Exact diameter compression for four-point sumset cardinalities

For each $h\ge2$, we determine the smallest integer interval realizing every cardinality of an $h$-fold sumset of a four-element set of integers. Write $\nu(h,4)$ for the least such diameter. In Problem 3 of Nathanson's Compression and complexity for sumset sizes in additive number theory, the interval is $[0,N-1]\cap\mathbb{Z}$, so $N(h,4)=\nu(h,4)+1$. We obtain $N(h,4)=\binom{h+2}{2}+(h\bmod2)+1$ for $2\le h\le10$ and $N(h,4)=(h-2)^2$ for $h\ge11$. Put $d_h=(h-3)(h-1)$. For $h\ge6$, every four-set with exactly $\binom{h+3}{3}-17$ distinct sums has normalized diameter in $\{d_h,d_h+1,d_h+2\}$, and the lower endpoint is attained. We prove the rigidity statement by classifying the relation lattice at defect seventeen for $h\ge9$ and enumerating three smaller orders. A lattice index bound and explicit short realizations give the general upper bound for $h\ge17$. Exact finite searches cover the smaller orders.

==> anc/README.md <==
# Exact evidence for four-point sumset compression

At orders 6, 7 and 8 the defect-seventeen theorem follows from a complete
scan through the rank-two diameter bound h^2. Run `python defect17_small.py`
from this directory to reproduce the three diameter ranges and their
multiplicities. The program also checks the obstruction at order 5:
only diameters 9 and 10 occur, and the proposed lower endpoint 8 is absent.
For h >= 9, Sections 3–5 give the uniform proof of the three-value
restriction and the construction attaining (h-3)(h-1).

Requirements: Python 3.10 or later. Only the standard library is used. No GPU, external solver or research-workspace checkout is required.

After unpacking the submission source archive, open a terminal in its anc directory and run:

    python reproduce.py quick
    python reproduce.py full
    python check_fiber_types.py
    python theory/check_theory.py

The quick and full commands are alternatives of increasing cost, not prerequisites of each other. On the preparation machine, the full command took about two minutes; speed varies by machine.

- **quick**: all 8,778 recorded witnesses with ordinary integer sets; complete tail-list coverage; unpruned 11th-order exclusion of 347 below diameter80; 58 instances of the all-parameter families.
- **full**: everything in quick, plus complete normalized scans for orders2 through20 and independent direct-set exclusions at orders12,13,14. This command compares the full minimum-diameter dictionaries, not only the maxima.
- **check_fiber_types.py**: all287,980 four-sets of diameter at most121 at order11, without pruning. Checks the64 realizations of347, their relation degrees and fiber multiplicities.

All input paths are located relative to the script. The current working directory and extraction depth do not affect input discovery. To put results elsewhere:

    python reproduce.py full --output C:\Research\sumset-results
    python check_fiber_types.py --output C:\Research\fiber-results

Expected results are in **expected_minima.json** and are never rewritten by a check. Receipts and recomputed dictionaries are written to runs/latest or runs/fiber_types by default. A receipt starts as RUNNING and ends as PASS or FAIL. A disagreement or missing input produces a nonzero process exit code. Inspect the exit code and the current receipt, not an older console log.

The bounded enumeration uses exact integer arithmetic. Section 9 proves
coverage by reducing representatives outside the diameter cap to active
rank zero or one.

The theory command checks all twenty exponent assignments using exact sparse
integer polynomials (480 endpoint inequalities), then compares nine
hand-written normal formulas and their symmetry orbits, with 63,000 additional
integer-instance checks through h=120. It writes a fresh RUNNING/PASS/FAIL
receipt and derived files to theory/runs/latest, or to a directory selected by
--output. Run without Python's -O option; the wrapper rejects optimized mode
because these exact auxiliary programs use assertions.
The symbolic derivation appears in Sections 3–5. All inputs to this check
are included in theory/. The validated/ directory contains the output
and input identifiers for the archived computations.

## Uniform upper bound

Sections 6–8 prove the upper bound for h >= 17. For 11 <= h <= 16 the
defect-seventeen theorem gives the lower bound and the finite spectrum
scan gives the upper bound. At 2 <= h <= 10 the finite scan establishes
both bounds.

To check the upper-bound constructions, run:

    python full_nu/check.py

It checks all 25 one/two-defect and 64 three-defect parameter choices, plus
the four special constructions, at h=17..80 and eight further orders.
There are 6,696 exact sumset calculations and 651 independent direct-fiber
checks, including the complete active-degree list and pair/triple counts.
The symbolic check covers h=17+r+4*N for r=0,1,2,3 and N>=0 and verifies
5,550 polynomial identities or positivity conditions.

Use --output PATH to select an output directory. A fresh receipt starts at
RUNNING and ends at PASS or FAIL; failures return a nonzero process status.
The wrapper rejects -O, missing helper files and failed helper processes.

The article denotes the relation-degree deficits by j_1,j_2,j_3.
The checking programs retain their original parameter names a,b,c for these
same indices.


==> anc/check_fiber_types.py <==
"""Independent unpruned degree-eleven fiber classification through diameter 121."""
from pathlib import Path
from itertools import combinations
from collections import defaultdict, Counter
from math import comb
import argparse
import json
import sys
import time


def require(condition,message):
    if not condition:
        raise RuntimeError(message)


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=Path(__file__).resolve().parent/'runs'/'fiber_types')
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    (args.output/'receipt.json').write_text(json.dumps({'status':'RUNNING'}),encoding='utf-8')
    start=time.perf_counter()
    try:
        h=11; cap=121; target=347
        coefficients=[(h-i-j-k,i,j,k) for i in range(h+1)
                      for j in range(h-i+1) for k in range(h-i-j+1)]
        require(len(coefficients)==364,'Multiset coverage')
        hits=[]; tested=0
        for a,b,c in combinations(range(1,cap+1),3):
            tested+=1
            sums={z[1]*a+z[2]*b+z[3]*c for z in coefficients}
            if len(sums)!=target:
                continue
            fibers=defaultdict(list)
            for z in coefficients:
                fibers[z[1]*a+z[2]*b+z[3]*c].append(z)
            relations=set()
            for fiber in fibers.values():
                for p,q in combinations(fiber,2):
                    z=tuple(x-y for x,y in zip(p,q))
                    if next(x for x in z if x)!=abs(next(x for x in z if x)):
                        z=tuple(-x for x in z)
                    relations.add(z)
            ordered=sorted(relations,key=lambda z:(sum(max(x,0) for x in z),z))
            degrees=[sum(max(x,0) for x in z) for z in ordered]
            multiplicities=Counter(map(len,fibers.values()))
            require(degrees==[9,10,10],f'Unexpected relation degrees at {[0,a,b,c]}')
            require(multiplicities=={1:331,2:15,3:1},'Unexpected fiber profile')
            hits.append({'A':[0,a,b,c],'relations':ordered,'degrees':degrees,
                         'fiber_multiplicities':dict(multiplicities)})
        require(tested==comb(cap,3)==287980,'Alphabet coverage')
        require(len(hits)==64,'Incorrect number of degree-eleven examples')
        require({row['A'][-1] for row in hits}=={80,81,82},'Diameter set mismatch')
        result={'status':'PASS','h':h,'maximum_diameter':cap,'pruning':'none',
                'tested':tested,'hits':len(hits),'seconds':time.perf_counter()-start,'rows':hits}
        (args.output/'receipt.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
        print(json.dumps({k:v for k,v in result.items() if k!='rows'},indent=2))
        return 0
    except Exception as error:
        (args.output/'receipt.json').write_text(json.dumps({'status':'FAIL','error':str(error)}),encoding='utf-8')
        print(f'FAIL: {error}',file=sys.stderr)
        return 1


if __name__=='__main__':
    raise SystemExit(main())


==> anc/defect17_small.py <==
"""Exhaustive defect-17 classification for orders 5 to 8.

The rank-zero/rank-one defects are 0 and binomial(j+3,3).
All other normalized representatives have diameter at most h squared.
Reflection is counted, so each (a,b,D) is a separate four-set.
"""
from collections import Counter
from itertools import combinations
from math import comb, gcd

def defect(h, a, b, diameter):
    bits = 1
    for _ in range(h):
        bits |= (bits << a) | (bits << b) | (bits << diameter)
    return comb(h + 3, 3) - bits.bit_count()

def main():
    expected = {5: {9: 2, 10: 8}, 6: {15: 4, 16: 8, 17: 24},
                7: {24: 4, 25: 14, 26: 14}, 8: {35: 20, 36: 12, 37: 38}}
    for h, row in expected.items():
        counts = Counter()
        for d in range(3, h * h + 1):
            for a, b in combinations(range(1, d), 2):
                if gcd(a, b, d) == 1 and defect(h, a, b, d) == 17:
                    counts[d] += 1
        if dict(counts) != row:
            raise ValueError((h, counts))
        if h >= 6:
            d = (h - 3) * (h - 1)
            a, b = (h - 3, 2*h - 3) if h % 3 == 1 else (h - 4, 2*h - 5)
            if defect(h, a, b, d) != 17:
                raise ValueError((h, a, b, d))
        print(h, dict(counts))

if __name__ == "__main__":
    main()


==> anc/expected_minima.json <==
{
  "scope": "Frozen exact enumeration results. Reproduce with the independent portable program.",
  "original_input_sha256": {
    "sumset_results.json": "c25e7343727c458a1222cc59ce48f6e64682cc1e0251c8f3c51acc355d07032e",
    "deep_scan_13_18.json": "787d328928999cf9854e82964652532013b60ffff5658a316d7195435ae9bc02",
    "deep_scan_19_20.json": "d826909f72b17d2ee101b2ec22f29a158836972819d7753042bc7201860d9e3c"
  },
  "rows": [
    {
      "h": 2,
      "cap": 6,
      "nu": 6,
      "minima": {
        "7": 3,
        "8": 4,
        "9": 4,
        "10": 6
      },
      "witnesses": {
        "7": [
          0,
          1,
          2,
          3
        ],
        "8": [
          0,
          1,
          2,
          4
        ],
        "9": [
          0,
          1,
          3,
          4
        ],
        "10": [
          0,
          1,
          4,
          6
        ]
      }
    },
    {
      "h": 3,
      "cap": 11,
      "nu": 11,
      "minima": {
        "10": 3,
        "12": 4,
        "13": 4,
        "14": 5,
        "16": 5,
        "15": 6,
        "17": 6,
        "18": 7,
        "19": 8,
        "20": 11
      },
      "witnesses": {
        "10": [
          0,
          1,
          2,
          3
        ],
        "12": [
          0,
          1,
          2,
          4
        ],
        "13": [
          0,
          1,
          3,
          4
        ],
        "14": [
          0,
          1,
          2,
          5
        ],
        "16": [
          0,
          1,
          4,
          5
        ],
        "15": [
          0,
          1,
          2,
          6
        ],
        "17": [
          0,
          1,
          4,
          6
        ],
        "18": [
          0,
          1,
          5,
          7
        ],
        "19": [
          0,
          1,
          5,
          8
        ],
        "20": [
          0,
          1,
          7,
          11
        ]
      }
    },
    {
      "h": 4,
      "cap": 16,
      "nu": 15,
      "minima": {
        "13": 3,
        "16": 4,
        "17": 4,
        "19": 5,
        "21": 5,
        "23": 6,
        "25": 6,
        "24": 7,
        "26": 7,
        "29": 8,
        "27": 9,
        "30": 9,
        "31": 10,
        "33": 11,
        "32": 12,
        "34": 13,
        "35": 15
      },
      "witnesses": {
        "13": [
          0,
          1,
          2,
          3
        ],
        "16": [
          0,
          1,
          2,
          4
        ],
        "17": [
          0,
          1,
          3,
          4
        ],
        "19": [
          0,
          1,
          2,
          5
        ],
        "21": [
          0,
          1,
          4,
          5
        ],
        "23": [
          0,
          1,
          4,
          6
        ],
        "25": [
          0,
          1,
          5,
          6
        ],
        "24": [
          0,
          1,
          3,
          7
        ],
        "26": [
          0,
          1,
          5,
          7
        ],
        "29": [
          0,
          1,
          5,
          8
        ],
        "27": [
          0,
          1,
          3,
          9
        ],
        "30": [
          0,
          1,
          7,
          9
        ],
        "31": [
          0,
          1,
          6,
          10
        ],
        "33": [
          0,
          1,
          7,
          11
        ],
        "32": [
          0,
          3,
          7,
          12
        ],
        "34": [
          0,
          1,
          8,
          13
        ],
        "35": [
          0,
          1,
          11,
          15
        ]
      }
    },
    {
      "h": 5,
      "cap": 25,
      "nu": 22,
      "minima": {
        "16": 3,
        "20": 4,
        "21": 4,
        "24": 5,
        "26": 5,
        "27": 6,
        "29": 6,
        "31": 6,
        "30": 7,
        "33": 7,
        "36": 7,
        "32": 7,
        "34": 8,
        "37": 8,
        "38": 8,
        "39": 9,
        "41": 9,
        "35": 10,
        "43": 10,
        "44": 10,
        "46": 11,
        "47": 11,
        "45": 11,
        "42": 12,
        "50": 13,
        "48": 13,
        "51": 14,
        "53": 15,
        "52": 16,
        "54": 16,
        "55": 18,
        "56": 22
      },
      "witnesses": {
        "16": [
          0,
          1,
          2,
          3
        ],
        "20": [
          0,
          1,
          2,
          4
        ],
        "21": [
          0,
          1,
          3,
          4
        ],
        "24": [
          0,
          1,
          2,
          5
        ],
        "26": [
          0,
          1,
          4,
          5
        ],
        "27": [
          0,
          1,
          2,
          6
        ],
        "29": [
          0,
          1,
          4,
          6
        ],
        "31": [
          0,
          1,
          5,
          6
        ],
        "30": [
          0,
          1,
          2,
          7
        ],
        "33": [
          0,
          1,
          5,
          7
        ],
        "36": [
          0,
          1,
          6,
          7
        ],
        "32": [
          0,
          2,
          5,
          7
        ],
        "34": [
          0,
          1,
          3,
          8
        ],
        "37": [
          0,
          1,
          5,
          8
        ],
        "38": [
          0,
          1,
          6,
          8
        ],
        "39": [
          0,
          1,
          6,
          9
        ],
        "41": [
          0,
          1,
          7,
          9
        ],
        "35": [
          0,
          1,
          2,
          10
        ],
        "43": [
          0,
          1,
          6,
          10
        ],
        "44": [
          0,
          1,
          8,
          10
        ],
        "46": [
          0,
          1,
          7,
          11
        ],
        "47": [
          0,
          1,
          8,
          11
        ],
        "45": [
          0,
          1,
          9,
          11
        ],
        "42": [
          0,
          1,
          3,
          12
        ],
        "50": [
          0,
          1,
          8,
          13
        ],
        "48": [
          0,
          1,
          10,
          13
        ],
        "51": [
          0,
          1,
          9,
          14
        ],
        "53": [
          0,
          1,
          11,
          15
        ],
        "52": [
          0,
          2,
          11,
          16
        ],
        "54": [
          0,
          2,
          13,
          16
        ],
        "55": [
          0,
          1,
          13,
          18
        ],
        "56": [
          0,
          1,
          16,
          22
        ]
      }
    },
    {
      "h": 6,
      "cap": 36,
      "nu": 28,
      "minima": {
        "19": 3,
        "24": 4,
        "25": 4,
        "29": 5,
        "31": 5,
        "33": 6,
        "35": 6,
        "37": 6,
        "38": 7,
        "40": 7,
        "43": 7,
        "39": 7,
        "42": 8,
        "45": 8,
        "46": 8,
        "49": 8,
        "41": 8,
        "47": 9,
        "48": 9,
        "51": 9,
        "53": 10,
        "52": 10,
        "56": 10,
        "54": 11,
        "58": 11,
        "60": 11,
        "59": 11,
        "61": 12,
        "57": 12,
        "62": 12,
        "65": 13,
        "63": 13,
        "64": 14,
        "68": 14,
        "69": 14,
        "66": 14,
        "72": 15,
        "67": 15,
        "71": 15,
        "70": 16,
        "75": 16,
        "73": 17,
        "78": 18,
        "76": 18,
        "74": 18,
        "79": 19,
        "80": 21,
        "82": 22,
        "81": 24,
        "83": 25,
        "84": 28
      },
      "witnesses": {
        "19": [
          0,
          1,
          2,
          3
        ],
        "24": [
          0,
          1,
          2,
          4
        ],
        "25": [
          0,
          1,
          3,
          4
        ],
        "29": [
          0,
          1,
          2,
          5
        ],
        "31": [
          0,
          1,
          4,
          5
        ],
        "33": [
          0,
          1,
          2,
          6
        ],
        "35": [
          0,
          1,
          4,
          6
        ],
        "37": [
          0,
          1,
          5,
          6
        ],
        "38": [
          0,
          1,
          3,
          7
        ],
        "40": [
          0,
          1,
          5,
          7
        ],
        "43": [
          0,
          1,
          6,
          7
        ],
        "39": [
          0,
          2,
          5,
          7
        ],
        "42": [
          0,
          1,
          3,
          8
        ],
        "45": [
          0,
          1,
          5,
          8
        ],
        "46": [
          0,
          1,
          6,
          8
        ],
        "49": [
          0,
          1,
          7,
          8
        ],
        "41": [
          0,
          3,
          5,
          8
        ],
        "47": [
          0,
          1,
          4,
          9
        ],
        "48": [
          0,
          1,
          6,
          9
        ],
        "51": [
          0,
          1,
          7,
          9
        ],
        "53": [
          0,
          1,
          6,
          10
        ],
        "52": [
          0,
          1,
          7,
          10
        ],
        "56": [
          0,
          1,
          8,
          10
        ],
        "54": [
          0,
          1,
          5,
          11
        ],
        "58": [
          0,
          1,
          7,
          11
        ],
        "60": [
          0,
          1,
          8,
          11
        ],
        "59": [
          0,
          1,
          9,
          11
        ],
        "61": [
          0,
          1,
          7,
          12
        ],
        "57": [
          0,
          1,
          8,
          12
        ],
        "62": [
          0,
          1,
          10,
          12
        ],
        "65": [
          0,
          1,
          8,
          13
        ],
        "63": [
          0,
          1,
          10,
          13
        ],
        "64": [
          0,
          1,
          8,
          14
        ],
        "68": [
          0,
          1,
          9,
          14
        ],
        "69": [
          0,
          1,
          10,
          14
        ],
        "66": [
          0,
          2,
          11,
          14
        ],
        "72": [
          0,
          1,
          11,
          15
        ],
        "67": [
          0,
          2,
          7,
          15
        ],
        "71": [
          0,
          2,
          12,
          15
        ],
        "70": [
          0,
          1,
          13,
          16
        ],
        "75": [
          0,
          2,
          13,
          16
        ],
        "73": [
          0,
          1,
          10,
          17
        ],
        "78": [
          0,
          1,
          13,
          18
        ],
        "76": [
          0,
          1,
          14,
          18
        ],
        "74": [
          0,
          3,
          10,
          18
        ],
        "79": [
          0,
          2,
          16,
          19
        ],
        "80": [
          0,
          1,
          15,
          21
        ],
        "82": [
          0,
          1,
          16,
          22
        ],
        "81": [
          0,
          3,
          13,
          24
        ],
        "83": [
          0,
          1,
          18,
          25
        ],
        "84": [
          0,
          1,
          22,
          28
        ]
      }
    },
    {
      "h": 7,
      "cap": 49,
      "nu": 37,
      "minima": {
        "22": 3,
        "28": 4,
        "29": 4,
        "34": 5,
        "36": 5,
        "39": 6,
        "41": 6,
        "43": 6,
        "44": 7,
        "45": 7,
        "47": 7,
        "50": 7,
        "46": 7,
        "48": 8,
        "53": 8,
        "54": 8,
        "57": 8,
        "49": 8,
        "52": 9,
        "56": 9,
        "60": 9,
        "64": 9,
        "58": 9,
        "55": 10,
        "59": 10,
        "63": 10,
        "62": 10,
        "67": 10,
        "65": 11,
        "69": 11,
        "72": 11,
        "66": 12,
        "70": 12,
        "73": 12,
        "74": 12,
        "77": 12,
        "68": 12,
        "61": 12,
        "71": 13,
        "79": 13,
        "78": 13,
        "80": 13,
        "75": 14,
        "81": 14,
        "84": 14,
        "85": 14,
        "86": 14,
        "83": 14,
        "90": 15,
        "87": 15,
        "82": 15,
        "89": 16,
        "91": 16,
        "95": 16,
        "94": 17,
        "92": 18,
        "96": 18,
        "101": 18,
        "99": 18,
        "98": 18,
        "93": 18,
        "102": 19,
        "97": 19,
        "105": 19,
        "107": 21,
        "100": 21,
        "108": 21,
        "104": 21,
        "110": 22,
        "106": 22,
        "109": 22,
        "111": 23,
        "103": 24,
        "114": 25,
        "115": 26,
        "112": 27,
        "117": 28,
        "116": 29,
        "118": 29,
        "119": 32,
        "120": 37
      },
      "witnesses": {
        "22": [
          0,
          1,
          2,
          3
        ],
        "28": [
          0,
          1,
          2,
          4
        ],
        "29": [
          0,
          1,
          3,
          4
        ],
        "34": [
          0,
          1,
          2,
          5
        ],
        "36": [
          0,
          1,
          4,
          5
        ],
        "39": [
          0,
          1,
          2,
          6
        ],
        "41": [
          0,
          1,
          4,
          6
        ],
        "43": [
          0,
          1,
          5,
          6
        ],
        "44": [
          0,
          1,
          2,
          7
        ],
        "45": [
          0,
          1,
          3,
          7
        ],
        "47": [
          0,
          1,
          5,
          7
        ],
        "50": [
          0,
          1,
          6,
          7
        ],
        "46": [
          0,
          2,
          5,
          7
        ],
        "48": [
          0,
          1,
          2,
          8
        ],
        "53": [
          0,
          1,
          5,
          8
        ],
        "54": [
          0,
          1,
          6,
          8
        ],
        "57": [
          0,
          1,
          7,
          8
        ],
        "49": [
          0,
          3,
          5,
          8
        ],
        "52": [
          0,
          1,
          2,
          9
        ],
        "56": [
          0,
          1,
          4,
          9
        ],
        "60": [
          0,
          1,
          7,
          9
        ],
        "64": [
          0,
          1,
          8,
          9
        ],
        "58": [
          0,
          2,
          7,
          9
        ],
        "55": [
          0,
          1,
          2,
          10
        ],
        "59": [
          0,
          1,
          3,
          10
        ],
        "63": [
          0,
          1,
          6,
          10
        ],
        "62": [
          0,
          1,
          7,
          10
        ],
        "67": [
          0,
          1,
          8,
          10
        ],
        "65": [
          0,
          1,
          5,
          11
        ],
        "69": [
          0,
          1,
          7,
          11
        ],
        "72": [
          0,
          1,
          8,
          11
        ],
        "66": [
          0,
          1,
          3,
          12
        ],
        "70": [
          0,
          1,
          5,
          12
        ],
        "73": [
          0,
          1,
          7,
          12
        ],
        "74": [
          0,
          1,
          9,
          12
        ],
        "77": [
          0,
          1,
          10,
          12
        ],
        "68": [
          0,
          2,
          5,
          12
        ],
        "61": [
          0,
          5,
          7,
          12
        ],
        "71": [
          0,
          1,
          4,
          13
        ],
        "79": [
          0,
          1,
          8,
          13
        ],
        "78": [
          0,
          1,
          10,
          13
        ],
        "80": [
          0,
          1,
          11,
          13
        ],
        "75": [
          0,
          1,
          4,
          14
        ],
        "81": [
          0,
          1,
          8,
          14
        ],
        "84": [
          0,
          1,
          9,
          14
        ],
        "85": [
          0,
          1,
          10,
          14
        ],
        "86": [
          0,
          1,
          11,
          14
        ],
        "83": [
          0,
          1,
          12,
          14
        ],
        "90": [
          0,
          1,
          11,
          15
        ],
        "87": [
          0,
          1,
          12,
          15
        ],
        "82": [
          0,
          2,
          7,
          15
        ],
        "89": [
          0,
          1,
          13,
          16
        ],
        "91": [
          0,
          2,
          11,
          16
        ],
        "95": [
          0,
          2,
          13,
          16
        ],
        "94": [
          0,
          1,
          10,
          17
        ],
        "92": [
          0,
          1,
          7,
          18
        ],
        "96": [
          0,
          1,
          11,
          18
        ],
        "101": [
          0,
          1,
          13,
          18
        ],
        "99": [
          0,
          1,
          14,
          18
        ],
        "98": [
          0,
          2,
          13,
          18
        ],
        "93": [
          0,
          3,
          10,
          18
        ],
        "102": [
          0,
          1,
          12,
          19
        ],
        "97": [
          0,
          2,
          11,
          19
        ],
        "105": [
          0,
          2,
          16,
          19
        ],
        "107": [
          0,
          1,
          15,
          21
        ],
        "100": [
          0,
          1,
          17,
          21
        ],
        "108": [
          0,
          2,
          16,
          21
        ],
        "104": [
          0,
          4,
          15,
          21
        ],
        "110": [
          0,
          1,
          16,
          22
        ],
        "106": [
          0,
          1,
          17,
          22
        ],
        "109": [
          0,
          2,
          19,
          22
        ],
        "111": [
          0,
          1,
          18,
          23
        ],
        "103": [
          0,
          4,
          11,
          24
        ],
        "114": [
          0,
          1,
          18,
          25
        ],
        "115": [
          0,
          1,
          19,
          26
        ],
        "112": [
          0,
          1,
          16,
          27
        ],
        "117": [
          0,
          1,
          22,
          28
        ],
        "116": [
          0,
          2,
          22,
          29
        ],
        "118": [
          0,
          3,
          25,
          29
        ],
        "119": [
          0,
          1,
          25,
          32
        ],
        "120": [
          0,
          1,
          29,
          37
        ]
      }
    },
    {
      "h": 8,
      "cap": 64,
      "nu": 45,
      "minima": {
        "25": 3,
        "32": 4,
        "33": 4,
        "39": 5,
        "41": 5,
        "45": 6,
        "47": 6,
        "49": 6,
        "51": 7,
        "52": 7,
        "54": 7,
        "57": 7,
        "53": 7,
        "56": 8,
        "58": 8,
        "61": 8,
        "62": 8,
        "65": 8,
        "63": 9,
        "66": 9,
        "69": 9,
        "73": 9,
        "67": 9,
        "72": 10,
        "77": 10,
        "81": 10,
        "74": 11,
        "76": 11,
        "80": 11,
        "83": 11,
        "84": 11,
        "78": 11,
        "75": 11,
        "71": 11,
        "82": 12,
        "85": 12,
        "87": 12,
        "91": 12,
        "92": 13,
        "96": 13,
        "89": 14,
        "93": 14,
        "95": 14,
        "99": 14,
        "100": 14,
        "103": 14,
        "101": 14,
        "79": 15,
        "90": 15,
        "102": 15,
        "94": 15,
        "106": 15,
        "104": 15,
        "97": 15,
        "105": 16,
        "107": 16,
        "108": 16,
        "98": 16,
        "113": 16,
        "115": 17,
        "116": 17,
        "110": 18,
        "109": 18,
        "122": 18,
        "121": 18,
        "117": 18,
        "119": 18,
        "111": 18,
        "124": 19,
        "125": 19,
        "126": 19,
        "118": 19,
        "129": 19,
        "130": 20,
        "114": 20,
        "133": 21,
        "120": 21,
        "123": 21,
        "135": 21,
        "136": 21,
        "128": 21,
        "131": 22,
        "137": 22,
        "134": 22,
        "140": 22,
        "141": 23,
        "132": 23,
        "127": 24,
        "142": 24,
        "143": 24,
        "146": 25,
        "144": 25,
        "139": 26,
        "149": 26,
        "150": 26,
        "147": 26,
        "145": 27,
        "153": 28,
        "138": 28,
        "152": 28,
        "151": 29,
        "156": 29,
        "154": 30,
        "157": 31,
        "159": 32,
        "155": 32,
        "160": 33,
        "148": 35,
        "161": 36,
        "163": 37,
        "162": 40,
        "164": 41,
        "165": 45
      },
      "witnesses": {
        "25": [
          0,
          1,
          2,
          3
        ],
        "32": [
          0,
          1,
          2,
          4
        ],
        "33": [
          0,
          1,
          3,
          4
        ],
        "39": [
          0,
          1,
          2,
          5
        ],
        "41": [
          0,
          1,
          4,
          5
        ],
        "45": [
          0,
          1,
          2,
          6
        ],
        "47": [
          0,
          1,
          4,
          6
        ],
        "49": [
          0,
          1,
          5,
          6
        ],
        "51": [
          0,
          1,
          2,
          7
        ],
        "52": [
          0,
          1,
          3,
          7
        ],
        "54": [
          0,
          1,
          5,
          7
        ],
        "57": [
          0,
          1,
          6,
          7
        ],
        "53": [
          0,
          2,
          5,
          7
        ],
        "56": [
          0,
          1,
          2,
          8
        ],
        "58": [
          0,
          1,
          3,
          8
        ],
        "61": [
          0,
          1,
          5,
          8
        ],
        "62": [
          0,
          1,
          6,
          8
        ],
        "65": [
          0,
          1,
          7,
          8
        ],
        "63": [
          0,
          1,
          3,
          9
        ],
        "66": [
          0,
          1,
          6,
          9
        ],
        "69": [
          0,
          1,
          7,
          9
        ],
        "73": [
          0,
          1,
          8,
          9
        ],
        "67": [
          0,
          2,
          7,
          9
        ],
        "72": [
          0,
          1,
          7,
          10
        ],
        "77": [
          0,
          1,
          8,
          10
        ],
        "81": [
          0,
          1,
          9,
          10
        ],
        "74": [
          0,
          1,
          3,
          11
        ],
        "76": [
          0,
          1,
          5,
          11
        ],
        "80": [
          0,
          1,
          7,
          11
        ],
        "83": [
          0,
          1,
          8,
          11
        ],
        "84": [
          0,
          1,
          9,
          11
        ],
        "78": [
          0,
          2,
          7,
          11
        ],
        "75": [
          0,
          3,
          8,
          11
        ],
        "71": [
          0,
          4,
          7,
          11
        ],
        "82": [
          0,
          1,
          5,
          12
        ],
        "85": [
          0,
          1,
          7,
          12
        ],
        "87": [
          0,
          1,
          9,
          12
        ],
        "91": [
          0,
          1,
          10,
          12
        ],
        "92": [
          0,
          1,
          8,
          13
        ],
        "96": [
          0,
          1,
          11,
          13
        ],
        "89": [
          0,
          1,
          4,
          14
        ],
        "93": [
          0,
          1,
          6,
          14
        ],
        "95": [
          0,
          1,
          8,
          14
        ],
        "99": [
          0,
          1,
          9,
          14
        ],
        "100": [
          0,
          1,
          10,
          14
        ],
        "103": [
          0,
          1,
          11,
          14
        ],
        "101": [
          0,
          1,
          12,
          14
        ],
        "79": [
          0,
          1,
          2,
          15
        ],
        "90": [
          0,
          1,
          3,
          15
        ],
        "102": [
          0,
          1,
          9,
          15
        ],
        "94": [
          0,
          1,
          10,
          15
        ],
        "106": [
          0,
          1,
          11,
          15
        ],
        "104": [
          0,
          1,
          12,
          15
        ],
        "97": [
          0,
          2,
          7,
          15
        ],
        "105": [
          0,
          1,
          9,
          16
        ],
        "107": [
          0,
          1,
          10,
          16
        ],
        "108": [
          0,
          1,
          13,
          16
        ],
        "98": [
          0,
          2,
          5,
          16
        ],
        "113": [
          0,
          2,
          13,
          16
        ],
        "115": [
          0,
          1,
          12,
          17
        ],
        "116": [
          0,
          1,
          14,
          17
        ],
        "110": [
          0,
          1,
          7,
          18
        ],
        "109": [
          0,
          1,
          10,
          18
        ],
        "122": [
          0,
          1,
          13,
          18
        ],
        "121": [
          0,
          1,
          14,
          18
        ],
        "117": [
          0,
          1,
          15,
          18
        ],
        "119": [
          0,
          2,
          13,
          18
        ],
        "111": [
          0,
          3,
          10,
          18
        ],
        "124": [
          0,
          1,
          12,
          19
        ],
        "125": [
          0,
          1,
          14,
          19
        ],
        "126": [
          0,
          1,
          15,
          19
        ],
        "118": [
          0,
          2,
          11,
          19
        ],
        "129": [
          0,
          2,
          16,
          19
        ],
        "130": [
          0,
          2,
          17,
          20
        ],
        "114": [
          0,
          3,
          7,
          20
        ],
        "133": [
          0,
          1,
          15,
          21
        ],
        "120": [
          0,
          2,
          9,
          21
        ],
        "123": [
          0,
          2,
          12,
          21
        ],
        "135": [
          0,
          2,
          16,
          21
        ],
        "136": [
          0,
          2,
          18,
          21
        ],
        "128": [
          0,
          4,
          15,
          21
        ],
        "131": [
          0,
          1,
          13,
          22
        ],
        "137": [
          0,
          1,
          16,
          22
        ],
        "134": [
          0,
          1,
          17,
          22
        ],
        "140": [
          0,
          2,
          19,
          22
        ],
        "141": [
          0,
          1,
          18,
          23
        ],
        "132": [
          0,
          2,
          13,
          23
        ],
        "127": [
          0,
          1,
          9,
          24
        ],
        "142": [
          0,
          1,
          17,
          24
        ],
        "143": [
          0,
          2,
          21,
          24
        ],
        "146": [
          0,
          1,
          18,
          25
        ],
        "144": [
          0,
          2,
          22,
          25
        ],
        "139": [
          0,
          1,
          10,
          26
        ],
        "149": [
          0,
          1,
          19,
          26
        ],
        "150": [
          0,
          2,
          21,
          26
        ],
        "147": [
          0,
          3,
          22,
          26
        ],
        "145": [
          0,
          1,
          19,
          27
        ],
        "153": [
          0,
          1,
          22,
          28
        ],
        "138": [
          0,
          2,
          9,
          28
        ],
        "152": [
          0,
          3,
          24,
          28
        ],
        "151": [
          0,
          2,
          24,
          29
        ],
        "156": [
          0,
          3,
          25,
          29
        ],
        "154": [
          0,
          1,
          22,
          30
        ],
        "157": [
          0,
          2,
          24,
          31
        ],
        "159": [
          0,
          1,
          25,
          32
        ],
        "155": [
          0,
          4,
          21,
          32
        ],
        "160": [
          0,
          3,
          29,
          33
        ],
        "148": [
          0,
          3,
          10,
          35
        ],
        "161": [
          0,
          1,
          28,
          36
        ],
        "163": [
          0,
          1,
          29,
          37
        ],
        "162": [
          0,
          1,
          25,
          40
        ],
        "164": [
          0,
          1,
          32,
          41
        ],
        "165": [
          0,
          1,
          37,
          45
        ]
      }
    },
    {
      "h": 9,
      "cap": 81,
      "nu": 56,
      "minima": {
        "28": 3,
        "36": 4,
        "37": 4,
        "44": 5,
        "46": 5,
        "51": 6,
        "53": 6,
        "55": 6,
        "58": 7,
        "59": 7,
        "61": 7,
        "64": 7,
        "60": 7,
        "66": 8,
        "69": 8,
        "70": 8,
        "73": 8,
        "65": 8,
        "72": 9,
        "74": 9,
        "75": 9,
        "78": 9,
        "82": 9,
        "76": 9,
        "79": 10,
        "83": 10,
        "87": 10,
        "91": 10,
        "80": 11,
        "85": 11,
        "94": 11,
        "95": 11,
        "100": 11,
        "89": 11,
        "92": 11,
        "86": 11,
        "84": 12,
        "90": 12,
        "97": 12,
        "99": 12,
        "104": 12,
        "96": 12,
        "93": 12,
        "88": 13,
        "105": 13,
        "106": 13,
        "111": 13,
        "98": 13,
        "101": 14,
        "103": 14,
        "107": 14,
        "109": 14,
        "113": 14,
        "115": 14,
        "118": 14,
        "108": 15,
        "117": 15,
        "110": 15,
        "122": 15,
        "121": 15,
        "123": 15,
        "112": 15,
        "114": 15,
        "124": 16,
        "126": 16,
        "128": 16,
        "130": 16,
        "116": 16,
        "131": 17,
        "134": 17,
        "127": 17,
        "137": 17,
        "135": 18,
        "141": 18,
        "142": 18,
        "138": 18,
        "139": 18,
        "129": 18,
        "119": 18,
        "144": 19,
        "147": 19,
        "148": 19,
        "136": 19,
        "150": 19,
        "125": 19,
        "133": 19,
        "149": 20,
        "145": 20,
        "132": 20,
        "153": 20,
        "157": 21,
        "151": 21,
        "140": 21,
        "158": 21,
        "161": 21,
        "156": 21,
        "162": 22,
        "146": 22,
        "169": 22,
        "143": 22,
        "159": 22,
        "155": 22,
        "165": 23,
        "170": 23,
        "166": 23,
        "168": 24,
        "173": 24,
        "171": 24,
        "176": 24,
        "172": 24,
        "167": 24,
        "152": 24,
        "154": 24,
        "164": 25,
        "160": 25,
        "163": 25,
        "180": 25,
        "182": 26,
        "174": 26,
        "185": 26,
        "177": 27,
        "179": 27,
        "183": 27,
        "175": 27,
        "189": 28,
        "186": 28,
        "190": 28,
        "184": 28,
        "181": 29,
        "191": 29,
        "195": 29,
        "194": 30,
        "196": 30,
        "198": 31,
        "199": 31,
        "192": 31,
        "188": 31,
        "201": 32,
        "178": 32,
        "187": 33,
        "202": 33,
        "205": 33,
        "200": 34,
        "207": 36,
        "208": 36,
        "206": 36,
        "210": 37,
        "204": 37,
        "211": 37,
        "209": 37,
        "212": 39,
        "197": 40,
        "193": 40,
        "214": 41,
        "215": 42,
        "217": 45,
        "216": 46,
        "218": 46,
        "203": 48,
        "219": 50,
        "220": 56
      },
      "witnesses": {
        "28": [
          0,
          1,
          2,
          3
        ],
        "36": [
          0,
          1,
          2,
          4
        ],
        "37": [
          0,
          1,
          3,
          4
        ],
        "44": [
          0,
          1,
          2,
          5
        ],
        "46": [
          0,
          1,
          4,
          5
        ],
        "51": [
          0,
          1,
          2,
          6
        ],
        "53": [
          0,
          1,
          4,
          6
        ],
        "55": [
          0,
          1,
          5,
          6
        ],
        "58": [
          0,
          1,
          2,
          7
        ],
        "59": [
          0,
          1,
          3,
          7
        ],
        "61": [
          0,
          1,
          5,
          7
        ],
        "64": [
          0,
          1,
          6,
          7
        ],
        "60": [
          0,
          2,
          5,
          7
        ],
        "66": [
          0,
          1,
          3,
          8
        ],
        "69": [
          0,
          1,
          5,
          8
        ],
        "70": [
          0,
          1,
          6,
          8
        ],
        "73": [
          0,
          1,
          7,
          8
        ],
        "65": [
          0,
          3,
          5,
          8
        ],
        "72": [
          0,
          1,
          3,
          9
        ],
        "74": [
          0,
          1,
          4,
          9
        ],
        "75": [
          0,
          1,
          6,
          9
        ],
        "78": [
          0,
          1,
          7,
          9
        ],
        "82": [
          0,
          1,
          8,
          9
        ],
        "76": [
          0,
          2,
          7,
          9
        ],
        "79": [
          0,
          1,
          3,
          10
        ],
        "83": [
          0,
          1,
          6,
          10
        ],
        "87": [
          0,
          1,
          8,
          10
        ],
        "91": [
          0,
          1,
          9,
          10
        ],
        "80": [
          0,
          1,
          2,
          11
        ],
        "85": [
          0,
          1,
          3,
          11
        ],
        "94": [
          0,
          1,
          8,
          11
        ],
        "95": [
          0,
          1,
          9,
          11
        ],
        "100": [
          0,
          1,
          10,
          11
        ],
        "89": [
          0,
          2,
          7,
          11
        ],
        "92": [
          0,
          2,
          9,
          11
        ],
        "86": [
          0,
          3,
          8,
          11
        ],
        "84": [
          0,
          1,
          2,
          12
        ],
        "90": [
          0,
          1,
          3,
          12
        ],
        "97": [
          0,
          1,
          7,
          12
        ],
        "99": [
          0,
          1,
          9,
          12
        ],
        "104": [
          0,
          1,
          10,
          12
        ],
        "96": [
          0,
          2,
          9,
          12
        ],
        "93": [
          0,
          3,
          7,
          12
        ],
        "88": [
          0,
          1,
          2,
          13
        ],
        "105": [
          0,
          1,
          8,
          13
        ],
        "106": [
          0,
          1,
          10,
          13
        ],
        "111": [
          0,
          1,
          11,
          13
        ],
        "98": [
          0,
          3,
          7,
          13
        ],
        "101": [
          0,
          1,
          3,
          14
        ],
        "103": [
          0,
          1,
          4,
          14
        ],
        "107": [
          0,
          1,
          6,
          14
        ],
        "109": [
          0,
          1,
          8,
          14
        ],
        "113": [
          0,
          1,
          9,
          14
        ],
        "115": [
          0,
          1,
          10,
          14
        ],
        "118": [
          0,
          1,
          11,
          14
        ],
        "108": [
          0,
          1,
          4,
          15
        ],
        "117": [
          0,
          1,
          9,
          15
        ],
        "110": [
          0,
          1,
          10,
          15
        ],
        "122": [
          0,
          1,
          11,
          15
        ],
        "121": [
          0,
          1,
          12,
          15
        ],
        "123": [
          0,
          1,
          13,
          15
        ],
        "112": [
          0,
          2,
          7,
          15
        ],
        "114": [
          0,
          2,
          9,
          15
        ],
        "124": [
          0,
          1,
          10,
          16
        ],
        "126": [
          0,
          1,
          13,
          16
        ],
        "128": [
          0,
          1,
          14,
          16
        ],
        "130": [
          0,
          2,
          13,
          16
        ],
        "116": [
          0,
          4,
          11,
          16
        ],
        "131": [
          0,
          1,
          10,
          17
        ],
        "134": [
          0,
          1,
          12,
          17
        ],
        "127": [
          0,
          1,
          13,
          17
        ],
        "137": [
          0,
          1,
          14,
          17
        ],
        "135": [
          0,
          1,
          11,
          18
        ],
        "141": [
          0,
          1,
          13,
          18
        ],
        "142": [
          0,
          1,
          14,
          18
        ],
        "138": [
          0,
          1,
          15,
          18
        ],
        "139": [
          0,
          2,
          13,
          18
        ],
        "129": [
          0,
          3,
          10,
          18
        ],
        "119": [
          0,
          4,
          7,
          18
        ],
        "144": [
          0,
          1,
          12,
          19
        ],
        "147": [
          0,
          1,
          14,
          19
        ],
        "148": [
          0,
          1,
          15,
          19
        ],
        "136": [
          0,
          2,
          12,
          19
        ],
        "150": [
          0,
          2,
          16,
          19
        ],
        "125": [
          0,
          3,
          8,
          19
        ],
        "133": [
          0,
          3,
          10,
          19
        ],
        "149": [
          0,
          1,
          14,
          20
        ],
        "145": [
          0,
          1,
          16,
          20
        ],
        "132": [
          0,
          2,
          9,
          20
        ],
        "153": [
          0,
          2,
          17,
          20
        ],
        "157": [
          0,
          1,
          15,
          21
        ],
        "151": [
          0,
          1,
          18,
          21
        ],
        "140": [
          0,
          2,
          10,
          21
        ],
        "158": [
          0,
          2,
          16,
          21
        ],
        "161": [
          0,
          2,
          18,
          21
        ],
        "156": [
          0,
          3,
          17,
          21
        ],
        "162": [
          0,
          1,
          16,
          22
        ],
        "146": [
          0,
          2,
          17,
          22
        ],
        "169": [
          0,
          2,
          19,
          22
        ],
        "143": [
          0,
          3,
          8,
          22
        ],
        "159": [
          0,
          3,
          17,
          22
        ],
        "155": [
          0,
          4,
          17,
          22
        ],
        "165": [
          0,
          1,
          17,
          23
        ],
        "170": [
          0,
          1,
          18,
          23
        ],
        "166": [
          0,
          1,
          19,
          23
        ],
        "168": [
          0,
          1,
          15,
          24
        ],
        "173": [
          0,
          1,
          17,
          24
        ],
        "171": [
          0,
          1,
          19,
          24
        ],
        "176": [
          0,
          2,
          21,
          24
        ],
        "172": [
          0,
          3,
          19,
          24
        ],
        "167": [
          0,
          3,
          20,
          24
        ],
        "152": [
          0,
          4,
          11,
          24
        ],
        "154": [
          0,
          5,
          13,
          24
        ],
        "164": [
          0,
          1,
          21,
          25
        ],
        "160": [
          0,
          1,
          22,
          25
        ],
        "163": [
          0,
          2,
          11,
          25
        ],
        "180": [
          0,
          2,
          22,
          25
        ],
        "182": [
          0,
          1,
          19,
          26
        ],
        "174": [
          0,
          1,
          20,
          26
        ],
        "185": [
          0,
          2,
          21,
          26
        ],
        "177": [
          0,
          1,
          20,
          27
        ],
        "179": [
          0,
          1,
          22,
          27
        ],
        "183": [
          0,
          2,
          24,
          27
        ],
        "175": [
          0,
          3,
          16,
          27
        ],
        "189": [
          0,
          1,
          22,
          28
        ],
        "186": [
          0,
          1,
          23,
          28
        ],
        "190": [
          0,
          2,
          23,
          28
        ],
        "184": [
          0,
          2,
          25,
          28
        ],
        "181": [
          0,
          1,
          17,
          29
        ],
        "191": [
          0,
          2,
          22,
          29
        ],
        "195": [
          0,
          3,
          25,
          29
        ],
        "194": [
          0,
          1,
          22,
          30
        ],
        "196": [
          0,
          3,
          26,
          30
        ],
        "198": [
          0,
          2,
          24,
          31
        ],
        "199": [
          0,
          2,
          26,
          31
        ],
        "192": [
          0,
          3,
          26,
          31
        ],
        "188": [
          0,
          4,
          21,
          31
        ],
        "201": [
          0,
          1,
          25,
          32
        ],
        "178": [
          0,
          3,
          20,
          32
        ],
        "187": [
          0,
          1,
          14,
          33
        ],
        "202": [
          0,
          1,
          24,
          33
        ],
        "205": [
          0,
          3,
          29,
          33
        ],
        "200": [
          0,
          2,
          29,
          34
        ],
        "207": [
          0,
          1,
          28,
          36
        ],
        "208": [
          0,
          2,
          29,
          36
        ],
        "206": [
          0,
          2,
          31,
          36
        ],
        "210": [
          0,
          1,
          29,
          37
        ],
        "204": [
          0,
          2,
          21,
          37
        ],
        "211": [
          0,
          3,
          32,
          37
        ],
        "209": [
          0,
          3,
          33,
          37
        ],
        "212": [
          0,
          3,
          34,
          39
        ],
        "197": [
          0,
          2,
          15,
          40
        ],
        "193": [
          0,
          3,
          11,
          40
        ],
        "214": [
          0,
          1,
          32,
          41
        ],
        "215": [
          0,
          1,
          33,
          42
        ],
        "217": [
          0,
          1,
          37,
          45
        ],
        "216": [
          0,
          2,
          37,
          46
        ],
        "218": [
          0,
          4,
          41,
          46
        ],
        "203": [
          0,
          5,
          13,
          48
        ],
        "219": [
          0,
          1,
          41,
          50
        ],
        "220": [
          0,
          1,
          46,
          56
        ]
      }
    },
    {
      "h": 10,
      "cap": 100,
      "nu": 66,
      "minima": {
        "31": 3,
        "40": 4,
        "41": 4,
        "49": 5,
        "51": 5,
        "57": 6,
        "59": 6,
        "61": 6,
        "65": 7,
        "66": 7,
        "68": 7,
        "71": 7,
        "67": 7,
        "72": 8,
        "74": 8,
        "77": 8,
        "78": 8,
        "81": 8,
        "73": 8,
        "79": 9,
        "83": 9,
        "84": 9,
        "87": 9,
        "91": 9,
        "85": 9,
        "89": 10,
        "93": 10,
        "92": 10,
        "97": 10,
        "101": 10,
        "96": 11,
        "98": 11,
        "102": 11,
        "105": 11,
        "106": 11,
        "111": 11,
        "100": 11,
        "103": 11,
        "109": 12,
        "116": 12,
        "121": 12,
        "104": 12,
        "108": 12,
        "110": 13,
        "113": 13,
        "118": 13,
        "119": 13,
        "125": 13,
        "117": 13,
        "107": 13,
        "115": 14,
        "123": 14,
        "127": 14,
        "129": 14,
        "133": 14,
        "134": 14,
        "120": 15,
        "126": 15,
        "132": 15,
        "138": 15,
        "137": 15,
        "141": 15,
        "122": 15,
        "112": 16,
        "128": 16,
        "131": 16,
        "140": 16,
        "139": 16,
        "144": 16,
        "148": 16,
        "130": 16,
        "146": 16,
        "135": 17,
        "149": 17,
        "152": 17,
        "145": 17,
        "157": 17,
        "153": 17,
        "147": 17,
        "154": 18,
        "160": 18,
        "162": 18,
        "159": 18,
        "158": 18,
        "150": 19,
        "164": 19,
        "168": 19,
        "169": 19,
        "161": 19,
        "155": 19,
        "170": 19,
        "142": 19,
        "156": 20,
        "165": 20,
        "171": 20,
        "167": 20,
        "175": 20,
        "174": 20,
        "163": 21,
        "173": 21,
        "151": 21,
        "179": 21,
        "172": 21,
        "176": 21,
        "183": 21,
        "177": 21,
        "166": 22,
        "180": 22,
        "184": 22,
        "186": 22,
        "187": 22,
        "188": 22,
        "195": 22,
        "178": 23,
        "185": 23,
        "182": 23,
        "192": 23,
        "196": 23,
        "194": 23,
        "181": 23,
        "197": 23,
        "201": 24,
        "200": 24,
        "190": 24,
        "189": 24,
        "199": 24,
        "206": 24,
        "198": 24,
        "193": 25,
        "204": 25,
        "191": 25,
        "214": 25,
        "213": 26,
        "217": 26,
        "215": 26,
        "212": 26,
        "207": 27,
        "210": 27,
        "218": 27,
        "211": 27,
        "203": 27,
        "202": 27,
        "221": 27,
        "209": 27,
        "223": 28,
        "222": 28,
        "208": 28,
        "226": 28,
        "225": 28,
        "219": 29,
        "227": 29,
        "205": 29,
        "232": 29,
        "216": 30,
        "233": 30,
        "228": 30,
        "235": 30,
        "236": 31,
        "238": 31,
        "241": 31,
        "229": 31,
        "231": 31,
        "224": 31,
        "242": 32,
        "230": 32,
        "220": 32,
        "245": 33,
        "237": 33,
        "246": 33,
        "251": 33,
        "254": 36,
        "257": 36,
        "255": 36,
        "239": 36,
        "252": 36,
        "234": 36,
        "240": 37,
        "249": 37,
        "258": 37,
        "248": 37,
        "261": 37,
        "250": 38,
        "262": 38,
        "243": 39,
        "247": 39,
        "256": 39,
        "265": 39,
        "244": 39,
        "263": 40,
        "264": 40,
        "267": 41,
        "270": 42,
        "266": 42,
        "271": 42,
        "268": 42,
        "260": 42,
        "272": 44,
        "253": 45,
        "274": 45,
        "273": 45,
        "277": 46,
        "275": 47,
        "278": 48,
        "280": 50,
        "276": 50,
        "281": 51,
        "259": 54,
        "282": 55,
        "284": 56,
        "283": 60,
        "285": 61,
        "269": 63,
        "286": 66
      },
      "witnesses": {
        "31": [
          0,
          1,
          2,
          3
        ],
        "40": [
          0,
          1,
          2,
          4
        ],
        "41": [
          0,
          1,
          3,
          4
        ],
        "49": [
          0,
          1,
          2,
          5
        ],
        "51": [
          0,
          1,
          4,
          5
        ],
        "57": [
          0,
          1,
          2,
          6
        ],
        "59": [
          0,
          1,
          4,
          6
        ],
        "61": [
          0,
          1,
          5,
          6
        ],
        "65": [
          0,
          1,
          2,
          7
        ],
        "66": [
          0,
          1,
          3,
          7
        ],
        "68": [
          0,
          1,
          5,
          7
        ],
        "71": [
          0,
          1,
          6,
          7
        ],
        "67": [
          0,
          2,
          5,
          7
        ],
        "72": [
          0,
          1,
          2,
          8
        ],
        "74": [
          0,
          1,
          3,
          8
        ],
        "77": [
          0,
          1,
          5,
          8
        ],
        "78": [
          0,
          1,
          6,
          8
        ],
        "81": [
          0,
          1,
          7,
          8
        ],
        "73": [
          0,
          3,
          5,
          8
        ],
        "79": [
          0,
          1,
          2,
          9
        ],
        "83": [
          0,
          1,
          4,
          9
        ],
        "84": [
          0,
          1,
          6,
          9
        ],
        "87": [
          0,
          1,
          7,
          9
        ],
        "91": [
          0,
          1,
          8,
          9
        ],
        "85": [
          0,
          2,
          7,
          9
        ],
        "89": [
          0,
          1,
          3,
          10
        ],
        "93": [
          0,
          1,
          6,
          10
        ],
        "92": [
          0,
          1,
          7,
          10
        ],
        "97": [
          0,
          1,
          8,
          10
        ],
        "101": [
          0,
          1,
          9,
          10
        ],
        "96": [
          0,
          1,
          3,
          11
        ],
        "98": [
          0,
          1,
          5,
          11
        ],
        "102": [
          0,
          1,
          7,
          11
        ],
        "105": [
          0,
          1,
          8,
          11
        ],
        "106": [
          0,
          1,
          9,
          11
        ],
        "111": [
          0,
          1,
          10,
          11
        ],
        "100": [
          0,
          2,
          7,
          11
        ],
        "103": [
          0,
          2,
          9,
          11
        ],
        "109": [
          0,
          1,
          7,
          12
        ],
        "116": [
          0,
          1,
          10,
          12
        ],
        "121": [
          0,
          1,
          11,
          12
        ],
        "104": [
          0,
          2,
          5,
          12
        ],
        "108": [
          0,
          2,
          9,
          12
        ],
        "110": [
          0,
          1,
          4,
          13
        ],
        "113": [
          0,
          1,
          6,
          13
        ],
        "118": [
          0,
          1,
          8,
          13
        ],
        "119": [
          0,
          1,
          10,
          13
        ],
        "125": [
          0,
          1,
          11,
          13
        ],
        "117": [
          0,
          2,
          9,
          13
        ],
        "107": [
          0,
          4,
          9,
          13
        ],
        "115": [
          0,
          1,
          3,
          14
        ],
        "123": [
          0,
          1,
          8,
          14
        ],
        "127": [
          0,
          1,
          9,
          14
        ],
        "129": [
          0,
          1,
          10,
          14
        ],
        "133": [
          0,
          1,
          11,
          14
        ],
        "134": [
          0,
          1,
          12,
          14
        ],
        "120": [
          0,
          1,
          3,
          15
        ],
        "126": [
          0,
          1,
          6,
          15
        ],
        "132": [
          0,
          1,
          9,
          15
        ],
        "138": [
          0,
          1,
          11,
          15
        ],
        "137": [
          0,
          1,
          12,
          15
        ],
        "141": [
          0,
          1,
          13,
          15
        ],
        "122": [
          0,
          4,
          7,
          15
        ],
        "112": [
          0,
          1,
          2,
          16
        ],
        "128": [
          0,
          1,
          4,
          16
        ],
        "131": [
          0,
          1,
          5,
          16
        ],
        "140": [
          0,
          1,
          10,
          16
        ],
        "139": [
          0,
          1,
          12,
          16
        ],
        "144": [
          0,
          1,
          13,
          16
        ],
        "148": [
          0,
          1,
          14,
          16
        ],
        "130": [
          0,
          2,
          5,
          16
        ],
        "146": [
          0,
          2,
          13,
          16
        ],
        "135": [
          0,
          1,
          4,
          17
        ],
        "149": [
          0,
          1,
          11,
          17
        ],
        "152": [
          0,
          1,
          12,
          17
        ],
        "145": [
          0,
          1,
          13,
          17
        ],
        "157": [
          0,
          1,
          14,
          17
        ],
        "153": [
          0,
          1,
          15,
          17
        ],
        "147": [
          0,
          2,
          14,
          17
        ],
        "154": [
          0,
          1,
          11,
          18
        ],
        "160": [
          0,
          1,
          13,
          18
        ],
        "162": [
          0,
          1,
          14,
          18
        ],
        "159": [
          0,
          1,
          15,
          18
        ],
        "158": [
          0,
          1,
          16,
          18
        ],
        "150": [
          0,
          1,
          9,
          19
        ],
        "164": [
          0,
          1,
          12,
          19
        ],
        "168": [
          0,
          1,
          14,
          19
        ],
        "169": [
          0,
          1,
          15,
          19
        ],
        "161": [
          0,
          1,
          17,
          19
        ],
        "155": [
          0,
          2,
          12,
          19
        ],
        "170": [
          0,
          2,
          16,
          19
        ],
        "142": [
          0,
          5,
          9,
          19
        ],
        "156": [
          0,
          1,
          6,
          20
        ],
        "165": [
          0,
          1,
          12,
          20
        ],
        "171": [
          0,
          1,
          14,
          20
        ],
        "167": [
          0,
          1,
          16,
          20
        ],
        "175": [
          0,
          1,
          17,
          20
        ],
        "174": [
          0,
          2,
          17,
          20
        ],
        "163": [
          0,
          1,
          8,
          21
        ],
        "173": [
          0,
          1,
          12,
          21
        ],
        "151": [
          0,
          1,
          14,
          21
        ],
        "179": [
          0,
          1,
          15,
          21
        ],
        "172": [
          0,
          1,
          17,
          21
        ],
        "176": [
          0,
          1,
          18,
          21
        ],
        "183": [
          0,
          2,
          18,
          21
        ],
        "177": [
          0,
          3,
          17,
          21
        ],
        "166": [
          0,
          1,
          12,
          22
        ],
        "180": [
          0,
          1,
          13,
          22
        ],
        "184": [
          0,
          1,
          14,
          22
        ],
        "186": [
          0,
          1,
          16,
          22
        ],
        "187": [
          0,
          1,
          17,
          22
        ],
        "188": [
          0,
          1,
          18,
          22
        ],
        "195": [
          0,
          2,
          19,
          22
        ],
        "178": [
          0,
          1,
          9,
          23
        ],
        "185": [
          0,
          1,
          13,
          23
        ],
        "182": [
          0,
          1,
          14,
          23
        ],
        "192": [
          0,
          1,
          17,
          23
        ],
        "196": [
          0,
          1,
          18,
          23
        ],
        "194": [
          0,
          1,
          19,
          23
        ],
        "181": [
          0,
          2,
          13,
          23
        ],
        "197": [
          0,
          2,
          20,
          23
        ],
        "201": [
          0,
          1,
          17,
          24
        ],
        "200": [
          0,
          1,
          19,
          24
        ],
        "190": [
          0,
          1,
          20,
          24
        ],
        "189": [
          0,
          1,
          21,
          24
        ],
        "199": [
          0,
          2,
          19,
          24
        ],
        "206": [
          0,
          2,
          21,
          24
        ],
        "198": [
          0,
          3,
          19,
          24
        ],
        "193": [
          0,
          1,
          14,
          25
        ],
        "204": [
          0,
          1,
          18,
          25
        ],
        "191": [
          0,
          1,
          22,
          25
        ],
        "214": [
          0,
          2,
          22,
          25
        ],
        "213": [
          0,
          1,
          19,
          26
        ],
        "217": [
          0,
          2,
          21,
          26
        ],
        "215": [
          0,
          2,
          23,
          26
        ],
        "212": [
          0,
          3,
          22,
          26
        ],
        "207": [
          0,
          1,
          16,
          27
        ],
        "210": [
          0,
          1,
          20,
          27
        ],
        "218": [
          0,
          1,
          21,
          27
        ],
        "211": [
          0,
          1,
          23,
          27
        ],
        "203": [
          0,
          2,
          19,
          27
        ],
        "202": [
          0,
          2,
          22,
          27
        ],
        "221": [
          0,
          2,
          24,
          27
        ],
        "209": [
          0,
          3,
          23,
          27
        ],
        "223": [
          0,
          1,
          22,
          28
        ],
        "222": [
          0,
          1,
          23,
          28
        ],
        "208": [
          0,
          2,
          19,
          28
        ],
        "226": [
          0,
          2,
          23,
          28
        ],
        "225": [
          0,
          2,
          25,
          28
        ],
        "219": [
          0,
          1,
          18,
          29
        ],
        "227": [
          0,
          2,
          22,
          29
        ],
        "205": [
          0,
          3,
          14,
          29
        ],
        "232": [
          0,
          3,
          25,
          29
        ],
        "216": [
          0,
          1,
          17,
          30
        ],
        "233": [
          0,
          1,
          22,
          30
        ],
        "228": [
          0,
          2,
          27,
          30
        ],
        "235": [
          0,
          3,
          26,
          30
        ],
        "236": [
          0,
          1,
          24,
          31
        ],
        "238": [
          0,
          2,
          24,
          31
        ],
        "241": [
          0,
          2,
          26,
          31
        ],
        "229": [
          0,
          2,
          28,
          31
        ],
        "231": [
          0,
          3,
          26,
          31
        ],
        "224": [
          0,
          4,
          21,
          31
        ],
        "242": [
          0,
          1,
          25,
          32
        ],
        "230": [
          0,
          1,
          26,
          32
        ],
        "220": [
          0,
          5,
          18,
          32
        ],
        "245": [
          0,
          1,
          24,
          33
        ],
        "237": [
          0,
          1,
          28,
          33
        ],
        "246": [
          0,
          2,
          28,
          33
        ],
        "251": [
          0,
          3,
          29,
          33
        ],
        "254": [
          0,
          1,
          28,
          36
        ],
        "257": [
          0,
          2,
          29,
          36
        ],
        "255": [
          0,
          2,
          31,
          36
        ],
        "239": [
          0,
          3,
          20,
          36
        ],
        "252": [
          0,
          3,
          31,
          36
        ],
        "234": [
          0,
          8,
          23,
          36
        ],
        "240": [
          0,
          1,
          22,
          37
        ],
        "249": [
          0,
          1,
          26,
          37
        ],
        "258": [
          0,
          1,
          27,
          37
        ],
        "248": [
          0,
          2,
          21,
          37
        ],
        "261": [
          0,
          3,
          32,
          37
        ],
        "250": [
          0,
          1,
          28,
          38
        ],
        "262": [
          0,
          2,
          31,
          38
        ],
        "243": [
          0,
          1,
          22,
          39
        ],
        "247": [
          0,
          2,
          32,
          39
        ],
        "256": [
          0,
          2,
          34,
          39
        ],
        "265": [
          0,
          3,
          34,
          39
        ],
        "244": [
          0,
          6,
          25,
          39
        ],
        "263": [
          0,
          1,
          31,
          40
        ],
        "264": [
          0,
          3,
          33,
          40
        ],
        "267": [
          0,
          1,
          32,
          41
        ],
        "270": [
          0,
          1,
          33,
          42
        ],
        "266": [
          0,
          3,
          34,
          42
        ],
        "271": [
          0,
          3,
          37,
          42
        ],
        "268": [
          0,
          4,
          37,
          42
        ],
        "260": [
          0,
          8,
          31,
          42
        ],
        "272": [
          0,
          3,
          39,
          44
        ],
        "253": [
          0,
          1,
          20,
          45
        ],
        "274": [
          0,
          1,
          37,
          45
        ],
        "273": [
          0,
          4,
          40,
          45
        ],
        "277": [
          0,
          4,
          41,
          46
        ],
        "275": [
          0,
          1,
          37,
          47
        ],
        "278": [
          0,
          2,
          39,
          48
        ],
        "280": [
          0,
          1,
          41,
          50
        ],
        "276": [
          0,
          5,
          36,
          50
        ],
        "281": [
          0,
          4,
          46,
          51
        ],
        "259": [
          0,
          4,
          13,
          54
        ],
        "282": [
          0,
          1,
          45,
          55
        ],
        "284": [
          0,
          1,
          46,
          56
        ],
        "283": [
          0,
          5,
          43,
          60
        ],
        "285": [
          0,
          1,
          50,
          61
        ],
        "269": [
          0,
          5,
          14,
          63
        ],
        "286": [
          0,
          1,
          56,
          66
        ]
      }
    },
    {
      "h": 11,
      "cap": 121,
      "nu": 80,
      "minima": {
        "34": 3,
        "44": 4,
        "45": 4,
        "54": 5,
        "56": 5,
        "63": 6,
        "65": 6,
        "67": 6,
        "72": 7,
        "73": 7,
        "75": 7,
        "78": 7,
        "74": 7,
        "80": 8,
        "82": 8,
        "85": 8,
        "86": 8,
        "89": 8,
        "81": 8,
        "88": 9,
        "90": 9,
        "92": 9,
        "93": 9,
        "96": 9,
        "100": 9,
        "94": 9,
        "95": 10,
        "99": 10,
        "103": 10,
        "102": 10,
        "107": 10,
        "111": 10,
        "109": 11,
        "113": 11,
        "116": 11,
        "117": 11,
        "122": 11,
        "114": 11,
        "108": 11,
        "104": 11,
        "118": 12,
        "121": 12,
        "123": 12,
        "128": 12,
        "133": 12,
        "120": 12,
        "126": 13,
        "131": 13,
        "132": 13,
        "138": 13,
        "144": 13,
        "130": 13,
        "134": 13,
        "124": 13,
        "119": 14,
        "129": 14,
        "135": 14,
        "137": 14,
        "141": 14,
        "143": 14,
        "147": 14,
        "149": 14,
        "140": 15,
        "153": 15,
        "158": 15,
        "142": 15,
        "136": 15,
        "150": 16,
        "156": 16,
        "161": 16,
        "167": 16,
        "146": 16,
        "162": 16,
        "148": 16,
        "152": 17,
        "165": 17,
        "166": 17,
        "170": 17,
        "163": 17,
        "176": 17,
        "174": 17,
        "164": 17,
        "155": 17,
        "159": 18,
        "172": 18,
        "179": 18,
        "181": 18,
        "175": 18,
        "177": 18,
        "171": 18,
        "139": 18,
        "168": 19,
        "173": 19,
        "169": 19,
        "184": 19,
        "188": 19,
        "190": 19,
        "186": 19,
        "178": 20,
        "182": 20,
        "192": 20,
        "189": 20,
        "199": 20,
        "191": 20,
        "180": 20,
        "194": 20,
        "195": 21,
        "193": 21,
        "201": 21,
        "183": 21,
        "200": 21,
        "204": 21,
        "198": 21,
        "185": 22,
        "203": 22,
        "207": 22,
        "209": 22,
        "212": 22,
        "214": 22,
        "206": 22,
        "197": 22,
        "219": 22,
        "187": 22,
        "208": 22,
        "210": 23,
        "213": 23,
        "218": 23,
        "221": 23,
        "217": 23,
        "205": 23,
        "196": 24,
        "226": 24,
        "227": 24,
        "215": 24,
        "223": 24,
        "233": 24,
        "222": 24,
        "216": 24,
        "202": 24,
        "231": 25,
        "220": 25,
        "244": 25,
        "211": 25,
        "230": 25,
        "224": 25,
        "229": 26,
        "242": 26,
        "237": 26,
        "238": 26,
        "234": 26,
        "246": 26,
        "247": 26,
        "248": 27,
        "245": 27,
        "228": 27,
        "232": 27,
        "256": 27,
        "225": 27,
        "239": 28,
        "250": 28,
        "249": 28,
        "255": 28,
        "240": 28,
        "235": 28,
        "259": 28,
        "264": 28,
        "236": 28,
        "252": 29,
        "257": 29,
        "258": 29,
        "243": 29,
        "260": 29,
        "262": 29,
        "265": 29,
        "267": 29,
        "251": 30,
        "261": 30,
        "269": 30,
        "271": 30,
        "254": 30,
        "241": 30,
        "272": 31,
        "275": 31,
        "253": 31,
        "276": 31,
        "281": 31,
        "266": 31,
        "274": 31,
        "280": 32,
        "285": 33,
        "286": 33,
        "284": 33,
        "279": 33,
        "278": 33,
        "289": 33,
        "283": 33,
        "294": 33,
        "263": 33,
        "277": 34,
        "268": 34,
        "292": 34,
        "295": 34,
        "270": 35,
        "293": 35,
        "299": 36,
        "305": 36,
        "304": 36,
        "301": 36,
        "282": 36,
        "273": 36,
        "296": 37,
        "307": 37,
        "287": 37,
        "290": 37,
        "298": 37,
        "310": 37,
        "313": 37,
        "288": 37,
        "297": 37,
        "302": 38,
        "308": 38,
        "309": 38,
        "314": 38,
        "300": 39,
        "303": 39,
        "291": 39,
        "319": 39,
        "317": 40,
        "320": 40,
        "306": 41,
        "318": 41,
        "324": 41,
        "326": 42,
        "322": 42,
        "329": 42,
        "311": 42,
        "321": 43,
        "330": 43,
        "315": 43,
        "333": 44,
        "327": 44,
        "323": 44,
        "334": 45,
        "328": 45,
        "335": 46,
        "325": 46,
        "339": 46,
        "338": 47,
        "340": 47,
        "332": 47,
        "342": 48,
        "336": 50,
        "345": 50,
        "343": 50,
        "346": 50,
        "312": 50,
        "349": 51,
        "316": 52,
        "350": 54,
        "344": 55,
        "351": 55,
        "341": 55,
        "352": 55,
        "348": 55,
        "354": 56,
        "353": 56,
        "355": 57,
        "331": 60,
        "358": 61,
        "356": 61,
        "359": 62,
        "361": 66,
        "360": 67,
        "362": 67,
        "337": 70,
        "363": 72,
        "364": 79,
        "347": 80
      },
      "witnesses": {
        "34": [
          0,
          1,
          2,
          3
        ],
        "44": [
          0,
          1,
          2,
          4
        ],
        "45": [
          0,
          1,
          3,
          4
        ],
        "54": [
          0,
          1,
          2,
          5
        ],
        "56": [
          0,
          1,
          4,
          5
        ],
        "63": [
          0,
          1,
          2,
          6
        ],
        "65": [
          0,
          1,
          4,
          6
        ],
        "67": [
          0,
          1,
          5,
          6
        ],
        "72": [
          0,
          1,
          2,
          7
        ],
        "73": [
          0,
          1,
          3,
          7
        ],
        "75": [
          0,
          1,
          5,
          7
        ],
        "78": [
          0,
          1,
          6,
          7
        ],
        "74": [
          0,
          2,
          5,
          7
        ],
        "80": [
          0,
          1,
          2,
          8
        ],
        "82": [
          0,
          1,
          3,
          8
        ],
        "85": [
          0,
          1,
          5,
          8
        ],
        "86": [
          0,
          1,
          6,
          8
        ],
        "89": [
          0,
          1,
          7,
          8
        ],
        "81": [
          0,
          3,
          5,
          8
        ],
        "88": [
          0,
          1,
          2,
          9
        ],
        "90": [
          0,
          1,
          3,
          9
        ],
        "92": [
          0,
          1,
          4,
          9
        ],
        "93": [
          0,
          1,
          6,
          9
        ],
        "96": [
          0,
          1,
          7,
          9
        ],
        "100": [
          0,
          1,
          8,
          9
        ],
        "94": [
          0,
          2,
          7,
          9
        ],
        "95": [
          0,
          1,
          2,
          10
        ],
        "99": [
          0,
          1,
          3,
          10
        ],
        "103": [
          0,
          1,
          6,
          10
        ],
        "102": [
          0,
          1,
          7,
          10
        ],
        "107": [
          0,
          1,
          8,
          10
        ],
        "111": [
          0,
          1,
          9,
          10
        ],
        "109": [
          0,
          1,
          5,
          11
        ],
        "113": [
          0,
          1,
          7,
          11
        ],
        "116": [
          0,
          1,
          8,
          11
        ],
        "117": [
          0,
          1,
          9,
          11
        ],
        "122": [
          0,
          1,
          10,
          11
        ],
        "114": [
          0,
          2,
          9,
          11
        ],
        "108": [
          0,
          3,
          8,
          11
        ],
        "104": [
          0,
          4,
          7,
          11
        ],
        "118": [
          0,
          1,
          5,
          12
        ],
        "121": [
          0,
          1,
          7,
          12
        ],
        "123": [
          0,
          1,
          9,
          12
        ],
        "128": [
          0,
          1,
          10,
          12
        ],
        "133": [
          0,
          1,
          11,
          12
        ],
        "120": [
          0,
          2,
          9,
          12
        ],
        "126": [
          0,
          1,
          6,
          13
        ],
        "131": [
          0,
          1,
          8,
          13
        ],
        "132": [
          0,
          1,
          10,
          13
        ],
        "138": [
          0,
          1,
          11,
          13
        ],
        "144": [
          0,
          1,
          12,
          13
        ],
        "130": [
          0,
          2,
          9,
          13
        ],
        "134": [
          0,
          2,
          11,
          13
        ],
        "124": [
          0,
          3,
          7,
          13
        ],
        "119": [
          0,
          1,
          2,
          14
        ],
        "129": [
          0,
          1,
          3,
          14
        ],
        "135": [
          0,
          1,
          6,
          14
        ],
        "137": [
          0,
          1,
          8,
          14
        ],
        "141": [
          0,
          1,
          9,
          14
        ],
        "143": [
          0,
          1,
          10,
          14
        ],
        "147": [
          0,
          1,
          11,
          14
        ],
        "149": [
          0,
          1,
          12,
          14
        ],
        "140": [
          0,
          1,
          10,
          15
        ],
        "153": [
          0,
          1,
          11,
          15
        ],
        "158": [
          0,
          1,
          13,
          15
        ],
        "142": [
          0,
          2,
          7,
          15
        ],
        "136": [
          0,
          4,
          11,
          15
        ],
        "150": [
          0,
          1,
          7,
          16
        ],
        "156": [
          0,
          1,
          10,
          16
        ],
        "161": [
          0,
          1,
          13,
          16
        ],
        "167": [
          0,
          1,
          14,
          16
        ],
        "146": [
          0,
          2,
          5,
          16
        ],
        "162": [
          0,
          2,
          13,
          16
        ],
        "148": [
          0,
          4,
          11,
          16
        ],
        "152": [
          0,
          1,
          4,
          17
        ],
        "165": [
          0,
          1,
          10,
          17
        ],
        "166": [
          0,
          1,
          11,
          17
        ],
        "170": [
          0,
          1,
          12,
          17
        ],
        "163": [
          0,
          1,
          13,
          17
        ],
        "176": [
          0,
          1,
          14,
          17
        ],
        "174": [
          0,
          1,
          15,
          17
        ],
        "164": [
          0,
          2,
          14,
          17
        ],
        "155": [
          0,
          3,
          8,
          17
        ],
        "159": [
          0,
          1,
          4,
          18
        ],
        "172": [
          0,
          1,
          11,
          18
        ],
        "179": [
          0,
          1,
          13,
          18
        ],
        "181": [
          0,
          1,
          14,
          18
        ],
        "175": [
          0,
          2,
          13,
          18
        ],
        "177": [
          0,
          2,
          15,
          18
        ],
        "171": [
          0,
          3,
          14,
          18
        ],
        "139": [
          0,
          7,
          11,
          18
        ],
        "168": [
          0,
          1,
          6,
          19
        ],
        "173": [
          0,
          1,
          8,
          19
        ],
        "169": [
          0,
          1,
          9,
          19
        ],
        "184": [
          0,
          1,
          12,
          19
        ],
        "188": [
          0,
          1,
          14,
          19
        ],
        "190": [
          0,
          1,
          15,
          19
        ],
        "186": [
          0,
          1,
          16,
          19
        ],
        "178": [
          0,
          1,
          8,
          20
        ],
        "182": [
          0,
          1,
          9,
          20
        ],
        "192": [
          0,
          1,
          14,
          20
        ],
        "189": [
          0,
          1,
          16,
          20
        ],
        "199": [
          0,
          1,
          17,
          20
        ],
        "191": [
          0,
          1,
          18,
          20
        ],
        "180": [
          0,
          2,
          15,
          20
        ],
        "194": [
          0,
          2,
          17,
          20
        ],
        "195": [
          0,
          1,
          12,
          21
        ],
        "193": [
          0,
          1,
          13,
          21
        ],
        "201": [
          0,
          1,
          15,
          21
        ],
        "183": [
          0,
          2,
          9,
          21
        ],
        "200": [
          0,
          2,
          16,
          21
        ],
        "204": [
          0,
          2,
          18,
          21
        ],
        "198": [
          0,
          3,
          17,
          21
        ],
        "185": [
          0,
          1,
          5,
          22
        ],
        "203": [
          0,
          1,
          13,
          22
        ],
        "207": [
          0,
          1,
          14,
          22
        ],
        "209": [
          0,
          1,
          16,
          22
        ],
        "212": [
          0,
          1,
          17,
          22
        ],
        "214": [
          0,
          1,
          18,
          22
        ],
        "206": [
          0,
          1,
          19,
          22
        ],
        "197": [
          0,
          1,
          20,
          22
        ],
        "219": [
          0,
          2,
          19,
          22
        ],
        "187": [
          0,
          3,
          8,
          22
        ],
        "208": [
          0,
          3,
          17,
          22
        ],
        "210": [
          0,
          1,
          13,
          23
        ],
        "213": [
          0,
          1,
          16,
          23
        ],
        "218": [
          0,
          1,
          17,
          23
        ],
        "221": [
          0,
          1,
          18,
          23
        ],
        "217": [
          0,
          1,
          20,
          23
        ],
        "205": [
          0,
          2,
          13,
          23
        ],
        "196": [
          0,
          1,
          5,
          24
        ],
        "226": [
          0,
          1,
          17,
          24
        ],
        "227": [
          0,
          1,
          19,
          24
        ],
        "215": [
          0,
          2,
          15,
          24
        ],
        "223": [
          0,
          2,
          17,
          24
        ],
        "233": [
          0,
          2,
          21,
          24
        ],
        "222": [
          0,
          3,
          19,
          24
        ],
        "216": [
          0,
          3,
          20,
          24
        ],
        "202": [
          0,
          5,
          13,
          24
        ],
        "231": [
          0,
          1,
          18,
          25
        ],
        "220": [
          0,
          2,
          20,
          25
        ],
        "244": [
          0,
          2,
          22,
          25
        ],
        "211": [
          0,
          3,
          13,
          25
        ],
        "230": [
          0,
          3,
          21,
          25
        ],
        "224": [
          0,
          4,
          19,
          25
        ],
        "229": [
          0,
          1,
          18,
          26
        ],
        "242": [
          0,
          1,
          19,
          26
        ],
        "237": [
          0,
          1,
          20,
          26
        ],
        "238": [
          0,
          1,
          22,
          26
        ],
        "234": [
          0,
          2,
          19,
          26
        ],
        "246": [
          0,
          2,
          21,
          26
        ],
        "247": [
          0,
          2,
          23,
          26
        ],
        "248": [
          0,
          1,
          19,
          27
        ],
        "245": [
          0,
          1,
          22,
          27
        ],
        "228": [
          0,
          2,
          15,
          27
        ],
        "232": [
          0,
          2,
          22,
          27
        ],
        "256": [
          0,
          2,
          24,
          27
        ],
        "225": [
          0,
          3,
          13,
          27
        ],
        "239": [
          0,
          1,
          16,
          28
        ],
        "250": [
          0,
          1,
          18,
          28
        ],
        "249": [
          0,
          1,
          20,
          28
        ],
        "255": [
          0,
          1,
          22,
          28
        ],
        "240": [
          0,
          1,
          24,
          28
        ],
        "235": [
          0,
          2,
          17,
          28
        ],
        "259": [
          0,
          2,
          23,
          28
        ],
        "264": [
          0,
          2,
          25,
          28
        ],
        "236": [
          0,
          6,
          19,
          28
        ],
        "252": [
          0,
          1,
          18,
          29
        ],
        "257": [
          0,
          1,
          23,
          29
        ],
        "258": [
          0,
          1,
          24,
          29
        ],
        "243": [
          0,
          1,
          25,
          29
        ],
        "260": [
          0,
          2,
          22,
          29
        ],
        "262": [
          0,
          2,
          24,
          29
        ],
        "265": [
          0,
          2,
          26,
          29
        ],
        "267": [
          0,
          3,
          25,
          29
        ],
        "251": [
          0,
          1,
          17,
          30
        ],
        "261": [
          0,
          1,
          19,
          30
        ],
        "269": [
          0,
          1,
          22,
          30
        ],
        "271": [
          0,
          2,
          27,
          30
        ],
        "254": [
          0,
          3,
          25,
          30
        ],
        "241": [
          0,
          7,
          19,
          30
        ],
        "272": [
          0,
          1,
          22,
          31
        ],
        "275": [
          0,
          1,
          24,
          31
        ],
        "253": [
          0,
          2,
          23,
          31
        ],
        "276": [
          0,
          2,
          24,
          31
        ],
        "281": [
          0,
          2,
          26,
          31
        ],
        "266": [
          0,
          3,
          27,
          31
        ],
        "274": [
          0,
          4,
          26,
          31
        ],
        "280": [
          0,
          1,
          25,
          32
        ],
        "285": [
          0,
          1,
          24,
          33
        ],
        "286": [
          0,
          1,
          26,
          33
        ],
        "284": [
          0,
          1,
          27,
          33
        ],
        "279": [
          0,
          1,
          28,
          33
        ],
        "278": [
          0,
          2,
          26,
          33
        ],
        "289": [
          0,
          2,
          28,
          33
        ],
        "283": [
          0,
          3,
          26,
          33
        ],
        "294": [
          0,
          3,
          29,
          33
        ],
        "263": [
          0,
          7,
          24,
          33
        ],
        "277": [
          0,
          1,
          20,
          34
        ],
        "268": [
          0,
          2,
          25,
          34
        ],
        "292": [
          0,
          2,
          27,
          34
        ],
        "295": [
          0,
          3,
          29,
          34
        ],
        "270": [
          0,
          1,
          20,
          35
        ],
        "293": [
          0,
          1,
          27,
          35
        ],
        "299": [
          0,
          1,
          28,
          36
        ],
        "305": [
          0,
          2,
          29,
          36
        ],
        "304": [
          0,
          2,
          31,
          36
        ],
        "301": [
          0,
          3,
          29,
          36
        ],
        "282": [
          0,
          7,
          26,
          36
        ],
        "273": [
          0,
          8,
          23,
          36
        ],
        "296": [
          0,
          1,
          23,
          37
        ],
        "307": [
          0,
          1,
          27,
          37
        ],
        "287": [
          0,
          1,
          30,
          37
        ],
        "290": [
          0,
          2,
          21,
          37
        ],
        "298": [
          0,
          2,
          28,
          37
        ],
        "310": [
          0,
          3,
          32,
          37
        ],
        "313": [
          0,
          3,
          33,
          37
        ],
        "288": [
          0,
          5,
          24,
          37
        ],
        "297": [
          0,
          6,
          29,
          37
        ],
        "302": [
          0,
          1,
          28,
          38
        ],
        "308": [
          0,
          1,
          30,
          38
        ],
        "309": [
          0,
          2,
          33,
          38
        ],
        "314": [
          0,
          3,
          34,
          38
        ],
        "300": [
          0,
          1,
          23,
          39
        ],
        "303": [
          0,
          1,
          30,
          39
        ],
        "291": [
          0,
          2,
          27,
          39
        ],
        "319": [
          0,
          3,
          34,
          39
        ],
        "317": [
          0,
          1,
          31,
          40
        ],
        "320": [
          0,
          3,
          36,
          40
        ],
        "306": [
          0,
          2,
          30,
          41
        ],
        "318": [
          0,
          2,
          34,
          41
        ],
        "324": [
          0,
          3,
          37,
          41
        ],
        "326": [
          0,
          1,
          33,
          42
        ],
        "322": [
          0,
          3,
          34,
          42
        ],
        "329": [
          0,
          3,
          37,
          42
        ],
        "311": [
          0,
          8,
          31,
          42
        ],
        "321": [
          0,
          1,
          34,
          43
        ],
        "330": [
          0,
          2,
          36,
          43
        ],
        "315": [
          0,
          4,
          29,
          43
        ],
        "333": [
          0,
          3,
          39,
          44
        ],
        "327": [
          0,
          3,
          40,
          44
        ],
        "323": [
          0,
          4,
          39,
          44
        ],
        "334": [
          0,
          2,
          38,
          45
        ],
        "328": [
          0,
          3,
          41,
          45
        ],
        "335": [
          0,
          2,
          37,
          46
        ],
        "325": [
          0,
          2,
          41,
          46
        ],
        "339": [
          0,
          4,
          41,
          46
        ],
        "338": [
          0,
          1,
          37,
          47
        ],
        "340": [
          0,
          4,
          42,
          47
        ],
        "332": [
          0,
          6,
          37,
          47
        ],
        "342": [
          0,
          2,
          39,
          48
        ],
        "336": [
          0,
          1,
          31,
          50
        ],
        "345": [
          0,
          1,
          41,
          50
        ],
        "343": [
          0,
          2,
          43,
          50
        ],
        "346": [
          0,
          3,
          43,
          50
        ],
        "312": [
          0,
          5,
          16,
          50
        ],
        "349": [
          0,
          4,
          46,
          51
        ],
        "316": [
          0,
          2,
          19,
          52
        ],
        "350": [
          0,
          3,
          47,
          54
        ],
        "344": [
          0,
          1,
          39,
          55
        ],
        "351": [
          0,
          1,
          45,
          55
        ],
        "341": [
          0,
          2,
          35,
          55
        ],
        "352": [
          0,
          2,
          46,
          55
        ],
        "348": [
          0,
          8,
          45,
          55
        ],
        "354": [
          0,
          1,
          46,
          56
        ],
        "353": [
          0,
          4,
          51,
          56
        ],
        "355": [
          0,
          2,
          48,
          57
        ],
        "331": [
          0,
          1,
          18,
          60
        ],
        "358": [
          0,
          1,
          50,
          61
        ],
        "356": [
          0,
          3,
          51,
          61
        ],
        "359": [
          0,
          1,
          51,
          62
        ],
        "361": [
          0,
          1,
          56,
          66
        ],
        "360": [
          0,
          2,
          56,
          67
        ],
        "362": [
          0,
          5,
          61,
          67
        ],
        "337": [
          0,
          7,
          17,
          70
        ],
        "363": [
          0,
          1,
          61,
          72
        ],
        "364": [
          0,
          1,
          67,
          79
        ],
        "347": [
          0,
          7,
          17,
          80
        ]
      }
    },
    {
      "h": 12,
      "cap": 144,
      "nu": 99,
      "minima": {
        "37": 3,
        "48": 4,
        "49": 4,
        "59": 5,
        "61": 5,
        "69": 6,
        "71": 6,
        "73": 6,
        "79": 7,
        "80": 7,
        "82": 7,
        "85": 7,
        "81": 7,
        "88": 8,
        "90": 8,
        "93": 8,
        "94": 8,
        "97": 8,
        "89": 8,
        "99": 9,
        "101": 9,
        "102": 9,
        "105": 9,
        "109": 9,
        "103": 9,
        "113": 10,
        "112": 10,
        "117": 10,
        "121": 10,
        "118": 11,
        "120": 11,
        "124": 11,
        "127": 11,
        "128": 11,
        "133": 11,
        "122": 11,
        "125": 11,
        "119": 11,
        "115": 11,
        "126": 12,
        "130": 12,
        "135": 12,
        "140": 12,
        "145": 12,
        "132": 12,
        "129": 12,
        "136": 13,
        "139": 13,
        "144": 13,
        "151": 13,
        "157": 13,
        "143": 13,
        "147": 13,
        "137": 13,
        "149": 14,
        "155": 14,
        "161": 14,
        "163": 14,
        "169": 14,
        "150": 15,
        "153": 15,
        "156": 15,
        "162": 15,
        "168": 15,
        "174": 15,
        "159": 15,
        "164": 15,
        "152": 15,
        "158": 16,
        "160": 16,
        "166": 16,
        "172": 16,
        "178": 16,
        "185": 16,
        "165": 17,
        "175": 17,
        "173": 17,
        "182": 17,
        "183": 17,
        "187": 17,
        "181": 17,
        "194": 17,
        "167": 17,
        "171": 18,
        "177": 18,
        "190": 18,
        "198": 18,
        "200": 18,
        "199": 18,
        "203": 18,
        "193": 18,
        "195": 18,
        "189": 18,
        "184": 19,
        "192": 19,
        "188": 19,
        "208": 19,
        "210": 19,
        "207": 19,
        "186": 19,
        "196": 19,
        "209": 19,
        "180": 19,
        "202": 20,
        "201": 20,
        "206": 20,
        "211": 20,
        "213": 20,
        "223": 20,
        "217": 20,
        "214": 20,
        "205": 21,
        "216": 21,
        "215": 21,
        "218": 21,
        "225": 21,
        "222": 21,
        "204": 21,
        "221": 21,
        "219": 21,
        "191": 21,
        "226": 22,
        "230": 22,
        "232": 22,
        "237": 22,
        "238": 22,
        "227": 22,
        "242": 22,
        "231": 22,
        "220": 23,
        "224": 23,
        "234": 23,
        "246": 23,
        "247": 23,
        "245": 23,
        "229": 23,
        "233": 23,
        "244": 23,
        "243": 24,
        "251": 24,
        "254": 24,
        "228": 24,
        "240": 24,
        "248": 24,
        "253": 24,
        "258": 24,
        "235": 25,
        "249": 25,
        "257": 25,
        "250": 25,
        "252": 25,
        "239": 25,
        "241": 25,
        "271": 25,
        "255": 25,
        "256": 26,
        "259": 26,
        "270": 26,
        "267": 26,
        "263": 26,
        "274": 26,
        "276": 26,
        "261": 27,
        "273": 27,
        "277": 27,
        "264": 27,
        "265": 27,
        "260": 27,
        "287": 27,
        "262": 28,
        "279": 28,
        "285": 28,
        "288": 28,
        "272": 28,
        "268": 28,
        "269": 28,
        "290": 28,
        "299": 28,
        "278": 29,
        "284": 29,
        "275": 29,
        "286": 29,
        "291": 29,
        "292": 29,
        "297": 29,
        "302": 29,
        "266": 29,
        "300": 29,
        "293": 30,
        "298": 30,
        "281": 30,
        "311": 30,
        "304": 30,
        "280": 30,
        "306": 31,
        "283": 31,
        "289": 31,
        "312": 31,
        "319": 31,
        "282": 31,
        "309": 31,
        "307": 32,
        "316": 32,
        "308": 32,
        "295": 32,
        "301": 32,
        "320": 32,
        "305": 32,
        "315": 32,
        "322": 33,
        "325": 33,
        "323": 33,
        "318": 33,
        "330": 33,
        "326": 33,
        "294": 33,
        "303": 33,
        "333": 33,
        "310": 33,
        "317": 33,
        "329": 34,
        "321": 34,
        "296": 34,
        "334": 34,
        "332": 34,
        "324": 34,
        "337": 34,
        "335": 34,
        "338": 35,
        "328": 35,
        "327": 35,
        "336": 35,
        "313": 36,
        "331": 36,
        "341": 36,
        "349": 36,
        "351": 36,
        "314": 36,
        "345": 36,
        "344": 36,
        "339": 37,
        "346": 37,
        "352": 37,
        "347": 37,
        "342": 37,
        "356": 37,
        "361": 37,
        "354": 38,
        "350": 38,
        "362": 38,
        "359": 38,
        "365": 38,
        "355": 39,
        "371": 39,
        "343": 39,
        "364": 40,
        "369": 40,
        "360": 40,
        "374": 40,
        "353": 41,
        "366": 41,
        "370": 41,
        "348": 41,
        "383": 41,
        "357": 41,
        "340": 42,
        "380": 42,
        "377": 42,
        "386": 42,
        "384": 42,
        "379": 42,
        "378": 43,
        "375": 43,
        "389": 43,
        "388": 43,
        "368": 43,
        "372": 44,
        "387": 44,
        "363": 44,
        "395": 44,
        "390": 44,
        "376": 44,
        "391": 45,
        "381": 45,
        "394": 45,
        "385": 45,
        "358": 45,
        "396": 46,
        "401": 46,
        "402": 47,
        "405": 47,
        "392": 47,
        "407": 48,
        "399": 48,
        "397": 48,
        "404": 48,
        "367": 48,
        "406": 49,
        "409": 49,
        "398": 49,
        "400": 50,
        "411": 50,
        "415": 50,
        "373": 50,
        "382": 51,
        "410": 51,
        "414": 51,
        "420": 51,
        "393": 52,
        "421": 52,
        "424": 54,
        "416": 54,
        "412": 54,
        "423": 55,
        "408": 55,
        "426": 55,
        "427": 55,
        "417": 55,
        "418": 56,
        "430": 56,
        "419": 57,
        "431": 57,
        "425": 58,
        "432": 60,
        "433": 60,
        "436": 61,
        "435": 61,
        "434": 61,
        "439": 62,
        "440": 62,
        "437": 62,
        "429": 62,
        "413": 64,
        "441": 65,
        "443": 66,
        "442": 66,
        "446": 67,
        "444": 68,
        "447": 69,
        "449": 72,
        "445": 72,
        "450": 73,
        "422": 77,
        "451": 78,
        "453": 79,
        "452": 84,
        "454": 85,
        "428": 88,
        "455": 91,
        "438": 99
      },
      "witnesses": {
        "37": [
          0,
          1,
          2,
          3
        ],
        "48": [
          0,
          1,
          2,
          4
        ],
        "49": [
          0,
          1,
          3,
          4
        ],
        "59": [
          0,
          1,
          2,
          5
        ],
        "61": [
          0,
          1,
          4,
          5
        ],
        "69": [
          0,
          1,
          2,
          6
        ],
        "71": [
          0,
          1,
          4,
          6
        ],
        "73": [
          0,
          1,
          5,
          6
        ],
        "79": [
          0,
          1,
          2,
          7
        ],
        "80": [
          0,
          1,
          3,
          7
        ],
        "82": [
          0,
          1,
          5,
          7
        ],
        "85": [
          0,
          1,
          6,
          7
        ],
        "81": [
          0,
          2,
          5,
          7
        ],
        "88": [
          0,
          1,
          2,
          8
        ],
        "90": [
          0,
          1,
          3,
          8
        ],
        "93": [
          0,
          1,
          5,
          8
        ],
        "94": [
          0,
          1,
          6,
          8
        ],
        "97": [
          0,
          1,
          7,
          8
        ],
        "89": [
          0,
          3,
          5,
          8
        ],
        "99": [
          0,
          1,
          3,
          9
        ],
        "101": [
          0,
          1,
          4,
          9
        ],
        "102": [
          0,
          1,
          6,
          9
        ],
        "105": [
          0,
          1,
          7,
          9
        ],
        "109": [
          0,
          1,
          8,
          9
        ],
        "103": [
          0,
          2,
          7,
          9
        ],
        "113": [
          0,
          1,
          6,
          10
        ],
        "112": [
          0,
          1,
          7,
          10
        ],
        "117": [
          0,
          1,
          8,
          10
        ],
        "121": [
          0,
          1,
          9,
          10
        ],
        "118": [
          0,
          1,
          3,
          11
        ],
        "120": [
          0,
          1,
          5,
          11
        ],
        "124": [
          0,
          1,
          7,
          11
        ],
        "127": [
          0,
          1,
          8,
          11
        ],
        "128": [
          0,
          1,
          9,
          11
        ],
        "133": [
          0,
          1,
          10,
          11
        ],
        "122": [
          0,
          2,
          7,
          11
        ],
        "125": [
          0,
          2,
          9,
          11
        ],
        "119": [
          0,
          3,
          8,
          11
        ],
        "115": [
          0,
          4,
          7,
          11
        ],
        "126": [
          0,
          1,
          3,
          12
        ],
        "130": [
          0,
          1,
          5,
          12
        ],
        "135": [
          0,
          1,
          9,
          12
        ],
        "140": [
          0,
          1,
          10,
          12
        ],
        "145": [
          0,
          1,
          11,
          12
        ],
        "132": [
          0,
          2,
          9,
          12
        ],
        "129": [
          0,
          3,
          7,
          12
        ],
        "136": [
          0,
          1,
          4,
          13
        ],
        "139": [
          0,
          1,
          6,
          13
        ],
        "144": [
          0,
          1,
          8,
          13
        ],
        "151": [
          0,
          1,
          11,
          13
        ],
        "157": [
          0,
          1,
          12,
          13
        ],
        "143": [
          0,
          2,
          9,
          13
        ],
        "147": [
          0,
          2,
          11,
          13
        ],
        "137": [
          0,
          3,
          7,
          13
        ],
        "149": [
          0,
          1,
          6,
          14
        ],
        "155": [
          0,
          1,
          9,
          14
        ],
        "161": [
          0,
          1,
          11,
          14
        ],
        "163": [
          0,
          1,
          12,
          14
        ],
        "169": [
          0,
          1,
          13,
          14
        ],
        "150": [
          0,
          1,
          3,
          15
        ],
        "153": [
          0,
          1,
          4,
          15
        ],
        "156": [
          0,
          1,
          6,
          15
        ],
        "162": [
          0,
          1,
          9,
          15
        ],
        "168": [
          0,
          1,
          11,
          15
        ],
        "174": [
          0,
          1,
          13,
          15
        ],
        "159": [
          0,
          2,
          9,
          15
        ],
        "164": [
          0,
          2,
          11,
          15
        ],
        "152": [
          0,
          4,
          7,
          15
        ],
        "158": [
          0,
          1,
          3,
          16
        ],
        "160": [
          0,
          1,
          4,
          16
        ],
        "166": [
          0,
          1,
          7,
          16
        ],
        "172": [
          0,
          1,
          10,
          16
        ],
        "178": [
          0,
          1,
          13,
          16
        ],
        "185": [
          0,
          1,
          14,
          16
        ],
        "165": [
          0,
          1,
          3,
          17
        ],
        "175": [
          0,
          1,
          7,
          17
        ],
        "173": [
          0,
          1,
          8,
          17
        ],
        "182": [
          0,
          1,
          10,
          17
        ],
        "183": [
          0,
          1,
          11,
          17
        ],
        "187": [
          0,
          1,
          12,
          17
        ],
        "181": [
          0,
          1,
          13,
          17
        ],
        "194": [
          0,
          1,
          14,
          17
        ],
        "167": [
          0,
          3,
          7,
          17
        ],
        "171": [
          0,
          1,
          3,
          18
        ],
        "177": [
          0,
          1,
          4,
          18
        ],
        "190": [
          0,
          1,
          11,
          18
        ],
        "198": [
          0,
          1,
          13,
          18
        ],
        "200": [
          0,
          1,
          14,
          18
        ],
        "199": [
          0,
          1,
          15,
          18
        ],
        "203": [
          0,
          1,
          16,
          18
        ],
        "193": [
          0,
          2,
          13,
          18
        ],
        "195": [
          0,
          2,
          15,
          18
        ],
        "189": [
          0,
          3,
          14,
          18
        ],
        "184": [
          0,
          1,
          4,
          19
        ],
        "192": [
          0,
          1,
          8,
          19
        ],
        "188": [
          0,
          1,
          9,
          19
        ],
        "208": [
          0,
          1,
          14,
          19
        ],
        "210": [
          0,
          1,
          15,
          19
        ],
        "207": [
          0,
          1,
          16,
          19
        ],
        "186": [
          0,
          2,
          5,
          19
        ],
        "196": [
          0,
          2,
          11,
          19
        ],
        "209": [
          0,
          2,
          16,
          19
        ],
        "180": [
          0,
          5,
          9,
          19
        ],
        "202": [
          0,
          1,
          9,
          20
        ],
        "201": [
          0,
          1,
          11,
          20
        ],
        "206": [
          0,
          1,
          12,
          20
        ],
        "211": [
          0,
          1,
          13,
          20
        ],
        "213": [
          0,
          1,
          14,
          20
        ],
        "223": [
          0,
          1,
          17,
          20
        ],
        "217": [
          0,
          1,
          18,
          20
        ],
        "214": [
          0,
          2,
          17,
          20
        ],
        "205": [
          0,
          1,
          8,
          21
        ],
        "216": [
          0,
          1,
          12,
          21
        ],
        "215": [
          0,
          1,
          13,
          21
        ],
        "218": [
          0,
          1,
          17,
          21
        ],
        "225": [
          0,
          1,
          18,
          21
        ],
        "222": [
          0,
          1,
          19,
          21
        ],
        "204": [
          0,
          2,
          9,
          21
        ],
        "221": [
          0,
          2,
          16,
          21
        ],
        "219": [
          0,
          3,
          17,
          21
        ],
        "191": [
          0,
          5,
          8,
          21
        ],
        "226": [
          0,
          1,
          13,
          22
        ],
        "230": [
          0,
          1,
          14,
          22
        ],
        "232": [
          0,
          1,
          16,
          22
        ],
        "237": [
          0,
          1,
          17,
          22
        ],
        "238": [
          0,
          1,
          18,
          22
        ],
        "227": [
          0,
          1,
          20,
          22
        ],
        "242": [
          0,
          2,
          19,
          22
        ],
        "231": [
          0,
          3,
          17,
          22
        ],
        "220": [
          0,
          1,
          7,
          23
        ],
        "224": [
          0,
          1,
          9,
          23
        ],
        "234": [
          0,
          1,
          13,
          23
        ],
        "246": [
          0,
          1,
          18,
          23
        ],
        "247": [
          0,
          1,
          19,
          23
        ],
        "245": [
          0,
          1,
          20,
          23
        ],
        "229": [
          0,
          2,
          13,
          23
        ],
        "233": [
          0,
          2,
          15,
          23
        ],
        "244": [
          0,
          2,
          20,
          23
        ],
        "243": [
          0,
          1,
          14,
          24
        ],
        "251": [
          0,
          1,
          17,
          24
        ],
        "254": [
          0,
          1,
          19,
          24
        ],
        "228": [
          0,
          2,
          9,
          24
        ],
        "240": [
          0,
          2,
          15,
          24
        ],
        "248": [
          0,
          2,
          17,
          24
        ],
        "253": [
          0,
          2,
          19,
          24
        ],
        "258": [
          0,
          2,
          21,
          24
        ],
        "235": [
          0,
          1,
          10,
          25
        ],
        "249": [
          0,
          1,
          14,
          25
        ],
        "257": [
          0,
          1,
          18,
          25
        ],
        "250": [
          0,
          1,
          21,
          25
        ],
        "252": [
          0,
          1,
          22,
          25
        ],
        "239": [
          0,
          2,
          11,
          25
        ],
        "241": [
          0,
          2,
          16,
          25
        ],
        "271": [
          0,
          2,
          22,
          25
        ],
        "255": [
          0,
          3,
          21,
          25
        ],
        "256": [
          0,
          1,
          17,
          26
        ],
        "259": [
          0,
          1,
          18,
          26
        ],
        "270": [
          0,
          1,
          19,
          26
        ],
        "267": [
          0,
          1,
          20,
          26
        ],
        "263": [
          0,
          1,
          23,
          26
        ],
        "274": [
          0,
          2,
          21,
          26
        ],
        "276": [
          0,
          2,
          23,
          26
        ],
        "261": [
          0,
          1,
          15,
          27
        ],
        "273": [
          0,
          1,
          20,
          27
        ],
        "277": [
          0,
          1,
          21,
          27
        ],
        "264": [
          0,
          1,
          24,
          27
        ],
        "265": [
          0,
          2,
          19,
          27
        ],
        "260": [
          0,
          2,
          22,
          27
        ],
        "287": [
          0,
          2,
          24,
          27
        ],
        "262": [
          0,
          1,
          12,
          28
        ],
        "279": [
          0,
          1,
          18,
          28
        ],
        "285": [
          0,
          1,
          22,
          28
        ],
        "288": [
          0,
          1,
          23,
          28
        ],
        "272": [
          0,
          1,
          24,
          28
        ],
        "268": [
          0,
          1,
          25,
          28
        ],
        "269": [
          0,
          2,
          19,
          28
        ],
        "290": [
          0,
          2,
          23,
          28
        ],
        "299": [
          0,
          2,
          25,
          28
        ],
        "278": [
          0,
          1,
          17,
          29
        ],
        "284": [
          0,
          1,
          18,
          29
        ],
        "275": [
          0,
          1,
          20,
          29
        ],
        "286": [
          0,
          1,
          21,
          29
        ],
        "291": [
          0,
          1,
          23,
          29
        ],
        "292": [
          0,
          1,
          24,
          29
        ],
        "297": [
          0,
          2,
          24,
          29
        ],
        "302": [
          0,
          2,
          26,
          29
        ],
        "266": [
          0,
          3,
          17,
          29
        ],
        "300": [
          0,
          3,
          25,
          29
        ],
        "293": [
          0,
          1,
          19,
          30
        ],
        "298": [
          0,
          1,
          21,
          30
        ],
        "281": [
          0,
          1,
          25,
          30
        ],
        "311": [
          0,
          2,
          27,
          30
        ],
        "304": [
          0,
          3,
          26,
          30
        ],
        "280": [
          0,
          4,
          25,
          30
        ],
        "306": [
          0,
          1,
          22,
          31
        ],
        "283": [
          0,
          2,
          17,
          31
        ],
        "289": [
          0,
          2,
          23,
          31
        ],
        "312": [
          0,
          2,
          24,
          31
        ],
        "319": [
          0,
          2,
          26,
          31
        ],
        "282": [
          0,
          4,
          18,
          31
        ],
        "309": [
          0,
          4,
          26,
          31
        ],
        "307": [
          0,
          1,
          23,
          32
        ],
        "316": [
          0,
          1,
          25,
          32
        ],
        "308": [
          0,
          1,
          26,
          32
        ],
        "295": [
          0,
          1,
          28,
          32
        ],
        "301": [
          0,
          2,
          21,
          32
        ],
        "320": [
          0,
          2,
          29,
          32
        ],
        "305": [
          0,
          3,
          25,
          32
        ],
        "315": [
          0,
          3,
          27,
          32
        ],
        "322": [
          0,
          1,
          24,
          33
        ],
        "325": [
          0,
          1,
          26,
          33
        ],
        "323": [
          0,
          1,
          27,
          33
        ],
        "318": [
          0,
          2,
          24,
          33
        ],
        "330": [
          0,
          2,
          28,
          33
        ],
        "326": [
          0,
          2,
          30,
          33
        ],
        "294": [
          0,
          3,
          16,
          33
        ],
        "303": [
          0,
          3,
          19,
          33
        ],
        "333": [
          0,
          3,
          29,
          33
        ],
        "310": [
          0,
          4,
          23,
          33
        ],
        "317": [
          0,
          4,
          27,
          33
        ],
        "329": [
          0,
          1,
          24,
          34
        ],
        "321": [
          0,
          1,
          29,
          34
        ],
        "296": [
          0,
          2,
          13,
          34
        ],
        "334": [
          0,
          2,
          27,
          34
        ],
        "332": [
          0,
          2,
          29,
          34
        ],
        "324": [
          0,
          3,
          26,
          34
        ],
        "337": [
          0,
          3,
          29,
          34
        ],
        "335": [
          0,
          3,
          30,
          34
        ],
        "338": [
          0,
          1,
          27,
          35
        ],
        "328": [
          0,
          1,
          29,
          35
        ],
        "327": [
          0,
          2,
          30,
          35
        ],
        "336": [
          0,
          3,
          31,
          35
        ],
        "313": [
          0,
          1,
          14,
          36
        ],
        "331": [
          0,
          1,
          25,
          36
        ],
        "341": [
          0,
          1,
          28,
          36
        ],
        "349": [
          0,
          2,
          29,
          36
        ],
        "351": [
          0,
          2,
          31,
          36
        ],
        "314": [
          0,
          3,
          17,
          36
        ],
        "345": [
          0,
          3,
          29,
          36
        ],
        "344": [
          0,
          3,
          31,
          36
        ],
        "339": [
          0,
          1,
          23,
          37
        ],
        "346": [
          0,
          1,
          26,
          37
        ],
        "352": [
          0,
          1,
          27,
          37
        ],
        "347": [
          0,
          1,
          29,
          37
        ],
        "342": [
          0,
          2,
          28,
          37
        ],
        "356": [
          0,
          3,
          32,
          37
        ],
        "361": [
          0,
          3,
          33,
          37
        ],
        "354": [
          0,
          1,
          31,
          38
        ],
        "350": [
          0,
          2,
          27,
          38
        ],
        "362": [
          0,
          2,
          31,
          38
        ],
        "359": [
          0,
          2,
          33,
          38
        ],
        "365": [
          0,
          3,
          34,
          38
        ],
        "355": [
          0,
          1,
          33,
          39
        ],
        "371": [
          0,
          3,
          34,
          39
        ],
        "343": [
          0,
          6,
          29,
          39
        ],
        "364": [
          0,
          1,
          29,
          40
        ],
        "369": [
          0,
          1,
          31,
          40
        ],
        "360": [
          0,
          1,
          34,
          40
        ],
        "374": [
          0,
          3,
          36,
          40
        ],
        "353": [
          0,
          1,
          24,
          41
        ],
        "366": [
          0,
          1,
          29,
          41
        ],
        "370": [
          0,
          1,
          32,
          41
        ],
        "348": [
          0,
          2,
          29,
          41
        ],
        "383": [
          0,
          3,
          37,
          41
        ],
        "357": [
          0,
          4,
          31,
          41
        ],
        "340": [
          0,
          1,
          24,
          42
        ],
        "380": [
          0,
          1,
          33,
          42
        ],
        "377": [
          0,
          3,
          34,
          42
        ],
        "386": [
          0,
          3,
          37,
          42
        ],
        "384": [
          0,
          3,
          38,
          42
        ],
        "379": [
          0,
          4,
          37,
          42
        ],
        "378": [
          0,
          1,
          34,
          43
        ],
        "375": [
          0,
          1,
          35,
          43
        ],
        "389": [
          0,
          2,
          36,
          43
        ],
        "388": [
          0,
          3,
          36,
          43
        ],
        "368": [
          0,
          4,
          29,
          43
        ],
        "372": [
          0,
          1,
          28,
          44
        ],
        "387": [
          0,
          1,
          34,
          44
        ],
        "363": [
          0,
          1,
          37,
          44
        ],
        "395": [
          0,
          3,
          39,
          44
        ],
        "390": [
          0,
          3,
          40,
          44
        ],
        "376": [
          0,
          4,
          39,
          44
        ],
        "391": [
          0,
          1,
          37,
          45
        ],
        "381": [
          0,
          1,
          38,
          45
        ],
        "394": [
          0,
          3,
          41,
          45
        ],
        "385": [
          0,
          4,
          40,
          45
        ],
        "358": [
          0,
          6,
          29,
          45
        ],
        "396": [
          0,
          2,
          37,
          46
        ],
        "401": [
          0,
          4,
          41,
          46
        ],
        "402": [
          0,
          1,
          37,
          47
        ],
        "405": [
          0,
          3,
          40,
          47
        ],
        "392": [
          0,
          6,
          37,
          47
        ],
        "407": [
          0,
          2,
          39,
          48
        ],
        "399": [
          0,
          2,
          41,
          48
        ],
        "397": [
          0,
          3,
          44,
          48
        ],
        "404": [
          0,
          4,
          43,
          48
        ],
        "367": [
          0,
          7,
          26,
          48
        ],
        "406": [
          0,
          2,
          38,
          49
        ],
        "409": [
          0,
          3,
          44,
          49
        ],
        "398": [
          0,
          3,
          45,
          49
        ],
        "400": [
          0,
          1,
          31,
          50
        ],
        "411": [
          0,
          1,
          41,
          50
        ],
        "415": [
          0,
          3,
          43,
          50
        ],
        "373": [
          0,
          6,
          23,
          50
        ],
        "382": [
          0,
          1,
          29,
          51
        ],
        "410": [
          0,
          1,
          37,
          51
        ],
        "414": [
          0,
          1,
          40,
          51
        ],
        "420": [
          0,
          4,
          46,
          51
        ],
        "393": [
          0,
          4,
          31,
          52
        ],
        "421": [
          0,
          4,
          47,
          52
        ],
        "424": [
          0,
          3,
          47,
          54
        ],
        "416": [
          0,
          3,
          49,
          54
        ],
        "412": [
          0,
          4,
          47,
          54
        ],
        "423": [
          0,
          1,
          45,
          55
        ],
        "408": [
          0,
          2,
          35,
          55
        ],
        "426": [
          0,
          2,
          46,
          55
        ],
        "427": [
          0,
          3,
          47,
          55
        ],
        "417": [
          0,
          8,
          45,
          55
        ],
        "418": [
          0,
          4,
          47,
          56
        ],
        "430": [
          0,
          4,
          51,
          56
        ],
        "419": [
          0,
          1,
          44,
          57
        ],
        "431": [
          0,
          2,
          48,
          57
        ],
        "425": [
          0,
          3,
          51,
          58
        ],
        "432": [
          0,
          1,
          49,
          60
        ],
        "433": [
          0,
          4,
          55,
          60
        ],
        "436": [
          0,
          1,
          50,
          61
        ],
        "435": [
          0,
          3,
          51,
          61
        ],
        "434": [
          0,
          4,
          56,
          61
        ],
        "439": [
          0,
          1,
          51,
          62
        ],
        "440": [
          0,
          4,
          55,
          62
        ],
        "437": [
          0,
          5,
          56,
          62
        ],
        "429": [
          0,
          9,
          48,
          62
        ],
        "413": [
          0,
          4,
          27,
          64
        ],
        "441": [
          0,
          4,
          58,
          65
        ],
        "443": [
          0,
          1,
          56,
          66
        ],
        "442": [
          0,
          5,
          60,
          66
        ],
        "446": [
          0,
          5,
          61,
          67
        ],
        "444": [
          0,
          1,
          56,
          68
        ],
        "447": [
          0,
          2,
          58,
          69
        ],
        "449": [
          0,
          1,
          61,
          72
        ],
        "445": [
          0,
          6,
          55,
          72
        ],
        "450": [
          0,
          5,
          67,
          73
        ],
        "422": [
          0,
          2,
          21,
          77
        ],
        "451": [
          0,
          1,
          66,
          78
        ],
        "453": [
          0,
          1,
          67,
          79
        ],
        "452": [
          0,
          1,
          61,
          84
        ],
        "454": [
          0,
          1,
          72,
          85
        ],
        "428": [
          0,
          5,
          16,
          88
        ],
        "455": [
          0,
          1,
          79,
          91
        ],
        "438": [
          0,
          7,
          18,
          99
        ]
      }
    },
    {
      "h": 13,
      "cap": 169,
      "nu": 120,
      "minima": {
        "40": 3,
        "52": 4,
        "53": 4,
        "64": 5,
        "66": 5,
        "75": 6,
        "77": 6,
        "79": 6,
        "86": 7,
        "87": 7,
        "89": 7,
        "92": 7,
        "88": 7,
        "96": 8,
        "98": 8,
        "101": 8,
        "102": 8,
        "105": 8,
        "97": 8,
        "106": 9,
        "108": 9,
        "110": 9,
        "111": 9,
        "114": 9,
        "118": 9,
        "112": 9,
        "115": 10,
        "119": 10,
        "123": 10,
        "122": 10,
        "127": 10,
        "131": 10,
        "124": 11,
        "129": 11,
        "135": 11,
        "138": 11,
        "139": 11,
        "144": 11,
        "133": 11,
        "136": 11,
        "130": 11,
        "126": 11,
        "132": 12,
        "142": 12,
        "145": 12,
        "147": 12,
        "152": 12,
        "157": 12,
        "140": 12,
        "141": 12,
        "148": 13,
        "149": 13,
        "158": 13,
        "164": 13,
        "170": 13,
        "156": 13,
        "160": 13,
        "150": 13,
        "146": 13,
        "159": 14,
        "163": 14,
        "165": 14,
        "169": 14,
        "171": 14,
        "175": 14,
        "177": 14,
        "183": 14,
        "161": 14,
        "151": 14,
        "154": 15,
        "168": 15,
        "189": 15,
        "196": 15,
        "172": 15,
        "174": 15,
        "179": 15,
        "184": 15,
        "167": 15,
        "166": 15,
        "176": 16,
        "182": 16,
        "185": 16,
        "188": 16,
        "194": 16,
        "202": 16,
        "178": 16,
        "180": 16,
        "186": 17,
        "192": 17,
        "190": 17,
        "199": 17,
        "200": 17,
        "204": 17,
        "198": 17,
        "212": 17,
        "213": 17,
        "195": 17,
        "203": 18,
        "208": 18,
        "216": 18,
        "219": 18,
        "218": 18,
        "224": 18,
        "211": 18,
        "201": 18,
        "207": 18,
        "191": 18,
        "187": 18,
        "197": 19,
        "206": 19,
        "222": 19,
        "228": 19,
        "230": 19,
        "233": 19,
        "205": 19,
        "215": 19,
        "209": 19,
        "210": 20,
        "221": 20,
        "226": 20,
        "231": 20,
        "234": 20,
        "232": 20,
        "245": 20,
        "242": 20,
        "220": 20,
        "214": 20,
        "181": 20,
        "237": 21,
        "236": 21,
        "217": 21,
        "241": 21,
        "249": 21,
        "225": 21,
        "239": 21,
        "246": 21,
        "240": 21,
        "227": 22,
        "229": 22,
        "248": 22,
        "253": 22,
        "223": 22,
        "255": 22,
        "260": 22,
        "262": 22,
        "257": 22,
        "256": 22,
        "235": 22,
        "247": 22,
        "265": 22,
        "243": 23,
        "254": 23,
        "258": 23,
        "266": 23,
        "271": 23,
        "272": 23,
        "273": 23,
        "261": 23,
        "252": 23,
        "267": 23,
        "250": 23,
        "244": 24,
        "268": 24,
        "269": 24,
        "276": 24,
        "281": 24,
        "275": 24,
        "264": 24,
        "278": 24,
        "282": 24,
        "270": 24,
        "193": 24,
        "279": 25,
        "283": 25,
        "297": 25,
        "280": 25,
        "274": 25,
        "251": 25,
        "259": 26,
        "285": 26,
        "277": 26,
        "284": 26,
        "287": 26,
        "296": 26,
        "300": 26,
        "295": 26,
        "291": 26,
        "301": 26,
        "303": 26,
        "263": 26,
        "299": 26,
        "290": 27,
        "298": 27,
        "304": 27,
        "306": 27,
        "308": 27,
        "309": 27,
        "294": 27,
        "315": 27,
        "302": 27,
        "289": 28,
        "292": 28,
        "319": 28,
        "286": 28,
        "321": 28,
        "331": 28,
        "288": 28,
        "314": 29,
        "317": 29,
        "324": 29,
        "325": 29,
        "310": 29,
        "313": 29,
        "329": 29,
        "335": 29,
        "318": 29,
        "305": 29,
        "293": 30,
        "334": 30,
        "327": 30,
        "330": 30,
        "322": 30,
        "347": 30,
        "311": 30,
        "336": 30,
        "312": 30,
        "339": 31,
        "333": 31,
        "345": 31,
        "320": 31,
        "337": 31,
        "354": 31,
        "359": 31,
        "307": 31,
        "342": 31,
        "316": 32,
        "338": 32,
        "323": 32,
        "341": 32,
        "350": 32,
        "346": 32,
        "332": 32,
        "326": 32,
        "343": 32,
        "362": 32,
        "348": 32,
        "344": 32,
        "357": 33,
        "363": 33,
        "360": 33,
        "369": 33,
        "371": 33,
        "356": 33,
        "352": 34,
        "353": 34,
        "366": 34,
        "368": 34,
        "340": 34,
        "349": 34,
        "373": 34,
        "374": 34,
        "379": 34,
        "377": 34,
        "372": 34,
        "358": 34,
        "328": 35,
        "370": 35,
        "367": 35,
        "380": 35,
        "351": 35,
        "375": 35,
        "378": 36,
        "381": 36,
        "355": 36,
        "389": 36,
        "397": 36,
        "386": 36,
        "361": 36,
        "365": 37,
        "393": 37,
        "388": 37,
        "384": 37,
        "390": 37,
        "400": 37,
        "404": 37,
        "395": 38,
        "398": 38,
        "402": 38,
        "385": 38,
        "392": 38,
        "408": 38,
        "407": 38,
        "383": 38,
        "412": 38,
        "382": 38,
        "406": 39,
        "403": 39,
        "376": 39,
        "364": 39,
        "391": 39,
        "394": 39,
        "409": 39,
        "401": 39,
        "420": 39,
        "387": 39,
        "405": 39,
        "411": 40,
        "417": 40,
        "414": 40,
        "410": 40,
        "423": 40,
        "399": 40,
        "415": 41,
        "422": 41,
        "427": 41,
        "428": 41,
        "413": 41,
        "425": 41,
        "438": 41,
        "421": 42,
        "431": 42,
        "424": 42,
        "430": 42,
        "440": 42,
        "442": 42,
        "396": 42,
        "432": 42,
        "433": 43,
        "445": 43,
        "436": 43,
        "426": 43,
        "441": 43,
        "435": 43,
        "416": 43,
        "446": 44,
        "454": 44,
        "451": 44,
        "439": 45,
        "429": 45,
        "455": 45,
        "419": 45,
        "460": 45,
        "434": 46,
        "449": 46,
        "437": 46,
        "458": 46,
        "461": 46,
        "448": 46,
        "443": 47,
        "464": 47,
        "450": 47,
        "418": 47,
        "463": 47,
        "469": 47,
        "470": 47,
        "456": 48,
        "452": 48,
        "467": 48,
        "466": 48,
        "472": 49,
        "479": 49,
        "471": 49,
        "457": 49,
        "475": 50,
        "473": 50,
        "480": 50,
        "484": 50,
        "476": 51,
        "481": 51,
        "465": 51,
        "447": 51,
        "459": 51,
        "491": 51,
        "462": 52,
        "486": 52,
        "474": 52,
        "485": 52,
        "444": 52,
        "488": 52,
        "489": 52,
        "494": 52,
        "453": 53,
        "468": 53,
        "482": 54,
        "500": 54,
        "493": 54,
        "483": 55,
        "495": 55,
        "501": 55,
        "504": 55,
        "490": 55,
        "510": 56,
        "498": 57,
        "477": 57,
        "509": 57,
        "499": 57,
        "492": 57,
        "505": 59,
        "513": 60,
        "514": 60,
        "516": 60,
        "496": 60,
        "506": 60,
        "502": 61,
        "517": 61,
        "518": 61,
        "519": 61,
        "511": 61,
        "520": 61,
        "503": 61,
        "515": 62,
        "522": 62,
        "525": 62,
        "497": 62,
        "507": 62,
        "526": 63,
        "512": 65,
        "523": 65,
        "529": 65,
        "478": 66,
        "530": 66,
        "524": 66,
        "521": 66,
        "531": 67,
        "487": 67,
        "535": 67,
        "534": 68,
        "536": 68,
        "538": 69,
        "539": 69,
        "532": 69,
        "528": 69,
        "541": 72,
        "540": 72,
        "542": 73,
        "545": 73,
        "546": 76,
        "547": 78,
        "548": 78,
        "550": 79,
        "544": 79,
        "551": 79,
        "549": 79,
        "552": 81,
        "554": 85,
        "555": 86,
        "557": 91,
        "556": 92,
        "558": 92,
        "527": 96,
        "559": 98,
        "560": 106,
        "533": 108,
        "537": 108,
        "543": 120
      },
      "witnesses": {
        "40": [
          0,
          1,
          2,
          3
        ],
        "52": [
          0,
          1,
          2,
          4
        ],
        "53": [
          0,
          1,
          3,
          4
        ],
        "64": [
          0,
          1,
          2,
          5
        ],
        "66": [
          0,
          1,
          4,
          5
        ],
        "75": [
          0,
          1,
          2,
          6
        ],
        "77": [
          0,
          1,
          4,
          6
        ],
        "79": [
          0,
          1,
          5,
          6
        ],
        "86": [
          0,
          1,
          2,
          7
        ],
        "87": [
          0,
          1,
          3,
          7
        ],
        "89": [
          0,
          1,
          5,
          7
        ],
        "92": [
          0,
          1,
          6,
          7
        ],
        "88": [
          0,
          2,
          5,
          7
        ],
        "96": [
          0,
          1,
          2,
          8
        ],
        "98": [
          0,
          1,
          3,
          8
        ],
        "101": [
          0,
          1,
          5,
          8
        ],
        "102": [
          0,
          1,
          6,
          8
        ],
        "105": [
          0,
          1,
          7,
          8
        ],
        "97": [
          0,
          3,
          5,
          8
        ],
        "106": [
          0,
          1,
          2,
          9
        ],
        "108": [
          0,
          1,
          3,
          9
        ],
        "110": [
          0,
          1,
          4,
          9
        ],
        "111": [
          0,
          1,
          6,
          9
        ],
        "114": [
          0,
          1,
          7,
          9
        ],
        "118": [
          0,
          1,
          8,
          9
        ],
        "112": [
          0,
          2,
          7,
          9
        ],
        "115": [
          0,
          1,
          2,
          10
        ],
        "119": [
          0,
          1,
          3,
          10
        ],
        "123": [
          0,
          1,
          6,
          10
        ],
        "122": [
          0,
          1,
          7,
          10
        ],
        "127": [
          0,
          1,
          8,
          10
        ],
        "131": [
          0,
          1,
          9,
          10
        ],
        "124": [
          0,
          1,
          2,
          11
        ],
        "129": [
          0,
          1,
          3,
          11
        ],
        "135": [
          0,
          1,
          7,
          11
        ],
        "138": [
          0,
          1,
          8,
          11
        ],
        "139": [
          0,
          1,
          9,
          11
        ],
        "144": [
          0,
          1,
          10,
          11
        ],
        "133": [
          0,
          2,
          7,
          11
        ],
        "136": [
          0,
          2,
          9,
          11
        ],
        "130": [
          0,
          3,
          8,
          11
        ],
        "126": [
          0,
          4,
          7,
          11
        ],
        "132": [
          0,
          1,
          2,
          12
        ],
        "142": [
          0,
          1,
          5,
          12
        ],
        "145": [
          0,
          1,
          7,
          12
        ],
        "147": [
          0,
          1,
          9,
          12
        ],
        "152": [
          0,
          1,
          10,
          12
        ],
        "157": [
          0,
          1,
          11,
          12
        ],
        "140": [
          0,
          2,
          5,
          12
        ],
        "141": [
          0,
          3,
          7,
          12
        ],
        "148": [
          0,
          1,
          3,
          13
        ],
        "149": [
          0,
          1,
          4,
          13
        ],
        "158": [
          0,
          1,
          10,
          13
        ],
        "164": [
          0,
          1,
          11,
          13
        ],
        "170": [
          0,
          1,
          12,
          13
        ],
        "156": [
          0,
          2,
          9,
          13
        ],
        "160": [
          0,
          2,
          11,
          13
        ],
        "150": [
          0,
          3,
          7,
          13
        ],
        "146": [
          0,
          4,
          9,
          13
        ],
        "159": [
          0,
          1,
          4,
          14
        ],
        "163": [
          0,
          1,
          6,
          14
        ],
        "165": [
          0,
          1,
          8,
          14
        ],
        "169": [
          0,
          1,
          9,
          14
        ],
        "171": [
          0,
          1,
          10,
          14
        ],
        "175": [
          0,
          1,
          11,
          14
        ],
        "177": [
          0,
          1,
          12,
          14
        ],
        "183": [
          0,
          1,
          13,
          14
        ],
        "161": [
          0,
          3,
          8,
          14
        ],
        "151": [
          0,
          5,
          9,
          14
        ],
        "154": [
          0,
          1,
          2,
          15
        ],
        "168": [
          0,
          1,
          4,
          15
        ],
        "189": [
          0,
          1,
          13,
          15
        ],
        "196": [
          0,
          1,
          14,
          15
        ],
        "172": [
          0,
          2,
          7,
          15
        ],
        "174": [
          0,
          2,
          9,
          15
        ],
        "179": [
          0,
          2,
          11,
          15
        ],
        "184": [
          0,
          2,
          13,
          15
        ],
        "167": [
          0,
          4,
          7,
          15
        ],
        "166": [
          0,
          4,
          11,
          15
        ],
        "176": [
          0,
          1,
          4,
          16
        ],
        "182": [
          0,
          1,
          7,
          16
        ],
        "185": [
          0,
          1,
          9,
          16
        ],
        "188": [
          0,
          1,
          10,
          16
        ],
        "194": [
          0,
          1,
          13,
          16
        ],
        "202": [
          0,
          1,
          14,
          16
        ],
        "178": [
          0,
          2,
          5,
          16
        ],
        "180": [
          0,
          4,
          11,
          16
        ],
        "186": [
          0,
          1,
          4,
          17
        ],
        "192": [
          0,
          1,
          7,
          17
        ],
        "190": [
          0,
          1,
          8,
          17
        ],
        "199": [
          0,
          1,
          10,
          17
        ],
        "200": [
          0,
          1,
          11,
          17
        ],
        "204": [
          0,
          1,
          12,
          17
        ],
        "198": [
          0,
          1,
          13,
          17
        ],
        "212": [
          0,
          1,
          14,
          17
        ],
        "213": [
          0,
          1,
          15,
          17
        ],
        "195": [
          0,
          2,
          11,
          17
        ],
        "203": [
          0,
          1,
          8,
          18
        ],
        "208": [
          0,
          1,
          11,
          18
        ],
        "216": [
          0,
          1,
          13,
          18
        ],
        "219": [
          0,
          1,
          14,
          18
        ],
        "218": [
          0,
          1,
          15,
          18
        ],
        "224": [
          0,
          1,
          16,
          18
        ],
        "211": [
          0,
          2,
          13,
          18
        ],
        "201": [
          0,
          3,
          10,
          18
        ],
        "207": [
          0,
          3,
          14,
          18
        ],
        "191": [
          0,
          4,
          7,
          18
        ],
        "187": [
          0,
          5,
          13,
          18
        ],
        "197": [
          0,
          1,
          3,
          19
        ],
        "206": [
          0,
          1,
          6,
          19
        ],
        "222": [
          0,
          1,
          12,
          19
        ],
        "228": [
          0,
          1,
          14,
          19
        ],
        "230": [
          0,
          1,
          15,
          19
        ],
        "233": [
          0,
          1,
          17,
          19
        ],
        "205": [
          0,
          2,
          5,
          19
        ],
        "215": [
          0,
          2,
          11,
          19
        ],
        "209": [
          0,
          3,
          10,
          19
        ],
        "210": [
          0,
          1,
          4,
          20
        ],
        "221": [
          0,
          1,
          11,
          20
        ],
        "226": [
          0,
          1,
          12,
          20
        ],
        "231": [
          0,
          1,
          13,
          20
        ],
        "234": [
          0,
          1,
          14,
          20
        ],
        "232": [
          0,
          1,
          16,
          20
        ],
        "245": [
          0,
          1,
          17,
          20
        ],
        "242": [
          0,
          1,
          18,
          20
        ],
        "220": [
          0,
          2,
          15,
          20
        ],
        "214": [
          0,
          3,
          7,
          20
        ],
        "181": [
          0,
          9,
          11,
          20
        ],
        "237": [
          0,
          1,
          12,
          21
        ],
        "236": [
          0,
          1,
          13,
          21
        ],
        "217": [
          0,
          1,
          14,
          21
        ],
        "241": [
          0,
          1,
          17,
          21
        ],
        "249": [
          0,
          1,
          18,
          21
        ],
        "225": [
          0,
          2,
          9,
          21
        ],
        "239": [
          0,
          2,
          15,
          21
        ],
        "246": [
          0,
          2,
          18,
          21
        ],
        "240": [
          0,
          3,
          17,
          21
        ],
        "227": [
          0,
          1,
          4,
          22
        ],
        "229": [
          0,
          1,
          5,
          22
        ],
        "248": [
          0,
          1,
          13,
          22
        ],
        "253": [
          0,
          1,
          14,
          22
        ],
        "223": [
          0,
          1,
          15,
          22
        ],
        "255": [
          0,
          1,
          16,
          22
        ],
        "260": [
          0,
          1,
          17,
          22
        ],
        "262": [
          0,
          1,
          18,
          22
        ],
        "257": [
          0,
          1,
          19,
          22
        ],
        "256": [
          0,
          1,
          20,
          22
        ],
        "235": [
          0,
          2,
          9,
          22
        ],
        "247": [
          0,
          2,
          15,
          22
        ],
        "265": [
          0,
          2,
          19,
          22
        ],
        "243": [
          0,
          1,
          7,
          23
        ],
        "254": [
          0,
          1,
          14,
          23
        ],
        "258": [
          0,
          1,
          15,
          23
        ],
        "266": [
          0,
          1,
          17,
          23
        ],
        "271": [
          0,
          1,
          18,
          23
        ],
        "272": [
          0,
          1,
          19,
          23
        ],
        "273": [
          0,
          1,
          20,
          23
        ],
        "261": [
          0,
          1,
          21,
          23
        ],
        "252": [
          0,
          2,
          13,
          23
        ],
        "267": [
          0,
          2,
          20,
          23
        ],
        "250": [
          0,
          5,
          16,
          23
        ],
        "244": [
          0,
          1,
          5,
          24
        ],
        "268": [
          0,
          1,
          14,
          24
        ],
        "269": [
          0,
          1,
          15,
          24
        ],
        "276": [
          0,
          1,
          17,
          24
        ],
        "281": [
          0,
          1,
          19,
          24
        ],
        "275": [
          0,
          1,
          21,
          24
        ],
        "264": [
          0,
          2,
          15,
          24
        ],
        "278": [
          0,
          2,
          19,
          24
        ],
        "282": [
          0,
          2,
          21,
          24
        ],
        "270": [
          0,
          3,
          19,
          24
        ],
        "193": [
          0,
          11,
          13,
          24
        ],
        "279": [
          0,
          1,
          16,
          25
        ],
        "283": [
          0,
          1,
          18,
          25
        ],
        "297": [
          0,
          2,
          22,
          25
        ],
        "280": [
          0,
          3,
          21,
          25
        ],
        "274": [
          0,
          4,
          19,
          25
        ],
        "251": [
          0,
          8,
          14,
          25
        ],
        "259": [
          0,
          1,
          5,
          26
        ],
        "285": [
          0,
          1,
          15,
          26
        ],
        "277": [
          0,
          1,
          16,
          26
        ],
        "284": [
          0,
          1,
          17,
          26
        ],
        "287": [
          0,
          1,
          18,
          26
        ],
        "296": [
          0,
          1,
          20,
          26
        ],
        "300": [
          0,
          1,
          22,
          26
        ],
        "295": [
          0,
          1,
          23,
          26
        ],
        "291": [
          0,
          2,
          19,
          26
        ],
        "301": [
          0,
          2,
          21,
          26
        ],
        "303": [
          0,
          2,
          23,
          26
        ],
        "263": [
          0,
          3,
          10,
          26
        ],
        "299": [
          0,
          3,
          22,
          26
        ],
        "290": [
          0,
          1,
          15,
          27
        ],
        "298": [
          0,
          1,
          17,
          27
        ],
        "304": [
          0,
          1,
          19,
          27
        ],
        "306": [
          0,
          1,
          21,
          27
        ],
        "308": [
          0,
          1,
          22,
          27
        ],
        "309": [
          0,
          1,
          23,
          27
        ],
        "294": [
          0,
          2,
          19,
          27
        ],
        "315": [
          0,
          2,
          24,
          27
        ],
        "302": [
          0,
          3,
          22,
          27
        ],
        "289": [
          0,
          1,
          11,
          28
        ],
        "292": [
          0,
          1,
          17,
          28
        ],
        "319": [
          0,
          1,
          23,
          28
        ],
        "286": [
          0,
          2,
          11,
          28
        ],
        "321": [
          0,
          2,
          23,
          28
        ],
        "331": [
          0,
          2,
          25,
          28
        ],
        "288": [
          0,
          3,
          16,
          28
        ],
        "314": [
          0,
          1,
          18,
          29
        ],
        "317": [
          0,
          1,
          21,
          29
        ],
        "324": [
          0,
          1,
          23,
          29
        ],
        "325": [
          0,
          1,
          24,
          29
        ],
        "310": [
          0,
          1,
          25,
          29
        ],
        "313": [
          0,
          1,
          26,
          29
        ],
        "329": [
          0,
          2,
          24,
          29
        ],
        "335": [
          0,
          2,
          26,
          29
        ],
        "318": [
          0,
          4,
          23,
          29
        ],
        "305": [
          0,
          6,
          22,
          29
        ],
        "293": [
          0,
          1,
          7,
          30
        ],
        "334": [
          0,
          1,
          22,
          30
        ],
        "327": [
          0,
          1,
          23,
          30
        ],
        "330": [
          0,
          1,
          26,
          30
        ],
        "322": [
          0,
          2,
          25,
          30
        ],
        "347": [
          0,
          2,
          27,
          30
        ],
        "311": [
          0,
          3,
          22,
          30
        ],
        "336": [
          0,
          3,
          26,
          30
        ],
        "312": [
          0,
          4,
          25,
          30
        ],
        "339": [
          0,
          1,
          22,
          31
        ],
        "333": [
          0,
          1,
          23,
          31
        ],
        "345": [
          0,
          1,
          24,
          31
        ],
        "320": [
          0,
          1,
          26,
          31
        ],
        "337": [
          0,
          1,
          27,
          31
        ],
        "354": [
          0,
          2,
          26,
          31
        ],
        "359": [
          0,
          2,
          28,
          31
        ],
        "307": [
          0,
          3,
          16,
          31
        ],
        "342": [
          0,
          3,
          26,
          31
        ],
        "316": [
          0,
          1,
          12,
          32
        ],
        "338": [
          0,
          1,
          20,
          32
        ],
        "323": [
          0,
          1,
          21,
          32
        ],
        "341": [
          0,
          1,
          23,
          32
        ],
        "350": [
          0,
          1,
          25,
          32
        ],
        "346": [
          0,
          1,
          26,
          32
        ],
        "332": [
          0,
          1,
          28,
          32
        ],
        "326": [
          0,
          1,
          29,
          32
        ],
        "343": [
          0,
          2,
          23,
          32
        ],
        "362": [
          0,
          2,
          29,
          32
        ],
        "348": [
          0,
          3,
          27,
          32
        ],
        "344": [
          0,
          4,
          27,
          32
        ],
        "357": [
          0,
          1,
          23,
          33
        ],
        "363": [
          0,
          1,
          26,
          33
        ],
        "360": [
          0,
          1,
          27,
          33
        ],
        "369": [
          0,
          2,
          28,
          33
        ],
        "371": [
          0,
          2,
          30,
          33
        ],
        "356": [
          0,
          4,
          26,
          33
        ],
        "352": [
          0,
          1,
          20,
          34
        ],
        "353": [
          0,
          1,
          21,
          34
        ],
        "366": [
          0,
          1,
          24,
          34
        ],
        "368": [
          0,
          1,
          28,
          34
        ],
        "340": [
          0,
          2,
          23,
          34
        ],
        "349": [
          0,
          2,
          25,
          34
        ],
        "373": [
          0,
          2,
          27,
          34
        ],
        "374": [
          0,
          2,
          29,
          34
        ],
        "379": [
          0,
          2,
          31,
          34
        ],
        "377": [
          0,
          3,
          29,
          34
        ],
        "372": [
          0,
          3,
          30,
          34
        ],
        "358": [
          0,
          4,
          27,
          34
        ],
        "328": [
          0,
          1,
          14,
          35
        ],
        "370": [
          0,
          1,
          29,
          35
        ],
        "367": [
          0,
          2,
          30,
          35
        ],
        "380": [
          0,
          2,
          32,
          35
        ],
        "351": [
          0,
          3,
          24,
          35
        ],
        "375": [
          0,
          3,
          31,
          35
        ],
        "378": [
          0,
          1,
          25,
          36
        ],
        "381": [
          0,
          1,
          28,
          36
        ],
        "355": [
          0,
          1,
          32,
          36
        ],
        "389": [
          0,
          2,
          29,
          36
        ],
        "397": [
          0,
          2,
          31,
          36
        ],
        "386": [
          0,
          2,
          33,
          36
        ],
        "361": [
          0,
          7,
          26,
          36
        ],
        "365": [
          0,
          1,
          21,
          37
        ],
        "393": [
          0,
          1,
          27,
          37
        ],
        "388": [
          0,
          1,
          29,
          37
        ],
        "384": [
          0,
          2,
          28,
          37
        ],
        "390": [
          0,
          2,
          34,
          37
        ],
        "400": [
          0,
          3,
          32,
          37
        ],
        "404": [
          0,
          3,
          33,
          37
        ],
        "395": [
          0,
          1,
          27,
          38
        ],
        "398": [
          0,
          1,
          28,
          38
        ],
        "402": [
          0,
          1,
          30,
          38
        ],
        "385": [
          0,
          1,
          32,
          38
        ],
        "392": [
          0,
          2,
          27,
          38
        ],
        "408": [
          0,
          2,
          31,
          38
        ],
        "407": [
          0,
          2,
          33,
          38
        ],
        "383": [
          0,
          3,
          33,
          38
        ],
        "412": [
          0,
          3,
          34,
          38
        ],
        "382": [
          0,
          4,
          31,
          38
        ],
        "406": [
          0,
          1,
          30,
          39
        ],
        "403": [
          0,
          1,
          33,
          39
        ],
        "376": [
          0,
          1,
          35,
          39
        ],
        "364": [
          0,
          2,
          21,
          39
        ],
        "391": [
          0,
          2,
          28,
          39
        ],
        "394": [
          0,
          2,
          32,
          39
        ],
        "409": [
          0,
          2,
          34,
          39
        ],
        "401": [
          0,
          3,
          31,
          39
        ],
        "420": [
          0,
          3,
          34,
          39
        ],
        "387": [
          0,
          5,
          32,
          39
        ],
        "405": [
          0,
          5,
          33,
          39
        ],
        "411": [
          0,
          1,
          29,
          40
        ],
        "417": [
          0,
          1,
          31,
          40
        ],
        "414": [
          0,
          1,
          33,
          40
        ],
        "410": [
          0,
          1,
          34,
          40
        ],
        "423": [
          0,
          3,
          36,
          40
        ],
        "399": [
          0,
          4,
          35,
          40
        ],
        "415": [
          0,
          1,
          29,
          41
        ],
        "422": [
          0,
          2,
          32,
          41
        ],
        "427": [
          0,
          2,
          34,
          41
        ],
        "428": [
          0,
          2,
          36,
          41
        ],
        "413": [
          0,
          3,
          31,
          41
        ],
        "425": [
          0,
          3,
          36,
          41
        ],
        "438": [
          0,
          3,
          37,
          41
        ],
        "421": [
          0,
          1,
          31,
          42
        ],
        "431": [
          0,
          1,
          33,
          42
        ],
        "424": [
          0,
          2,
          33,
          42
        ],
        "430": [
          0,
          3,
          34,
          42
        ],
        "440": [
          0,
          3,
          37,
          42
        ],
        "442": [
          0,
          3,
          38,
          42
        ],
        "396": [
          0,
          4,
          31,
          42
        ],
        "432": [
          0,
          4,
          37,
          42
        ],
        "433": [
          0,
          1,
          34,
          43
        ],
        "445": [
          0,
          2,
          36,
          43
        ],
        "436": [
          0,
          2,
          38,
          43
        ],
        "426": [
          0,
          3,
          38,
          43
        ],
        "441": [
          0,
          3,
          39,
          43
        ],
        "435": [
          0,
          4,
          38,
          43
        ],
        "416": [
          0,
          6,
          32,
          43
        ],
        "446": [
          0,
          2,
          35,
          44
        ],
        "454": [
          0,
          3,
          39,
          44
        ],
        "451": [
          0,
          3,
          40,
          44
        ],
        "439": [
          0,
          1,
          38,
          45
        ],
        "429": [
          0,
          2,
          34,
          45
        ],
        "455": [
          0,
          2,
          38,
          45
        ],
        "419": [
          0,
          3,
          26,
          45
        ],
        "460": [
          0,
          3,
          41,
          45
        ],
        "434": [
          0,
          1,
          27,
          46
        ],
        "449": [
          0,
          1,
          38,
          46
        ],
        "437": [
          0,
          1,
          40,
          46
        ],
        "458": [
          0,
          3,
          41,
          46
        ],
        "461": [
          0,
          3,
          42,
          46
        ],
        "448": [
          0,
          5,
          39,
          46
        ],
        "443": [
          0,
          1,
          30,
          47
        ],
        "464": [
          0,
          1,
          37,
          47
        ],
        "450": [
          0,
          1,
          40,
          47
        ],
        "418": [
          0,
          3,
          37,
          47
        ],
        "463": [
          0,
          3,
          39,
          47
        ],
        "469": [
          0,
          3,
          40,
          47
        ],
        "470": [
          0,
          3,
          42,
          47
        ],
        "456": [
          0,
          1,
          34,
          48
        ],
        "452": [
          0,
          1,
          39,
          48
        ],
        "467": [
          0,
          3,
          44,
          48
        ],
        "466": [
          0,
          4,
          43,
          48
        ],
        "472": [
          0,
          2,
          38,
          49
        ],
        "479": [
          0,
          3,
          44,
          49
        ],
        "471": [
          0,
          3,
          45,
          49
        ],
        "457": [
          0,
          6,
          39,
          49
        ],
        "475": [
          0,
          1,
          41,
          50
        ],
        "473": [
          0,
          2,
          41,
          50
        ],
        "480": [
          0,
          2,
          43,
          50
        ],
        "484": [
          0,
          3,
          43,
          50
        ],
        "476": [
          0,
          1,
          37,
          51
        ],
        "481": [
          0,
          1,
          40,
          51
        ],
        "465": [
          0,
          1,
          43,
          51
        ],
        "447": [
          0,
          1,
          44,
          51
        ],
        "459": [
          0,
          3,
          40,
          51
        ],
        "491": [
          0,
          4,
          46,
          51
        ],
        "462": [
          0,
          1,
          33,
          52
        ],
        "486": [
          0,
          1,
          41,
          52
        ],
        "474": [
          0,
          1,
          43,
          52
        ],
        "485": [
          0,
          2,
          45,
          52
        ],
        "444": [
          0,
          3,
          25,
          52
        ],
        "488": [
          0,
          3,
          44,
          52
        ],
        "489": [
          0,
          3,
          47,
          52
        ],
        "494": [
          0,
          4,
          47,
          52
        ],
        "453": [
          0,
          1,
          30,
          53
        ],
        "468": [
          0,
          1,
          42,
          53
        ],
        "482": [
          0,
          3,
          44,
          54
        ],
        "500": [
          0,
          3,
          47,
          54
        ],
        "493": [
          0,
          3,
          49,
          54
        ],
        "483": [
          0,
          1,
          34,
          55
        ],
        "495": [
          0,
          1,
          45,
          55
        ],
        "501": [
          0,
          2,
          46,
          55
        ],
        "504": [
          0,
          3,
          47,
          55
        ],
        "490": [
          0,
          3,
          50,
          55
        ],
        "510": [
          0,
          4,
          51,
          56
        ],
        "498": [
          0,
          1,
          44,
          57
        ],
        "477": [
          0,
          2,
          32,
          57
        ],
        "509": [
          0,
          2,
          48,
          57
        ],
        "499": [
          0,
          3,
          52,
          57
        ],
        "492": [
          0,
          6,
          47,
          57
        ],
        "505": [
          0,
          2,
          50,
          59
        ],
        "513": [
          0,
          1,
          49,
          60
        ],
        "514": [
          0,
          3,
          52,
          60
        ],
        "516": [
          0,
          4,
          55,
          60
        ],
        "496": [
          0,
          5,
          43,
          60
        ],
        "506": [
          0,
          5,
          54,
          60
        ],
        "502": [
          0,
          1,
          47,
          61
        ],
        "517": [
          0,
          1,
          48,
          61
        ],
        "518": [
          0,
          3,
          51,
          61
        ],
        "519": [
          0,
          3,
          54,
          61
        ],
        "511": [
          0,
          4,
          54,
          61
        ],
        "520": [
          0,
          4,
          56,
          61
        ],
        "503": [
          0,
          6,
          47,
          61
        ],
        "515": [
          0,
          1,
          45,
          62
        ],
        "522": [
          0,
          1,
          51,
          62
        ],
        "525": [
          0,
          4,
          55,
          62
        ],
        "497": [
          0,
          5,
          39,
          62
        ],
        "507": [
          0,
          9,
          48,
          62
        ],
        "526": [
          0,
          3,
          55,
          63
        ],
        "512": [
          0,
          1,
          38,
          65
        ],
        "523": [
          0,
          4,
          56,
          65
        ],
        "529": [
          0,
          4,
          58,
          65
        ],
        "478": [
          0,
          1,
          30,
          66
        ],
        "530": [
          0,
          2,
          57,
          66
        ],
        "524": [
          0,
          4,
          61,
          66
        ],
        "521": [
          0,
          5,
          57,
          66
        ],
        "531": [
          0,
          2,
          56,
          67
        ],
        "487": [
          0,
          4,
          33,
          67
        ],
        "535": [
          0,
          5,
          61,
          67
        ],
        "534": [
          0,
          1,
          56,
          68
        ],
        "536": [
          0,
          5,
          62,
          68
        ],
        "538": [
          0,
          2,
          58,
          69
        ],
        "539": [
          0,
          4,
          62,
          69
        ],
        "532": [
          0,
          5,
          62,
          69
        ],
        "528": [
          0,
          8,
          55,
          69
        ],
        "541": [
          0,
          1,
          61,
          72
        ],
        "540": [
          0,
          4,
          65,
          72
        ],
        "542": [
          0,
          1,
          60,
          73
        ],
        "545": [
          0,
          5,
          67,
          73
        ],
        "546": [
          0,
          3,
          65,
          76
        ],
        "547": [
          0,
          1,
          66,
          78
        ],
        "548": [
          0,
          2,
          67,
          78
        ],
        "550": [
          0,
          1,
          67,
          79
        ],
        "544": [
          0,
          2,
          55,
          79
        ],
        "551": [
          0,
          5,
          72,
          79
        ],
        "549": [
          0,
          5,
          73,
          79
        ],
        "552": [
          0,
          5,
          74,
          81
        ],
        "554": [
          0,
          1,
          72,
          85
        ],
        "555": [
          0,
          1,
          73,
          86
        ],
        "557": [
          0,
          1,
          79,
          91
        ],
        "556": [
          0,
          2,
          79,
          92
        ],
        "558": [
          0,
          6,
          85,
          92
        ],
        "527": [
          0,
          8,
          21,
          96
        ],
        "559": [
          0,
          1,
          85,
          98
        ],
        "560": [
          0,
          1,
          92,
          106
        ],
        "533": [
          0,
          7,
          19,
          108
        ],
        "537": [
          0,
          9,
          22,
          108
        ],
        "543": [
          0,
          10,
          23,
          120
        ]
      }
    },
    {
      "h": 14,
      "cap": 196,
      "nu": 143,
      "minima": {
        "43": 3,
        "56": 4,
        "57": 4,
        "69": 5,
        "71": 5,
        "81": 6,
        "83": 6,
        "85": 6,
        "93": 7,
        "94": 7,
        "96": 7,
        "99": 7,
        "95": 7,
        "104": 8,
        "106": 8,
        "109": 8,
        "110": 8,
        "113": 8,
        "105": 8,
        "115": 9,
        "117": 9,
        "119": 9,
        "120": 9,
        "123": 9,
        "127": 9,
        "121": 9,
        "125": 10,
        "129": 10,
        "133": 10,
        "132": 10,
        "137": 10,
        "141": 10,
        "135": 11,
        "140": 11,
        "142": 11,
        "146": 11,
        "149": 11,
        "150": 11,
        "155": 11,
        "144": 11,
        "147": 11,
        "154": 12,
        "157": 12,
        "159": 12,
        "164": 12,
        "169": 12,
        "152": 12,
        "156": 12,
        "153": 12,
        "145": 12,
        "161": 13,
        "162": 13,
        "165": 13,
        "170": 13,
        "171": 13,
        "177": 13,
        "183": 13,
        "173": 13,
        "163": 13,
        "179": 14,
        "185": 14,
        "189": 14,
        "191": 14,
        "197": 14,
        "175": 14,
        "180": 15,
        "186": 15,
        "192": 15,
        "198": 15,
        "204": 15,
        "211": 15,
        "187": 15,
        "194": 15,
        "199": 15,
        "182": 15,
        "181": 15,
        "176": 16,
        "190": 16,
        "195": 16,
        "201": 16,
        "210": 16,
        "218": 16,
        "225": 16,
        "196": 16,
        "203": 17,
        "209": 17,
        "207": 17,
        "216": 17,
        "217": 17,
        "221": 17,
        "215": 17,
        "229": 17,
        "231": 17,
        "212": 17,
        "219": 17,
        "206": 17,
        "213": 17,
        "226": 18,
        "234": 18,
        "237": 18,
        "244": 18,
        "205": 18,
        "193": 18,
        "222": 19,
        "230": 19,
        "238": 19,
        "241": 19,
        "247": 19,
        "250": 19,
        "248": 19,
        "255": 19,
        "224": 19,
        "220": 19,
        "228": 19,
        "232": 19,
        "200": 20,
        "236": 20,
        "242": 20,
        "246": 20,
        "251": 20,
        "254": 20,
        "245": 20,
        "253": 20,
        "267": 20,
        "266": 20,
        "240": 20,
        "239": 20,
        "233": 20,
        "249": 21,
        "258": 21,
        "257": 21,
        "263": 21,
        "272": 21,
        "275": 21,
        "243": 21,
        "261": 21,
        "252": 22,
        "259": 22,
        "270": 22,
        "278": 22,
        "283": 22,
        "286": 22,
        "282": 22,
        "284": 22,
        "269": 22,
        "287": 22,
        "260": 23,
        "262": 23,
        "280": 23,
        "277": 23,
        "290": 23,
        "295": 23,
        "297": 23,
        "300": 23,
        "291": 23,
        "281": 23,
        "288": 23,
        "264": 23,
        "256": 23,
        "273": 23,
        "268": 24,
        "292": 24,
        "294": 24,
        "301": 24,
        "279": 24,
        "307": 24,
        "303": 24,
        "298": 24,
        "276": 24,
        "296": 24,
        "302": 24,
        "306": 24,
        "274": 24,
        "285": 25,
        "293": 25,
        "305": 25,
        "265": 25,
        "309": 25,
        "299": 25,
        "311": 25,
        "289": 25,
        "323": 25,
        "312": 26,
        "304": 26,
        "314": 26,
        "324": 26,
        "329": 26,
        "327": 26,
        "308": 26,
        "317": 26,
        "326": 26,
        "223": 27,
        "318": 27,
        "332": 27,
        "335": 27,
        "338": 27,
        "339": 27,
        "328": 27,
        "321": 27,
        "342": 27,
        "330": 27,
        "337": 28,
        "345": 28,
        "350": 28,
        "336": 28,
        "351": 28,
        "361": 28,
        "320": 28,
        "310": 28,
        "313": 29,
        "325": 29,
        "344": 29,
        "341": 29,
        "347": 29,
        "315": 29,
        "356": 29,
        "358": 29,
        "343": 29,
        "349": 29,
        "333": 29,
        "340": 29,
        "348": 29,
        "359": 29,
        "365": 29,
        "319": 29,
        "334": 29,
        "322": 30,
        "316": 30,
        "355": 30,
        "360": 30,
        "366": 30,
        "354": 30,
        "380": 30,
        "357": 30,
        "368": 30,
        "331": 30,
        "346": 31,
        "353": 31,
        "371": 31,
        "378": 31,
        "375": 31,
        "376": 31,
        "386": 31,
        "395": 31,
        "374": 31,
        "369": 32,
        "363": 32,
        "384": 32,
        "383": 32,
        "385": 32,
        "367": 32,
        "377": 32,
        "379": 32,
        "400": 32,
        "381": 32,
        "362": 32,
        "364": 33,
        "391": 33,
        "392": 33,
        "399": 33,
        "396": 33,
        "398": 33,
        "372": 33,
        "387": 33,
        "393": 33,
        "406": 33,
        "412": 33,
        "404": 33,
        "389": 33,
        "402": 34,
        "405": 34,
        "388": 34,
        "410": 34,
        "414": 34,
        "424": 34,
        "408": 34,
        "382": 34,
        "417": 35,
        "390": 35,
        "427": 35,
        "370": 35,
        "413": 36,
        "419": 36,
        "407": 36,
        "397": 36,
        "441": 36,
        "436": 36,
        "425": 36,
        "426": 36,
        "418": 36,
        "420": 37,
        "421": 37,
        "429": 37,
        "432": 37,
        "428": 37,
        "422": 37,
        "444": 37,
        "442": 37,
        "373": 37,
        "416": 37,
        "411": 38,
        "437": 38,
        "446": 38,
        "431": 38,
        "451": 38,
        "454": 38,
        "445": 38,
        "456": 38,
        "401": 38,
        "440": 38,
        "403": 38,
        "415": 38,
        "435": 39,
        "449": 39,
        "423": 39,
        "452": 39,
        "458": 39,
        "443": 39,
        "466": 39,
        "455": 39,
        "433": 39,
        "462": 40,
        "461": 40,
        "457": 40,
        "409": 40,
        "459": 40,
        "467": 40,
        "434": 40,
        "468": 41,
        "438": 41,
        "464": 41,
        "470": 41,
        "477": 41,
        "481": 41,
        "450": 41,
        "472": 41,
        "488": 41,
        "453": 41,
        "473": 42,
        "479": 42,
        "463": 42,
        "491": 42,
        "495": 42,
        "483": 42,
        "394": 43,
        "478": 43,
        "485": 43,
        "484": 43,
        "448": 43,
        "496": 43,
        "430": 43,
        "475": 43,
        "493": 43,
        "487": 43,
        "480": 43,
        "482": 43,
        "490": 44,
        "498": 44,
        "469": 44,
        "465": 44,
        "500": 44,
        "447": 44,
        "492": 44,
        "497": 44,
        "509": 44,
        "507": 44,
        "460": 45,
        "439": 45,
        "512": 45,
        "486": 45,
        "522": 45,
        "476": 45,
        "471": 45,
        "494": 45,
        "506": 46,
        "501": 46,
        "499": 46,
        "505": 46,
        "517": 46,
        "525": 46,
        "516": 46,
        "503": 47,
        "489": 47,
        "510": 47,
        "474": 47,
        "519": 47,
        "528": 47,
        "531": 47,
        "530": 47,
        "515": 48,
        "526": 48,
        "527": 48,
        "520": 48,
        "518": 48,
        "535": 48,
        "502": 48,
        "529": 49,
        "532": 49,
        "534": 49,
        "514": 49,
        "546": 49,
        "544": 49,
        "538": 50,
        "547": 50,
        "550": 50,
        "545": 50,
        "504": 50,
        "511": 50,
        "540": 51,
        "508": 51,
        "521": 51,
        "559": 51,
        "523": 52,
        "555": 52,
        "541": 52,
        "558": 52,
        "562": 52,
        "551": 52,
        "564": 52,
        "513": 52,
        "533": 53,
        "548": 53,
        "539": 53,
        "536": 53,
        "542": 53,
        "524": 53,
        "554": 53,
        "561": 53,
        "549": 54,
        "553": 54,
        "575": 54,
        "571": 54,
        "537": 54,
        "552": 55,
        "560": 55,
        "574": 55,
        "563": 55,
        "579": 55,
        "565": 55,
        "556": 56,
        "570": 56,
        "557": 56,
        "572": 56,
        "589": 56,
        "577": 57,
        "580": 57,
        "543": 57,
        "586": 57,
        "578": 57,
        "581": 57,
        "590": 57,
        "569": 57,
        "566": 57,
        "568": 57,
        "584": 58,
        "585": 59,
        "594": 60,
        "596": 60,
        "567": 60,
        "599": 60,
        "582": 60,
        "600": 60,
        "587": 61,
        "602": 61,
        "595": 61,
        "605": 61,
        "608": 61,
        "592": 61,
        "588": 62,
        "583": 62,
        "593": 62,
        "591": 62,
        "611": 62,
        "609": 62,
        "604": 62,
        "603": 63,
        "615": 63,
        "614": 64,
        "576": 64,
        "606": 64,
        "612": 65,
        "620": 65,
        "601": 65,
        "616": 66,
        "619": 66,
        "610": 66,
        "621": 67,
        "626": 67,
        "573": 68,
        "627": 68,
        "623": 68,
        "624": 68,
        "630": 68,
        "632": 69,
        "613": 69,
        "631": 69,
        "635": 69,
        "625": 69,
        "617": 69,
        "622": 70,
        "629": 70,
        "636": 71,
        "639": 72,
        "640": 73,
        "645": 73,
        "618": 74,
        "646": 74,
        "634": 75,
        "648": 76,
        "649": 76,
        "637": 76,
        "597": 76,
        "651": 78,
        "652": 78,
        "642": 79,
        "643": 79,
        "641": 79,
        "650": 79,
        "655": 79,
        "638": 79,
        "644": 80,
        "656": 80,
        "659": 81,
        "607": 81,
        "657": 84,
        "598": 84,
        "658": 84,
        "661": 85,
        "633": 85,
        "664": 86,
        "665": 86,
        "662": 86,
        "654": 86,
        "660": 87,
        "666": 88,
        "668": 91,
        "667": 91,
        "671": 92,
        "669": 93,
        "672": 94,
        "674": 98,
        "670": 98,
        "675": 99,
        "676": 105,
        "678": 106,
        "677": 112,
        "679": 113,
        "647": 117,
        "680": 120,
        "653": 130,
        "663": 143
      },
      "witnesses": {
        "43": [
          0,
          1,
          2,
          3
        ],
        "56": [
          0,
          1,
          2,
          4
        ],
        "57": [
          0,
          1,
          3,
          4
        ],
        "69": [
          0,
          1,
          2,
          5
        ],
        "71": [
          0,
          1,
          4,
          5
        ],
        "81": [
          0,
          1,
          2,
          6
        ],
        "83": [
          0,
          1,
          4,
          6
        ],
        "85": [
          0,
          1,
          5,
          6
        ],
        "93": [
          0,
          1,
          2,
          7
        ],
        "94": [
          0,
          1,
          3,
          7
        ],
        "96": [
          0,
          1,
          5,
          7
        ],
        "99": [
          0,
          1,
          6,
          7
        ],
        "95": [
          0,
          2,
          5,
          7
        ],
        "104": [
          0,
          1,
          2,
          8
        ],
        "106": [
          0,
          1,
          3,
          8
        ],
        "109": [
          0,
          1,
          5,
          8
        ],
        "110": [
          0,
          1,
          6,
          8
        ],
        "113": [
          0,
          1,
          7,
          8
        ],
        "105": [
          0,
          3,
          5,
          8
        ],
        "115": [
          0,
          1,
          2,
          9
        ],
        "117": [
          0,
          1,
          3,
          9
        ],
        "119": [
          0,
          1,
          4,
          9
        ],
        "120": [
          0,
          1,
          6,
          9
        ],
        "123": [
          0,
          1,
          7,
          9
        ],
        "127": [
          0,
          1,
          8,
          9
        ],
        "121": [
          0,
          2,
          7,
          9
        ],
        "125": [
          0,
          1,
          2,
          10
        ],
        "129": [
          0,
          1,
          3,
          10
        ],
        "133": [
          0,
          1,
          6,
          10
        ],
        "132": [
          0,
          1,
          7,
          10
        ],
        "137": [
          0,
          1,
          8,
          10
        ],
        "141": [
          0,
          1,
          9,
          10
        ],
        "135": [
          0,
          1,
          2,
          11
        ],
        "140": [
          0,
          1,
          3,
          11
        ],
        "142": [
          0,
          1,
          5,
          11
        ],
        "146": [
          0,
          1,
          7,
          11
        ],
        "149": [
          0,
          1,
          8,
          11
        ],
        "150": [
          0,
          1,
          9,
          11
        ],
        "155": [
          0,
          1,
          10,
          11
        ],
        "144": [
          0,
          2,
          7,
          11
        ],
        "147": [
          0,
          2,
          9,
          11
        ],
        "154": [
          0,
          1,
          5,
          12
        ],
        "157": [
          0,
          1,
          7,
          12
        ],
        "159": [
          0,
          1,
          9,
          12
        ],
        "164": [
          0,
          1,
          10,
          12
        ],
        "169": [
          0,
          1,
          11,
          12
        ],
        "152": [
          0,
          2,
          5,
          12
        ],
        "156": [
          0,
          2,
          9,
          12
        ],
        "153": [
          0,
          3,
          7,
          12
        ],
        "145": [
          0,
          5,
          7,
          12
        ],
        "161": [
          0,
          1,
          3,
          13
        ],
        "162": [
          0,
          1,
          4,
          13
        ],
        "165": [
          0,
          1,
          6,
          13
        ],
        "170": [
          0,
          1,
          8,
          13
        ],
        "171": [
          0,
          1,
          10,
          13
        ],
        "177": [
          0,
          1,
          11,
          13
        ],
        "183": [
          0,
          1,
          12,
          13
        ],
        "173": [
          0,
          2,
          11,
          13
        ],
        "163": [
          0,
          3,
          7,
          13
        ],
        "179": [
          0,
          1,
          8,
          14
        ],
        "185": [
          0,
          1,
          10,
          14
        ],
        "189": [
          0,
          1,
          11,
          14
        ],
        "191": [
          0,
          1,
          12,
          14
        ],
        "197": [
          0,
          1,
          13,
          14
        ],
        "175": [
          0,
          3,
          8,
          14
        ],
        "180": [
          0,
          1,
          3,
          15
        ],
        "186": [
          0,
          1,
          6,
          15
        ],
        "192": [
          0,
          1,
          9,
          15
        ],
        "198": [
          0,
          1,
          11,
          15
        ],
        "204": [
          0,
          1,
          13,
          15
        ],
        "211": [
          0,
          1,
          14,
          15
        ],
        "187": [
          0,
          2,
          7,
          15
        ],
        "194": [
          0,
          2,
          11,
          15
        ],
        "199": [
          0,
          2,
          13,
          15
        ],
        "182": [
          0,
          4,
          7,
          15
        ],
        "181": [
          0,
          4,
          11,
          15
        ],
        "176": [
          0,
          1,
          2,
          16
        ],
        "190": [
          0,
          1,
          3,
          16
        ],
        "195": [
          0,
          1,
          5,
          16
        ],
        "201": [
          0,
          1,
          9,
          16
        ],
        "210": [
          0,
          1,
          13,
          16
        ],
        "218": [
          0,
          1,
          14,
          16
        ],
        "225": [
          0,
          1,
          15,
          16
        ],
        "196": [
          0,
          4,
          11,
          16
        ],
        "203": [
          0,
          1,
          4,
          17
        ],
        "209": [
          0,
          1,
          7,
          17
        ],
        "207": [
          0,
          1,
          8,
          17
        ],
        "216": [
          0,
          1,
          10,
          17
        ],
        "217": [
          0,
          1,
          11,
          17
        ],
        "221": [
          0,
          1,
          12,
          17
        ],
        "215": [
          0,
          1,
          13,
          17
        ],
        "229": [
          0,
          1,
          14,
          17
        ],
        "231": [
          0,
          1,
          15,
          17
        ],
        "212": [
          0,
          2,
          11,
          17
        ],
        "219": [
          0,
          2,
          13,
          17
        ],
        "206": [
          0,
          3,
          8,
          17
        ],
        "213": [
          0,
          3,
          14,
          17
        ],
        "226": [
          0,
          1,
          11,
          18
        ],
        "234": [
          0,
          1,
          13,
          18
        ],
        "237": [
          0,
          1,
          14,
          18
        ],
        "244": [
          0,
          1,
          16,
          18
        ],
        "205": [
          0,
          5,
          13,
          18
        ],
        "193": [
          0,
          7,
          11,
          18
        ],
        "222": [
          0,
          1,
          4,
          19
        ],
        "230": [
          0,
          1,
          8,
          19
        ],
        "238": [
          0,
          1,
          11,
          19
        ],
        "241": [
          0,
          1,
          12,
          19
        ],
        "247": [
          0,
          1,
          14,
          19
        ],
        "250": [
          0,
          1,
          15,
          19
        ],
        "248": [
          0,
          1,
          16,
          19
        ],
        "255": [
          0,
          1,
          17,
          19
        ],
        "224": [
          0,
          2,
          5,
          19
        ],
        "220": [
          0,
          3,
          8,
          19
        ],
        "228": [
          0,
          3,
          10,
          19
        ],
        "232": [
          0,
          3,
          13,
          19
        ],
        "200": [
          0,
          1,
          2,
          20
        ],
        "236": [
          0,
          1,
          6,
          20
        ],
        "242": [
          0,
          1,
          9,
          20
        ],
        "246": [
          0,
          1,
          12,
          20
        ],
        "251": [
          0,
          1,
          13,
          20
        ],
        "254": [
          0,
          1,
          14,
          20
        ],
        "245": [
          0,
          1,
          15,
          20
        ],
        "253": [
          0,
          1,
          16,
          20
        ],
        "267": [
          0,
          1,
          17,
          20
        ],
        "266": [
          0,
          1,
          18,
          20
        ],
        "240": [
          0,
          2,
          15,
          20
        ],
        "239": [
          0,
          3,
          11,
          20
        ],
        "233": [
          0,
          7,
          11,
          20
        ],
        "249": [
          0,
          1,
          9,
          21
        ],
        "258": [
          0,
          1,
          12,
          21
        ],
        "257": [
          0,
          1,
          13,
          21
        ],
        "263": [
          0,
          1,
          17,
          21
        ],
        "272": [
          0,
          1,
          18,
          21
        ],
        "275": [
          0,
          1,
          19,
          21
        ],
        "243": [
          0,
          2,
          5,
          21
        ],
        "261": [
          0,
          2,
          15,
          21
        ],
        "252": [
          0,
          1,
          7,
          22
        ],
        "259": [
          0,
          1,
          9,
          22
        ],
        "270": [
          0,
          1,
          13,
          22
        ],
        "278": [
          0,
          1,
          16,
          22
        ],
        "283": [
          0,
          1,
          17,
          22
        ],
        "286": [
          0,
          1,
          18,
          22
        ],
        "282": [
          0,
          1,
          19,
          22
        ],
        "284": [
          0,
          1,
          20,
          22
        ],
        "269": [
          0,
          2,
          15,
          22
        ],
        "287": [
          0,
          2,
          19,
          22
        ],
        "260": [
          0,
          1,
          5,
          23
        ],
        "262": [
          0,
          1,
          11,
          23
        ],
        "280": [
          0,
          1,
          13,
          23
        ],
        "277": [
          0,
          1,
          14,
          23
        ],
        "290": [
          0,
          1,
          17,
          23
        ],
        "295": [
          0,
          1,
          18,
          23
        ],
        "297": [
          0,
          1,
          19,
          23
        ],
        "300": [
          0,
          1,
          20,
          23
        ],
        "291": [
          0,
          1,
          21,
          23
        ],
        "281": [
          0,
          2,
          15,
          23
        ],
        "288": [
          0,
          2,
          18,
          23
        ],
        "264": [
          0,
          3,
          11,
          23
        ],
        "256": [
          0,
          5,
          13,
          23
        ],
        "273": [
          0,
          5,
          16,
          23
        ],
        "268": [
          0,
          1,
          5,
          24
        ],
        "292": [
          0,
          1,
          14,
          24
        ],
        "294": [
          0,
          1,
          15,
          24
        ],
        "301": [
          0,
          1,
          17,
          24
        ],
        "279": [
          0,
          1,
          18,
          24
        ],
        "307": [
          0,
          1,
          19,
          24
        ],
        "303": [
          0,
          1,
          21,
          24
        ],
        "298": [
          0,
          1,
          22,
          24
        ],
        "276": [
          0,
          2,
          9,
          24
        ],
        "296": [
          0,
          2,
          17,
          24
        ],
        "302": [
          0,
          2,
          19,
          24
        ],
        "306": [
          0,
          2,
          21,
          24
        ],
        "274": [
          0,
          5,
          13,
          24
        ],
        "285": [
          0,
          1,
          10,
          25
        ],
        "293": [
          0,
          1,
          11,
          25
        ],
        "305": [
          0,
          1,
          16,
          25
        ],
        "265": [
          0,
          1,
          17,
          25
        ],
        "309": [
          0,
          1,
          18,
          25
        ],
        "299": [
          0,
          1,
          20,
          25
        ],
        "311": [
          0,
          1,
          22,
          25
        ],
        "289": [
          0,
          2,
          11,
          25
        ],
        "323": [
          0,
          2,
          22,
          25
        ],
        "312": [
          0,
          1,
          15,
          26
        ],
        "304": [
          0,
          1,
          16,
          26
        ],
        "314": [
          0,
          1,
          18,
          26
        ],
        "324": [
          0,
          1,
          19,
          26
        ],
        "329": [
          0,
          1,
          22,
          26
        ],
        "327": [
          0,
          1,
          23,
          26
        ],
        "308": [
          0,
          1,
          24,
          26
        ],
        "317": [
          0,
          2,
          19,
          26
        ],
        "326": [
          0,
          3,
          22,
          26
        ],
        "223": [
          0,
          1,
          2,
          27
        ],
        "318": [
          0,
          1,
          15,
          27
        ],
        "332": [
          0,
          1,
          19,
          27
        ],
        "335": [
          0,
          1,
          21,
          27
        ],
        "338": [
          0,
          1,
          22,
          27
        ],
        "339": [
          0,
          1,
          23,
          27
        ],
        "328": [
          0,
          2,
          20,
          27
        ],
        "321": [
          0,
          2,
          21,
          27
        ],
        "342": [
          0,
          2,
          24,
          27
        ],
        "330": [
          0,
          3,
          22,
          27
        ],
        "337": [
          0,
          1,
          18,
          28
        ],
        "345": [
          0,
          1,
          22,
          28
        ],
        "350": [
          0,
          1,
          23,
          28
        ],
        "336": [
          0,
          1,
          24,
          28
        ],
        "351": [
          0,
          2,
          23,
          28
        ],
        "361": [
          0,
          2,
          25,
          28
        ],
        "320": [
          0,
          6,
          19,
          28
        ],
        "310": [
          0,
          8,
          17,
          28
        ],
        "313": [
          0,
          1,
          7,
          29
        ],
        "325": [
          0,
          1,
          11,
          29
        ],
        "344": [
          0,
          1,
          18,
          29
        ],
        "341": [
          0,
          1,
          20,
          29
        ],
        "347": [
          0,
          1,
          21,
          29
        ],
        "315": [
          0,
          1,
          22,
          29
        ],
        "356": [
          0,
          1,
          23,
          29
        ],
        "358": [
          0,
          1,
          24,
          29
        ],
        "343": [
          0,
          1,
          25,
          29
        ],
        "349": [
          0,
          1,
          26,
          29
        ],
        "333": [
          0,
          2,
          17,
          29
        ],
        "340": [
          0,
          2,
          19,
          29
        ],
        "348": [
          0,
          2,
          22,
          29
        ],
        "359": [
          0,
          2,
          24,
          29
        ],
        "365": [
          0,
          2,
          26,
          29
        ],
        "319": [
          0,
          3,
          11,
          29
        ],
        "334": [
          0,
          6,
          22,
          29
        ],
        "322": [
          0,
          1,
          11,
          30
        ],
        "316": [
          0,
          1,
          16,
          30
        ],
        "355": [
          0,
          1,
          19,
          30
        ],
        "360": [
          0,
          1,
          21,
          30
        ],
        "366": [
          0,
          1,
          22,
          30
        ],
        "354": [
          0,
          2,
          25,
          30
        ],
        "380": [
          0,
          2,
          27,
          30
        ],
        "357": [
          0,
          3,
          23,
          30
        ],
        "368": [
          0,
          3,
          26,
          30
        ],
        "331": [
          0,
          7,
          19,
          30
        ],
        "346": [
          0,
          1,
          12,
          31
        ],
        "353": [
          0,
          1,
          17,
          31
        ],
        "371": [
          0,
          1,
          22,
          31
        ],
        "378": [
          0,
          1,
          24,
          31
        ],
        "375": [
          0,
          1,
          27,
          31
        ],
        "376": [
          0,
          2,
          24,
          31
        ],
        "386": [
          0,
          2,
          26,
          31
        ],
        "395": [
          0,
          2,
          28,
          31
        ],
        "374": [
          0,
          4,
          26,
          31
        ],
        "369": [
          0,
          1,
          19,
          32
        ],
        "363": [
          0,
          1,
          22,
          32
        ],
        "384": [
          0,
          1,
          25,
          32
        ],
        "383": [
          0,
          1,
          26,
          32
        ],
        "385": [
          0,
          1,
          27,
          32
        ],
        "367": [
          0,
          1,
          29,
          32
        ],
        "377": [
          0,
          2,
          23,
          32
        ],
        "379": [
          0,
          2,
          25,
          32
        ],
        "400": [
          0,
          2,
          29,
          32
        ],
        "381": [
          0,
          3,
          27,
          32
        ],
        "362": [
          0,
          6,
          23,
          32
        ],
        "364": [
          0,
          1,
          14,
          33
        ],
        "391": [
          0,
          1,
          23,
          33
        ],
        "392": [
          0,
          1,
          24,
          33
        ],
        "399": [
          0,
          1,
          26,
          33
        ],
        "396": [
          0,
          1,
          27,
          33
        ],
        "398": [
          0,
          1,
          28,
          33
        ],
        "372": [
          0,
          2,
          19,
          33
        ],
        "387": [
          0,
          2,
          24,
          33
        ],
        "393": [
          0,
          2,
          26,
          33
        ],
        "406": [
          0,
          2,
          28,
          33
        ],
        "412": [
          0,
          2,
          30,
          33
        ],
        "404": [
          0,
          3,
          29,
          33
        ],
        "389": [
          0,
          4,
          26,
          33
        ],
        "402": [
          0,
          1,
          24,
          34
        ],
        "405": [
          0,
          1,
          28,
          34
        ],
        "388": [
          0,
          2,
          25,
          34
        ],
        "410": [
          0,
          2,
          27,
          34
        ],
        "414": [
          0,
          2,
          29,
          34
        ],
        "424": [
          0,
          2,
          31,
          34
        ],
        "408": [
          0,
          3,
          30,
          34
        ],
        "382": [
          0,
          7,
          26,
          34
        ],
        "417": [
          0,
          1,
          27,
          35
        ],
        "390": [
          0,
          2,
          23,
          35
        ],
        "427": [
          0,
          2,
          32,
          35
        ],
        "370": [
          0,
          5,
          19,
          35
        ],
        "413": [
          0,
          1,
          23,
          36
        ],
        "419": [
          0,
          1,
          25,
          36
        ],
        "407": [
          0,
          1,
          26,
          36
        ],
        "397": [
          0,
          1,
          32,
          36
        ],
        "441": [
          0,
          2,
          31,
          36
        ],
        "436": [
          0,
          2,
          33,
          36
        ],
        "425": [
          0,
          3,
          29,
          36
        ],
        "426": [
          0,
          3,
          31,
          36
        ],
        "418": [
          0,
          5,
          29,
          36
        ],
        "420": [
          0,
          1,
          23,
          37
        ],
        "421": [
          0,
          1,
          24,
          37
        ],
        "429": [
          0,
          1,
          26,
          37
        ],
        "432": [
          0,
          1,
          27,
          37
        ],
        "428": [
          0,
          1,
          29,
          37
        ],
        "422": [
          0,
          1,
          32,
          37
        ],
        "444": [
          0,
          2,
          34,
          37
        ],
        "442": [
          0,
          3,
          32,
          37
        ],
        "373": [
          0,
          6,
          17,
          37
        ],
        "416": [
          0,
          6,
          29,
          37
        ],
        "411": [
          0,
          1,
          22,
          38
        ],
        "437": [
          0,
          1,
          27,
          38
        ],
        "446": [
          0,
          1,
          30,
          38
        ],
        "431": [
          0,
          1,
          32,
          38
        ],
        "451": [
          0,
          2,
          31,
          38
        ],
        "454": [
          0,
          2,
          33,
          38
        ],
        "445": [
          0,
          2,
          35,
          38
        ],
        "456": [
          0,
          3,
          34,
          38
        ],
        "401": [
          0,
          5,
          22,
          38
        ],
        "440": [
          0,
          5,
          32,
          38
        ],
        "403": [
          0,
          7,
          25,
          38
        ],
        "415": [
          0,
          8,
          29,
          38
        ],
        "435": [
          0,
          1,
          31,
          39
        ],
        "449": [
          0,
          1,
          33,
          39
        ],
        "423": [
          0,
          2,
          27,
          39
        ],
        "452": [
          0,
          2,
          30,
          39
        ],
        "458": [
          0,
          2,
          34,
          39
        ],
        "443": [
          0,
          3,
          31,
          39
        ],
        "466": [
          0,
          3,
          34,
          39
        ],
        "455": [
          0,
          3,
          35,
          39
        ],
        "433": [
          0,
          5,
          32,
          39
        ],
        "462": [
          0,
          1,
          31,
          40
        ],
        "461": [
          0,
          1,
          33,
          40
        ],
        "457": [
          0,
          1,
          34,
          40
        ],
        "409": [
          0,
          2,
          15,
          40
        ],
        "459": [
          0,
          3,
          33,
          40
        ],
        "467": [
          0,
          3,
          36,
          40
        ],
        "434": [
          0,
          7,
          31,
          40
        ],
        "468": [
          0,
          1,
          30,
          41
        ],
        "438": [
          0,
          2,
          23,
          41
        ],
        "464": [
          0,
          2,
          30,
          41
        ],
        "470": [
          0,
          2,
          32,
          41
        ],
        "477": [
          0,
          2,
          34,
          41
        ],
        "481": [
          0,
          2,
          36,
          41
        ],
        "450": [
          0,
          3,
          34,
          41
        ],
        "472": [
          0,
          3,
          36,
          41
        ],
        "488": [
          0,
          3,
          37,
          41
        ],
        "453": [
          0,
          6,
          33,
          41
        ],
        "473": [
          0,
          1,
          31,
          42
        ],
        "479": [
          0,
          1,
          33,
          42
        ],
        "463": [
          0,
          2,
          37,
          42
        ],
        "491": [
          0,
          3,
          37,
          42
        ],
        "495": [
          0,
          3,
          38,
          42
        ],
        "483": [
          0,
          4,
          37,
          42
        ],
        "394": [
          0,
          1,
          23,
          43
        ],
        "478": [
          0,
          1,
          30,
          43
        ],
        "485": [
          0,
          1,
          34,
          43
        ],
        "484": [
          0,
          1,
          35,
          43
        ],
        "448": [
          0,
          2,
          33,
          43
        ],
        "496": [
          0,
          2,
          36,
          43
        ],
        "430": [
          0,
          3,
          16,
          43
        ],
        "475": [
          0,
          3,
          38,
          43
        ],
        "493": [
          0,
          3,
          39,
          43
        ],
        "487": [
          0,
          4,
          38,
          43
        ],
        "480": [
          0,
          5,
          36,
          43
        ],
        "482": [
          0,
          5,
          37,
          43
        ],
        "490": [
          0,
          1,
          32,
          44
        ],
        "498": [
          0,
          1,
          34,
          44
        ],
        "469": [
          0,
          1,
          37,
          44
        ],
        "465": [
          0,
          1,
          39,
          44
        ],
        "500": [
          0,
          2,
          35,
          44
        ],
        "447": [
          0,
          2,
          37,
          44
        ],
        "492": [
          0,
          3,
          36,
          44
        ],
        "497": [
          0,
          3,
          37,
          44
        ],
        "509": [
          0,
          3,
          39,
          44
        ],
        "507": [
          0,
          3,
          40,
          44
        ],
        "460": [
          0,
          1,
          31,
          45
        ],
        "439": [
          0,
          1,
          41,
          45
        ],
        "512": [
          0,
          2,
          38,
          45
        ],
        "486": [
          0,
          3,
          37,
          45
        ],
        "522": [
          0,
          3,
          41,
          45
        ],
        "476": [
          0,
          4,
          35,
          45
        ],
        "471": [
          0,
          5,
          34,
          45
        ],
        "494": [
          0,
          6,
          37,
          45
        ],
        "506": [
          0,
          1,
          38,
          46
        ],
        "501": [
          0,
          2,
          33,
          46
        ],
        "499": [
          0,
          3,
          35,
          46
        ],
        "505": [
          0,
          3,
          39,
          46
        ],
        "517": [
          0,
          3,
          41,
          46
        ],
        "525": [
          0,
          3,
          42,
          46
        ],
        "516": [
          0,
          4,
          41,
          46
        ],
        "503": [
          0,
          1,
          33,
          47
        ],
        "489": [
          0,
          1,
          39,
          47
        ],
        "510": [
          0,
          2,
          40,
          47
        ],
        "474": [
          0,
          3,
          37,
          47
        ],
        "519": [
          0,
          3,
          39,
          47
        ],
        "528": [
          0,
          3,
          40,
          47
        ],
        "531": [
          0,
          3,
          42,
          47
        ],
        "530": [
          0,
          4,
          42,
          47
        ],
        "515": [
          0,
          1,
          34,
          48
        ],
        "526": [
          0,
          1,
          37,
          48
        ],
        "527": [
          0,
          2,
          41,
          48
        ],
        "520": [
          0,
          2,
          43,
          48
        ],
        "518": [
          0,
          3,
          43,
          48
        ],
        "535": [
          0,
          3,
          44,
          48
        ],
        "502": [
          0,
          4,
          33,
          48
        ],
        "529": [
          0,
          1,
          36,
          49
        ],
        "532": [
          0,
          1,
          40,
          49
        ],
        "534": [
          0,
          2,
          38,
          49
        ],
        "514": [
          0,
          3,
          38,
          49
        ],
        "546": [
          0,
          3,
          44,
          49
        ],
        "544": [
          0,
          3,
          45,
          49
        ],
        "538": [
          0,
          2,
          41,
          50
        ],
        "547": [
          0,
          2,
          43,
          50
        ],
        "550": [
          0,
          3,
          43,
          50
        ],
        "545": [
          0,
          3,
          46,
          50
        ],
        "504": [
          0,
          5,
          36,
          50
        ],
        "511": [
          0,
          5,
          37,
          50
        ],
        "540": [
          0,
          1,
          37,
          51
        ],
        "508": [
          0,
          1,
          44,
          51
        ],
        "521": [
          0,
          3,
          40,
          51
        ],
        "559": [
          0,
          4,
          46,
          51
        ],
        "523": [
          0,
          1,
          32,
          52
        ],
        "555": [
          0,
          1,
          41,
          52
        ],
        "541": [
          0,
          1,
          43,
          52
        ],
        "558": [
          0,
          3,
          44,
          52
        ],
        "562": [
          0,
          3,
          47,
          52
        ],
        "551": [
          0,
          3,
          48,
          52
        ],
        "564": [
          0,
          4,
          47,
          52
        ],
        "513": [
          0,
          7,
          36,
          52
        ],
        "533": [
          0,
          1,
          33,
          53
        ],
        "548": [
          0,
          1,
          39,
          53
        ],
        "539": [
          0,
          1,
          42,
          53
        ],
        "536": [
          0,
          1,
          43,
          53
        ],
        "542": [
          0,
          1,
          46,
          53
        ],
        "524": [
          0,
          2,
          39,
          53
        ],
        "554": [
          0,
          3,
          46,
          53
        ],
        "561": [
          0,
          5,
          46,
          53
        ],
        "549": [
          0,
          1,
          46,
          54
        ],
        "553": [
          0,
          3,
          44,
          54
        ],
        "575": [
          0,
          3,
          47,
          54
        ],
        "571": [
          0,
          3,
          49,
          54
        ],
        "537": [
          0,
          7,
          39,
          54
        ],
        "552": [
          0,
          1,
          34,
          55
        ],
        "560": [
          0,
          1,
          40,
          55
        ],
        "574": [
          0,
          2,
          46,
          55
        ],
        "563": [
          0,
          2,
          48,
          55
        ],
        "579": [
          0,
          3,
          47,
          55
        ],
        "565": [
          0,
          3,
          50,
          55
        ],
        "556": [
          0,
          1,
          43,
          56
        ],
        "570": [
          0,
          1,
          46,
          56
        ],
        "557": [
          0,
          3,
          45,
          56
        ],
        "572": [
          0,
          3,
          51,
          56
        ],
        "589": [
          0,
          4,
          51,
          56
        ],
        "577": [
          0,
          1,
          44,
          57
        ],
        "580": [
          0,
          1,
          47,
          57
        ],
        "543": [
          0,
          2,
          32,
          57
        ],
        "586": [
          0,
          2,
          48,
          57
        ],
        "578": [
          0,
          3,
          46,
          57
        ],
        "581": [
          0,
          3,
          52,
          57
        ],
        "590": [
          0,
          4,
          52,
          57
        ],
        "569": [
          0,
          5,
          51,
          57
        ],
        "566": [
          0,
          6,
          43,
          57
        ],
        "568": [
          0,
          6,
          47,
          57
        ],
        "584": [
          0,
          3,
          51,
          58
        ],
        "585": [
          0,
          3,
          54,
          59
        ],
        "594": [
          0,
          1,
          49,
          60
        ],
        "596": [
          0,
          2,
          49,
          60
        ],
        "567": [
          0,
          2,
          53,
          60
        ],
        "599": [
          0,
          3,
          52,
          60
        ],
        "582": [
          0,
          3,
          55,
          60
        ],
        "600": [
          0,
          4,
          55,
          60
        ],
        "587": [
          0,
          1,
          47,
          61
        ],
        "602": [
          0,
          1,
          48,
          61
        ],
        "595": [
          0,
          1,
          50,
          61
        ],
        "605": [
          0,
          3,
          54,
          61
        ],
        "608": [
          0,
          4,
          56,
          61
        ],
        "592": [
          0,
          8,
          51,
          61
        ],
        "588": [
          0,
          2,
          55,
          62
        ],
        "583": [
          0,
          3,
          46,
          62
        ],
        "593": [
          0,
          3,
          51,
          62
        ],
        "591": [
          0,
          3,
          52,
          62
        ],
        "611": [
          0,
          4,
          55,
          62
        ],
        "609": [
          0,
          4,
          57,
          62
        ],
        "604": [
          0,
          5,
          56,
          62
        ],
        "603": [
          0,
          1,
          52,
          63
        ],
        "615": [
          0,
          3,
          55,
          63
        ],
        "614": [
          0,
          2,
          55,
          64
        ],
        "576": [
          0,
          4,
          39,
          64
        ],
        "606": [
          0,
          4,
          55,
          64
        ],
        "612": [
          0,
          1,
          53,
          65
        ],
        "620": [
          0,
          4,
          58,
          65
        ],
        "601": [
          0,
          5,
          59,
          65
        ],
        "616": [
          0,
          1,
          56,
          66
        ],
        "619": [
          0,
          4,
          59,
          66
        ],
        "610": [
          0,
          5,
          60,
          66
        ],
        "621": [
          0,
          2,
          56,
          67
        ],
        "626": [
          0,
          5,
          61,
          67
        ],
        "573": [
          0,
          1,
          30,
          68
        ],
        "627": [
          0,
          1,
          56,
          68
        ],
        "623": [
          0,
          3,
          57,
          68
        ],
        "624": [
          0,
          3,
          60,
          68
        ],
        "630": [
          0,
          5,
          62,
          68
        ],
        "632": [
          0,
          2,
          58,
          69
        ],
        "613": [
          0,
          3,
          56,
          69
        ],
        "631": [
          0,
          4,
          60,
          69
        ],
        "635": [
          0,
          4,
          62,
          69
        ],
        "625": [
          0,
          5,
          62,
          69
        ],
        "617": [
          0,
          8,
          55,
          69
        ],
        "622": [
          0,
          4,
          65,
          70
        ],
        "629": [
          0,
          5,
          64,
          70
        ],
        "636": [
          0,
          3,
          61,
          71
        ],
        "639": [
          0,
          4,
          65,
          72
        ],
        "640": [
          0,
          4,
          66,
          73
        ],
        "645": [
          0,
          5,
          67,
          73
        ],
        "618": [
          0,
          3,
          48,
          74
        ],
        "646": [
          0,
          5,
          68,
          74
        ],
        "634": [
          0,
          1,
          58,
          75
        ],
        "648": [
          0,
          3,
          65,
          76
        ],
        "649": [
          0,
          4,
          69,
          76
        ],
        "637": [
          0,
          5,
          68,
          76
        ],
        "597": [
          0,
          9,
          32,
          76
        ],
        "651": [
          0,
          2,
          67,
          78
        ],
        "652": [
          0,
          3,
          68,
          78
        ],
        "642": [
          0,
          2,
          55,
          79
        ],
        "643": [
          0,
          4,
          68,
          79
        ],
        "641": [
          0,
          4,
          70,
          79
        ],
        "650": [
          0,
          4,
          72,
          79
        ],
        "655": [
          0,
          5,
          72,
          79
        ],
        "638": [
          0,
          6,
          57,
          79
        ],
        "644": [
          0,
          1,
          66,
          80
        ],
        "656": [
          0,
          2,
          69,
          80
        ],
        "659": [
          0,
          5,
          74,
          81
        ],
        "607": [
          0,
          6,
          40,
          81
        ],
        "657": [
          0,
          1,
          71,
          84
        ],
        "598": [
          0,
          2,
          35,
          84
        ],
        "658": [
          0,
          3,
          73,
          84
        ],
        "661": [
          0,
          1,
          72,
          85
        ],
        "633": [
          0,
          7,
          44,
          85
        ],
        "664": [
          0,
          1,
          73,
          86
        ],
        "665": [
          0,
          5,
          78,
          86
        ],
        "662": [
          0,
          6,
          79,
          86
        ],
        "654": [
          0,
          10,
          69,
          86
        ],
        "660": [
          0,
          4,
          76,
          87
        ],
        "666": [
          0,
          5,
          81,
          88
        ],
        "668": [
          0,
          1,
          79,
          91
        ],
        "667": [
          0,
          6,
          84,
          91
        ],
        "671": [
          0,
          6,
          85,
          92
        ],
        "669": [
          0,
          1,
          79,
          93
        ],
        "672": [
          0,
          2,
          81,
          94
        ],
        "674": [
          0,
          1,
          85,
          98
        ],
        "670": [
          0,
          7,
          78,
          98
        ],
        "675": [
          0,
          6,
          92,
          99
        ],
        "676": [
          0,
          1,
          91,
          105
        ],
        "678": [
          0,
          1,
          92,
          106
        ],
        "677": [
          0,
          7,
          89,
          112
        ],
        "679": [
          0,
          1,
          98,
          113
        ],
        "647": [
          0,
          4,
          27,
          117
        ],
        "680": [
          0,
          1,
          106,
          120
        ],
        "653": [
          0,
          7,
          20,
          130
        ],
        "663": [
          0,
          9,
          22,
          143
        ]
      }
    },
    {
      "h": 15,
      "cap": 225,
      "nu": 168,
      "minima": {
        "46": 3,
        "60": 4,
        "61": 4,
        "74": 5,
        "76": 5,
        "87": 6,
        "89": 6,
        "91": 6,
        "100": 7,
        "101": 7,
        "103": 7,
        "106": 7,
        "102": 7,
        "112": 8,
        "114": 8,
        "117": 8,
        "118": 8,
        "121": 8,
        "113": 8,
        "124": 9,
        "126": 9,
        "128": 9,
        "129": 9,
        "132": 9,
        "136": 9,
        "130": 9,
        "135": 10,
        "139": 10,
        "143": 10,
        "142": 10,
        "147": 10,
        "151": 10,
        "146": 11,
        "153": 11,
        "157": 11,
        "160": 11,
        "161": 11,
        "166": 11,
        "155": 11,
        "158": 11,
        "152": 11,
        "148": 11,
        "156": 12,
        "162": 12,
        "169": 12,
        "171": 12,
        "176": 12,
        "181": 12,
        "164": 12,
        "168": 12,
        "165": 12,
        "174": 13,
        "175": 13,
        "178": 13,
        "183": 13,
        "184": 13,
        "190": 13,
        "196": 13,
        "182": 13,
        "186": 13,
        "172": 13,
        "185": 14,
        "187": 14,
        "191": 14,
        "193": 14,
        "197": 14,
        "199": 14,
        "203": 14,
        "205": 14,
        "211": 14,
        "189": 14,
        "179": 14,
        "195": 15,
        "198": 15,
        "201": 15,
        "207": 15,
        "200": 15,
        "213": 15,
        "219": 15,
        "226": 15,
        "202": 15,
        "204": 15,
        "209": 15,
        "214": 15,
        "192": 16,
        "206": 16,
        "208": 16,
        "217": 16,
        "220": 16,
        "234": 16,
        "241": 16,
        "210": 16,
        "212": 16,
        "216": 17,
        "224": 17,
        "233": 17,
        "238": 17,
        "232": 17,
        "246": 17,
        "248": 17,
        "256": 17,
        "229": 17,
        "236": 17,
        "242": 17,
        "218": 17,
        "223": 17,
        "230": 17,
        "225": 18,
        "231": 18,
        "239": 18,
        "244": 18,
        "252": 18,
        "255": 18,
        "263": 18,
        "235": 18,
        "247": 18,
        "249": 18,
        "237": 18,
        "243": 18,
        "227": 18,
        "245": 19,
        "257": 19,
        "260": 19,
        "266": 19,
        "269": 19,
        "268": 19,
        "276": 19,
        "253": 19,
        "250": 19,
        "251": 19,
        "258": 20,
        "262": 20,
        "261": 20,
        "271": 20,
        "274": 20,
        "265": 20,
        "288": 20,
        "289": 20,
        "254": 20,
        "259": 20,
        "264": 20,
        "221": 20,
        "270": 21,
        "279": 21,
        "278": 21,
        "285": 21,
        "295": 21,
        "300": 21,
        "267": 21,
        "282": 21,
        "284": 21,
        "273": 22,
        "281": 22,
        "283": 22,
        "292": 22,
        "297": 22,
        "301": 22,
        "306": 22,
        "309": 22,
        "311": 22,
        "291": 22,
        "275": 22,
        "277": 22,
        "280": 23,
        "293": 23,
        "303": 23,
        "305": 23,
        "310": 23,
        "314": 23,
        "319": 23,
        "322": 23,
        "326": 23,
        "320": 23,
        "298": 23,
        "304": 23,
        "313": 23,
        "287": 23,
        "286": 23,
        "296": 23,
        "240": 24,
        "302": 24,
        "316": 24,
        "318": 24,
        "332": 24,
        "323": 24,
        "330": 24,
        "329": 24,
        "294": 24,
        "290": 24,
        "312": 24,
        "325": 25,
        "331": 25,
        "335": 25,
        "333": 25,
        "340": 25,
        "336": 25,
        "308": 25,
        "315": 25,
        "349": 25,
        "307": 25,
        "324": 25,
        "321": 26,
        "327": 26,
        "338": 26,
        "341": 26,
        "351": 26,
        "358": 26,
        "343": 26,
        "337": 26,
        "353": 26,
        "355": 26,
        "299": 26,
        "339": 27,
        "345": 27,
        "354": 27,
        "360": 27,
        "364": 27,
        "368": 27,
        "369": 27,
        "361": 27,
        "348": 27,
        "352": 27,
        "357": 27,
        "334": 28,
        "346": 28,
        "350": 28,
        "366": 28,
        "375": 28,
        "380": 28,
        "367": 28,
        "342": 28,
        "356": 28,
        "390": 28,
        "374": 29,
        "372": 29,
        "377": 29,
        "387": 29,
        "391": 29,
        "376": 29,
        "385": 29,
        "363": 29,
        "370": 29,
        "389": 29,
        "394": 29,
        "379": 29,
        "381": 30,
        "386": 30,
        "397": 30,
        "401": 30,
        "359": 30,
        "411": 30,
        "399": 30,
        "347": 30,
        "365": 30,
        "317": 30,
        "398": 31,
        "403": 31,
        "402": 31,
        "378": 31,
        "388": 31,
        "373": 31,
        "407": 31,
        "417": 31,
        "428": 31,
        "371": 31,
        "409": 31,
        "406": 31,
        "382": 31,
        "404": 32,
        "395": 32,
        "408": 32,
        "418": 32,
        "420": 32,
        "421": 32,
        "405": 32,
        "415": 32,
        "435": 32,
        "414": 32,
        "416": 32,
        "392": 33,
        "393": 33,
        "425": 33,
        "427": 33,
        "434": 33,
        "432": 33,
        "413": 33,
        "384": 33,
        "396": 33,
        "412": 33,
        "441": 33,
        "449": 33,
        "438": 33,
        "422": 33,
        "426": 33,
        "344": 33,
        "383": 34,
        "424": 34,
        "437": 34,
        "431": 34,
        "442": 34,
        "436": 34,
        "446": 34,
        "452": 34,
        "465": 34,
        "444": 34,
        "400": 35,
        "454": 35,
        "450": 35,
        "445": 35,
        "410": 35,
        "430": 35,
        "470": 35,
        "448": 35,
        "456": 36,
        "457": 36,
        "429": 36,
        "439": 36,
        "423": 36,
        "481": 36,
        "482": 36,
        "462": 36,
        "447": 37,
        "459": 37,
        "468": 37,
        "471": 37,
        "467": 37,
        "464": 37,
        "494": 37,
        "453": 37,
        "483": 37,
        "478": 38,
        "488": 38,
        "487": 38,
        "476": 38,
        "472": 38,
        "493": 38,
        "499": 38,
        "497": 38,
        "433": 38,
        "460": 38,
        "498": 38,
        "455": 38,
        "479": 38,
        "458": 38,
        "443": 38,
        "473": 39,
        "484": 39,
        "485": 39,
        "469": 39,
        "489": 39,
        "505": 39,
        "506": 39,
        "509": 39,
        "495": 39,
        "491": 39,
        "490": 39,
        "440": 39,
        "419": 39,
        "463": 40,
        "480": 40,
        "504": 40,
        "502": 40,
        "477": 40,
        "514": 40,
        "508": 40,
        "475": 40,
        "511": 41,
        "503": 41,
        "516": 41,
        "525": 41,
        "533": 41,
        "515": 41,
        "461": 41,
        "517": 41,
        "535": 41,
        "466": 41,
        "500": 41,
        "451": 41,
        "510": 42,
        "496": 42,
        "521": 42,
        "512": 42,
        "474": 42,
        "492": 42,
        "518": 42,
        "529": 42,
        "539": 42,
        "543": 42,
        "532": 42,
        "507": 43,
        "527": 43,
        "534": 43,
        "486": 43,
        "528": 43,
        "544": 43,
        "545": 43,
        "513": 43,
        "537": 43,
        "522": 43,
        "540": 43,
        "536": 43,
        "530": 43,
        "523": 44,
        "547": 44,
        "549": 44,
        "538": 44,
        "560": 44,
        "558": 44,
        "546": 44,
        "531": 45,
        "542": 45,
        "548": 45,
        "524": 45,
        "565": 45,
        "551": 45,
        "578": 45,
        "519": 45,
        "501": 46,
        "553": 46,
        "561": 46,
        "559": 46,
        "552": 46,
        "550": 46,
        "572": 46,
        "557": 46,
        "583": 46,
        "570": 46,
        "541": 46,
        "562": 47,
        "576": 47,
        "566": 47,
        "568": 47,
        "554": 47,
        "582": 47,
        "588": 47,
        "584": 47,
        "587": 47,
        "526": 47,
        "520": 47,
        "575": 48,
        "555": 48,
        "598": 48,
        "580": 48,
        "571": 49,
        "591": 49,
        "573": 49,
        "609": 49,
        "612": 49,
        "567": 49,
        "590": 49,
        "569": 49,
        "577": 50,
        "581": 50,
        "592": 50,
        "601": 50,
        "610": 50,
        "579": 50,
        "605": 50,
        "611": 50,
        "599": 50,
        "616": 50,
        "564": 50,
        "586": 51,
        "606": 51,
        "595": 51,
        "556": 51,
        "597": 51,
        "602": 51,
        "603": 51,
        "608": 51,
        "613": 51,
        "617": 51,
        "623": 51,
        "593": 51,
        "563": 51,
        "619": 52,
        "596": 52,
        "585": 52,
        "622": 52,
        "631": 52,
        "626": 52,
        "607": 52,
        "629": 52,
        "594": 52,
        "574": 53,
        "600": 53,
        "615": 53,
        "621": 53,
        "618": 53,
        "635": 53,
        "628": 53,
        "632": 54,
        "646": 54,
        "636": 54,
        "624": 54,
        "589": 55,
        "643": 55,
        "649": 55,
        "638": 55,
        "630": 55,
        "642": 55,
        "633": 56,
        "637": 56,
        "650": 56,
        "663": 56,
        "614": 56,
        "652": 57,
        "653": 57,
        "660": 57,
        "656": 57,
        "620": 57,
        "647": 57,
        "666": 57,
        "662": 57,
        "634": 57,
        "641": 57,
        "648": 58,
        "627": 58,
        "604": 58,
        "668": 58,
        "667": 58,
        "661": 58,
        "639": 59,
        "671": 59,
        "644": 59,
        "672": 60,
        "658": 60,
        "677": 60,
        "682": 60,
        "669": 60,
        "665": 60,
        "625": 60,
        "645": 60,
        "676": 60,
        "681": 60,
        "684": 61,
        "670": 61,
        "657": 61,
        "640": 61,
        "690": 61,
        "694": 61,
        "655": 61,
        "675": 62,
        "685": 62,
        "686": 62,
        "659": 62,
        "673": 62,
        "680": 62,
        "651": 62,
        "695": 62,
        "698": 62,
        "654": 63,
        "688": 63,
        "703": 63,
        "701": 64,
        "687": 64,
        "704": 64,
        "693": 64,
        "689": 64,
        "683": 65,
        "702": 65,
        "692": 65,
        "699": 65,
        "711": 65,
        "707": 65,
        "691": 65,
        "674": 66,
        "710": 66,
        "716": 66,
        "705": 67,
        "717": 67,
        "664": 67,
        "720": 68,
        "715": 68,
        "725": 68,
        "678": 69,
        "726": 69,
        "696": 69,
        "708": 69,
        "700": 69,
        "728": 69,
        "732": 69,
        "719": 69,
        "697": 69,
        "729": 70,
        "723": 70,
        "722": 70,
        "721": 71,
        "735": 71,
        "736": 71,
        "730": 71,
        "727": 71,
        "714": 71,
        "731": 72,
        "724": 72,
        "741": 72,
        "706": 72,
        "737": 73,
        "712": 73,
        "740": 73,
        "747": 73,
        "679": 73,
        "718": 74,
        "742": 74,
        "745": 74,
        "751": 74,
        "739": 75,
        "750": 75,
        "753": 76,
        "744": 76,
        "756": 76,
        "757": 78,
        "760": 78,
        "746": 78,
        "761": 78,
        "749": 79,
        "762": 79,
        "766": 79,
        "738": 79,
        "754": 80,
        "765": 80,
        "767": 80,
        "755": 81,
        "771": 81,
        "769": 83,
        "770": 83,
        "752": 83,
        "772": 83,
        "748": 83,
        "759": 83,
        "773": 85,
        "758": 85,
        "776": 85,
        "709": 85,
        "778": 86,
        "781": 86,
        "763": 86,
        "782": 87,
        "775": 87,
        "785": 88,
        "779": 90,
        "777": 90,
        "713": 91,
        "786": 91,
        "780": 91,
        "733": 91,
        "787": 92,
        "791": 92,
        "790": 93,
        "792": 93,
        "784": 93,
        "794": 94,
        "795": 94,
        "796": 97,
        "788": 98,
        "797": 98,
        "798": 98,
        "768": 98,
        "801": 99,
        "743": 101,
        "802": 102,
        "734": 104,
        "803": 105,
        "793": 105,
        "804": 105,
        "800": 105,
        "806": 106,
        "805": 106,
        "807": 107,
        "774": 108,
        "808": 111,
        "810": 113,
        "811": 114,
        "813": 120,
        "812": 121,
        "814": 121,
        "815": 128,
        "816": 137,
        "783": 140,
        "789": 154,
        "799": 168
      },
      "witnesses": {
        "46": [
          0,
          1,
          2,
          3
        ],
        "60": [
          0,
          1,
          2,
          4
        ],
        "61": [
          0,
          1,
          3,
          4
        ],
        "74": [
          0,
          1,
          2,
          5
        ],
        "76": [
          0,
          1,
          4,
          5
        ],
        "87": [
          0,
          1,
          2,
          6
        ],
        "89": [
          0,
          1,
          4,
          6
        ],
        "91": [
          0,
          1,
          5,
          6
        ],
        "100": [
          0,
          1,
          2,
          7
        ],
        "101": [
          0,
          1,
          3,
          7
        ],
        "103": [
          0,
          1,
          5,
          7
        ],
        "106": [
          0,
          1,
          6,
          7
        ],
        "102": [
          0,
          2,
          5,
          7
        ],
        "112": [
          0,
          1,
          2,
          8
        ],
        "114": [
          0,
          1,
          3,
          8
        ],
        "117": [
          0,
          1,
          5,
          8
        ],
        "118": [
          0,
          1,
          6,
          8
        ],
        "121": [
          0,
          1,
          7,
          8
        ],
        "113": [
          0,
          3,
          5,
          8
        ],
        "124": [
          0,
          1,
          2,
          9
        ],
        "126": [
          0,
          1,
          3,
          9
        ],
        "128": [
          0,
          1,
          4,
          9
        ],
        "129": [
          0,
          1,
          6,
          9
        ],
        "132": [
          0,
          1,
          7,
          9
        ],
        "136": [
          0,
          1,
          8,
          9
        ],
        "130": [
          0,
          2,
          7,
          9
        ],
        "135": [
          0,
          1,
          2,
          10
        ],
        "139": [
          0,
          1,
          3,
          10
        ],
        "143": [
          0,
          1,
          6,
          10
        ],
        "142": [
          0,
          1,
          7,
          10
        ],
        "147": [
          0,
          1,
          8,
          10
        ],
        "151": [
          0,
          1,
          9,
          10
        ],
        "146": [
          0,
          1,
          2,
          11
        ],
        "153": [
          0,
          1,
          5,
          11
        ],
        "157": [
          0,
          1,
          7,
          11
        ],
        "160": [
          0,
          1,
          8,
          11
        ],
        "161": [
          0,
          1,
          9,
          11
        ],
        "166": [
          0,
          1,
          10,
          11
        ],
        "155": [
          0,
          2,
          7,
          11
        ],
        "158": [
          0,
          2,
          9,
          11
        ],
        "152": [
          0,
          3,
          8,
          11
        ],
        "148": [
          0,
          4,
          7,
          11
        ],
        "156": [
          0,
          1,
          2,
          12
        ],
        "162": [
          0,
          1,
          3,
          12
        ],
        "169": [
          0,
          1,
          7,
          12
        ],
        "171": [
          0,
          1,
          9,
          12
        ],
        "176": [
          0,
          1,
          10,
          12
        ],
        "181": [
          0,
          1,
          11,
          12
        ],
        "164": [
          0,
          2,
          5,
          12
        ],
        "168": [
          0,
          2,
          9,
          12
        ],
        "165": [
          0,
          3,
          7,
          12
        ],
        "174": [
          0,
          1,
          3,
          13
        ],
        "175": [
          0,
          1,
          4,
          13
        ],
        "178": [
          0,
          1,
          6,
          13
        ],
        "183": [
          0,
          1,
          8,
          13
        ],
        "184": [
          0,
          1,
          10,
          13
        ],
        "190": [
          0,
          1,
          11,
          13
        ],
        "196": [
          0,
          1,
          12,
          13
        ],
        "182": [
          0,
          2,
          9,
          13
        ],
        "186": [
          0,
          2,
          11,
          13
        ],
        "172": [
          0,
          4,
          9,
          13
        ],
        "185": [
          0,
          1,
          3,
          14
        ],
        "187": [
          0,
          1,
          4,
          14
        ],
        "191": [
          0,
          1,
          6,
          14
        ],
        "193": [
          0,
          1,
          8,
          14
        ],
        "197": [
          0,
          1,
          9,
          14
        ],
        "199": [
          0,
          1,
          10,
          14
        ],
        "203": [
          0,
          1,
          11,
          14
        ],
        "205": [
          0,
          1,
          12,
          14
        ],
        "211": [
          0,
          1,
          13,
          14
        ],
        "189": [
          0,
          3,
          8,
          14
        ],
        "179": [
          0,
          5,
          9,
          14
        ],
        "195": [
          0,
          1,
          3,
          15
        ],
        "198": [
          0,
          1,
          4,
          15
        ],
        "201": [
          0,
          1,
          6,
          15
        ],
        "207": [
          0,
          1,
          9,
          15
        ],
        "200": [
          0,
          1,
          10,
          15
        ],
        "213": [
          0,
          1,
          11,
          15
        ],
        "219": [
          0,
          1,
          13,
          15
        ],
        "226": [
          0,
          1,
          14,
          15
        ],
        "202": [
          0,
          2,
          7,
          15
        ],
        "204": [
          0,
          2,
          9,
          15
        ],
        "209": [
          0,
          2,
          11,
          15
        ],
        "214": [
          0,
          2,
          13,
          15
        ],
        "192": [
          0,
          1,
          2,
          16
        ],
        "206": [
          0,
          1,
          3,
          16
        ],
        "208": [
          0,
          1,
          4,
          16
        ],
        "217": [
          0,
          1,
          9,
          16
        ],
        "220": [
          0,
          1,
          10,
          16
        ],
        "234": [
          0,
          1,
          14,
          16
        ],
        "241": [
          0,
          1,
          15,
          16
        ],
        "210": [
          0,
          2,
          5,
          16
        ],
        "212": [
          0,
          4,
          11,
          16
        ],
        "216": [
          0,
          1,
          3,
          17
        ],
        "224": [
          0,
          1,
          8,
          17
        ],
        "233": [
          0,
          1,
          10,
          17
        ],
        "238": [
          0,
          1,
          12,
          17
        ],
        "232": [
          0,
          1,
          13,
          17
        ],
        "246": [
          0,
          1,
          14,
          17
        ],
        "248": [
          0,
          1,
          15,
          17
        ],
        "256": [
          0,
          1,
          16,
          17
        ],
        "229": [
          0,
          2,
          11,
          17
        ],
        "236": [
          0,
          2,
          13,
          17
        ],
        "242": [
          0,
          2,
          15,
          17
        ],
        "218": [
          0,
          3,
          7,
          17
        ],
        "223": [
          0,
          3,
          8,
          17
        ],
        "230": [
          0,
          3,
          14,
          17
        ],
        "225": [
          0,
          1,
          3,
          18
        ],
        "231": [
          0,
          1,
          4,
          18
        ],
        "239": [
          0,
          1,
          8,
          18
        ],
        "244": [
          0,
          1,
          11,
          18
        ],
        "252": [
          0,
          1,
          13,
          18
        ],
        "255": [
          0,
          1,
          14,
          18
        ],
        "263": [
          0,
          1,
          16,
          18
        ],
        "235": [
          0,
          2,
          7,
          18
        ],
        "247": [
          0,
          2,
          13,
          18
        ],
        "249": [
          0,
          2,
          15,
          18
        ],
        "237": [
          0,
          3,
          10,
          18
        ],
        "243": [
          0,
          3,
          14,
          18
        ],
        "227": [
          0,
          4,
          7,
          18
        ],
        "245": [
          0,
          1,
          9,
          19
        ],
        "257": [
          0,
          1,
          11,
          19
        ],
        "260": [
          0,
          1,
          12,
          19
        ],
        "266": [
          0,
          1,
          14,
          19
        ],
        "269": [
          0,
          1,
          15,
          19
        ],
        "268": [
          0,
          1,
          16,
          19
        ],
        "276": [
          0,
          1,
          17,
          19
        ],
        "253": [
          0,
          2,
          11,
          19
        ],
        "250": [
          0,
          2,
          12,
          19
        ],
        "251": [
          0,
          3,
          13,
          19
        ],
        "258": [
          0,
          1,
          8,
          20
        ],
        "262": [
          0,
          1,
          9,
          20
        ],
        "261": [
          0,
          1,
          11,
          20
        ],
        "271": [
          0,
          1,
          13,
          20
        ],
        "274": [
          0,
          1,
          14,
          20
        ],
        "265": [
          0,
          1,
          15,
          20
        ],
        "288": [
          0,
          1,
          17,
          20
        ],
        "289": [
          0,
          1,
          18,
          20
        ],
        "254": [
          0,
          3,
          7,
          20
        ],
        "259": [
          0,
          3,
          11,
          20
        ],
        "264": [
          0,
          3,
          14,
          20
        ],
        "221": [
          0,
          9,
          11,
          20
        ],
        "270": [
          0,
          1,
          9,
          21
        ],
        "279": [
          0,
          1,
          12,
          21
        ],
        "278": [
          0,
          1,
          13,
          21
        ],
        "285": [
          0,
          1,
          17,
          21
        ],
        "295": [
          0,
          1,
          18,
          21
        ],
        "300": [
          0,
          1,
          19,
          21
        ],
        "267": [
          0,
          2,
          9,
          21
        ],
        "282": [
          0,
          2,
          15,
          21
        ],
        "284": [
          0,
          2,
          16,
          21
        ],
        "273": [
          0,
          1,
          5,
          22
        ],
        "281": [
          0,
          1,
          9,
          22
        ],
        "283": [
          0,
          1,
          10,
          22
        ],
        "292": [
          0,
          1,
          13,
          22
        ],
        "297": [
          0,
          1,
          14,
          22
        ],
        "301": [
          0,
          1,
          16,
          22
        ],
        "306": [
          0,
          1,
          17,
          22
        ],
        "309": [
          0,
          1,
          18,
          22
        ],
        "311": [
          0,
          1,
          20,
          22
        ],
        "291": [
          0,
          2,
          15,
          22
        ],
        "275": [
          0,
          3,
          8,
          22
        ],
        "277": [
          0,
          3,
          10,
          22
        ],
        "280": [
          0,
          1,
          4,
          23
        ],
        "293": [
          0,
          1,
          9,
          23
        ],
        "303": [
          0,
          1,
          13,
          23
        ],
        "305": [
          0,
          1,
          15,
          23
        ],
        "310": [
          0,
          1,
          16,
          23
        ],
        "314": [
          0,
          1,
          17,
          23
        ],
        "319": [
          0,
          1,
          18,
          23
        ],
        "322": [
          0,
          1,
          19,
          23
        ],
        "326": [
          0,
          1,
          20,
          23
        ],
        "320": [
          0,
          1,
          21,
          23
        ],
        "298": [
          0,
          2,
          13,
          23
        ],
        "304": [
          0,
          2,
          15,
          23
        ],
        "313": [
          0,
          2,
          20,
          23
        ],
        "287": [
          0,
          3,
          11,
          23
        ],
        "286": [
          0,
          4,
          11,
          23
        ],
        "296": [
          0,
          5,
          16,
          23
        ],
        "240": [
          0,
          1,
          2,
          24
        ],
        "302": [
          0,
          1,
          10,
          24
        ],
        "316": [
          0,
          1,
          14,
          24
        ],
        "318": [
          0,
          1,
          15,
          24
        ],
        "332": [
          0,
          1,
          19,
          24
        ],
        "323": [
          0,
          1,
          20,
          24
        ],
        "330": [
          0,
          1,
          21,
          24
        ],
        "329": [
          0,
          1,
          22,
          24
        ],
        "294": [
          0,
          2,
          5,
          24
        ],
        "290": [
          0,
          2,
          7,
          24
        ],
        "312": [
          0,
          2,
          15,
          24
        ],
        "325": [
          0,
          1,
          14,
          25
        ],
        "331": [
          0,
          1,
          16,
          25
        ],
        "335": [
          0,
          1,
          18,
          25
        ],
        "333": [
          0,
          1,
          21,
          25
        ],
        "340": [
          0,
          1,
          22,
          25
        ],
        "336": [
          0,
          1,
          23,
          25
        ],
        "308": [
          0,
          2,
          12,
          25
        ],
        "315": [
          0,
          2,
          15,
          25
        ],
        "349": [
          0,
          2,
          22,
          25
        ],
        "307": [
          0,
          4,
          13,
          25
        ],
        "324": [
          0,
          4,
          19,
          25
        ],
        "321": [
          0,
          1,
          11,
          26
        ],
        "327": [
          0,
          1,
          12,
          26
        ],
        "338": [
          0,
          1,
          15,
          26
        ],
        "341": [
          0,
          1,
          18,
          26
        ],
        "351": [
          0,
          1,
          19,
          26
        ],
        "358": [
          0,
          1,
          22,
          26
        ],
        "343": [
          0,
          1,
          24,
          26
        ],
        "337": [
          0,
          2,
          17,
          26
        ],
        "353": [
          0,
          2,
          21,
          26
        ],
        "355": [
          0,
          2,
          23,
          26
        ],
        "299": [
          0,
          4,
          11,
          26
        ],
        "339": [
          0,
          1,
          12,
          27
        ],
        "345": [
          0,
          1,
          15,
          27
        ],
        "354": [
          0,
          1,
          17,
          27
        ],
        "360": [
          0,
          1,
          19,
          27
        ],
        "364": [
          0,
          1,
          21,
          27
        ],
        "368": [
          0,
          1,
          22,
          27
        ],
        "369": [
          0,
          1,
          23,
          27
        ],
        "361": [
          0,
          1,
          24,
          27
        ],
        "348": [
          0,
          1,
          25,
          27
        ],
        "352": [
          0,
          2,
          19,
          27
        ],
        "357": [
          0,
          3,
          22,
          27
        ],
        "334": [
          0,
          1,
          8,
          28
        ],
        "346": [
          0,
          1,
          12,
          28
        ],
        "350": [
          0,
          1,
          17,
          28
        ],
        "366": [
          0,
          1,
          18,
          28
        ],
        "375": [
          0,
          1,
          22,
          28
        ],
        "380": [
          0,
          1,
          23,
          28
        ],
        "367": [
          0,
          1,
          24,
          28
        ],
        "342": [
          0,
          2,
          11,
          28
        ],
        "356": [
          0,
          2,
          17,
          28
        ],
        "390": [
          0,
          2,
          25,
          28
        ],
        "374": [
          0,
          1,
          18,
          29
        ],
        "372": [
          0,
          1,
          20,
          29
        ],
        "377": [
          0,
          1,
          21,
          29
        ],
        "387": [
          0,
          1,
          23,
          29
        ],
        "391": [
          0,
          1,
          24,
          29
        ],
        "376": [
          0,
          1,
          25,
          29
        ],
        "385": [
          0,
          1,
          26,
          29
        ],
        "363": [
          0,
          2,
          17,
          29
        ],
        "370": [
          0,
          2,
          19,
          29
        ],
        "389": [
          0,
          2,
          24,
          29
        ],
        "394": [
          0,
          2,
          26,
          29
        ],
        "379": [
          0,
          3,
          22,
          29
        ],
        "381": [
          0,
          1,
          17,
          30
        ],
        "386": [
          0,
          1,
          19,
          30
        ],
        "397": [
          0,
          1,
          22,
          30
        ],
        "401": [
          0,
          1,
          26,
          30
        ],
        "359": [
          0,
          1,
          28,
          30
        ],
        "411": [
          0,
          2,
          27,
          30
        ],
        "399": [
          0,
          3,
          26,
          30
        ],
        "347": [
          0,
          4,
          11,
          30
        ],
        "365": [
          0,
          5,
          22,
          30
        ],
        "317": [
          0,
          8,
          11,
          30
        ],
        "398": [
          0,
          1,
          20,
          31
        ],
        "403": [
          0,
          1,
          22,
          31
        ],
        "402": [
          0,
          1,
          23,
          31
        ],
        "378": [
          0,
          1,
          25,
          31
        ],
        "388": [
          0,
          1,
          26,
          31
        ],
        "373": [
          0,
          2,
          13,
          31
        ],
        "407": [
          0,
          2,
          24,
          31
        ],
        "417": [
          0,
          2,
          26,
          31
        ],
        "428": [
          0,
          2,
          28,
          31
        ],
        "371": [
          0,
          3,
          16,
          31
        ],
        "409": [
          0,
          3,
          26,
          31
        ],
        "406": [
          0,
          4,
          26,
          31
        ],
        "382": [
          0,
          5,
          22,
          31
        ],
        "404": [
          0,
          1,
          20,
          32
        ],
        "395": [
          0,
          1,
          21,
          32
        ],
        "408": [
          0,
          1,
          23,
          32
        ],
        "418": [
          0,
          1,
          25,
          32
        ],
        "420": [
          0,
          1,
          26,
          32
        ],
        "421": [
          0,
          1,
          27,
          32
        ],
        "405": [
          0,
          2,
          21,
          32
        ],
        "415": [
          0,
          2,
          25,
          32
        ],
        "435": [
          0,
          2,
          29,
          32
        ],
        "414": [
          0,
          3,
          27,
          32
        ],
        "416": [
          0,
          3,
          28,
          32
        ],
        "392": [
          0,
          1,
          13,
          33
        ],
        "393": [
          0,
          1,
          20,
          33
        ],
        "425": [
          0,
          1,
          23,
          33
        ],
        "427": [
          0,
          1,
          24,
          33
        ],
        "434": [
          0,
          1,
          26,
          33
        ],
        "432": [
          0,
          1,
          27,
          33
        ],
        "413": [
          0,
          1,
          29,
          33
        ],
        "384": [
          0,
          2,
          9,
          33
        ],
        "396": [
          0,
          2,
          15,
          33
        ],
        "412": [
          0,
          2,
          23,
          33
        ],
        "441": [
          0,
          2,
          28,
          33
        ],
        "449": [
          0,
          2,
          30,
          33
        ],
        "438": [
          0,
          3,
          29,
          33
        ],
        "422": [
          0,
          4,
          26,
          33
        ],
        "426": [
          0,
          4,
          27,
          33
        ],
        "344": [
          0,
          5,
          14,
          33
        ],
        "383": [
          0,
          1,
          6,
          34
        ],
        "424": [
          0,
          1,
          21,
          34
        ],
        "437": [
          0,
          1,
          24,
          34
        ],
        "431": [
          0,
          1,
          26,
          34
        ],
        "442": [
          0,
          1,
          28,
          34
        ],
        "436": [
          0,
          1,
          30,
          34
        ],
        "446": [
          0,
          2,
          27,
          34
        ],
        "452": [
          0,
          2,
          29,
          34
        ],
        "465": [
          0,
          2,
          31,
          34
        ],
        "444": [
          0,
          3,
          30,
          34
        ],
        "400": [
          0,
          1,
          10,
          35
        ],
        "454": [
          0,
          1,
          27,
          35
        ],
        "450": [
          0,
          1,
          29,
          35
        ],
        "445": [
          0,
          1,
          31,
          35
        ],
        "410": [
          0,
          2,
          15,
          35
        ],
        "430": [
          0,
          2,
          27,
          35
        ],
        "470": [
          0,
          2,
          32,
          35
        ],
        "448": [
          0,
          3,
          31,
          35
        ],
        "456": [
          0,
          1,
          25,
          36
        ],
        "457": [
          0,
          1,
          28,
          36
        ],
        "429": [
          0,
          1,
          30,
          36
        ],
        "439": [
          0,
          1,
          32,
          36
        ],
        "423": [
          0,
          2,
          21,
          36
        ],
        "481": [
          0,
          2,
          31,
          36
        ],
        "482": [
          0,
          2,
          33,
          36
        ],
        "462": [
          0,
          3,
          29,
          36
        ],
        "447": [
          0,
          1,
          22,
          37
        ],
        "459": [
          0,
          1,
          23,
          37
        ],
        "468": [
          0,
          1,
          26,
          37
        ],
        "471": [
          0,
          1,
          27,
          37
        ],
        "467": [
          0,
          1,
          29,
          37
        ],
        "464": [
          0,
          1,
          30,
          37
        ],
        "494": [
          0,
          2,
          34,
          37
        ],
        "453": [
          0,
          3,
          26,
          37
        ],
        "483": [
          0,
          3,
          33,
          37
        ],
        "478": [
          0,
          1,
          27,
          38
        ],
        "488": [
          0,
          1,
          30,
          38
        ],
        "487": [
          0,
          1,
          31,
          38
        ],
        "476": [
          0,
          1,
          32,
          38
        ],
        "472": [
          0,
          2,
          27,
          38
        ],
        "493": [
          0,
          2,
          31,
          38
        ],
        "499": [
          0,
          2,
          33,
          38
        ],
        "497": [
          0,
          2,
          35,
          38
        ],
        "433": [
          0,
          3,
          14,
          38
        ],
        "460": [
          0,
          3,
          33,
          38
        ],
        "498": [
          0,
          3,
          34,
          38
        ],
        "455": [
          0,
          4,
          29,
          38
        ],
        "479": [
          0,
          4,
          33,
          38
        ],
        "458": [
          0,
          5,
          31,
          38
        ],
        "443": [
          0,
          6,
          23,
          38
        ],
        "473": [
          0,
          1,
          23,
          39
        ],
        "484": [
          0,
          1,
          27,
          39
        ],
        "485": [
          0,
          2,
          28,
          39
        ],
        "469": [
          0,
          2,
          29,
          39
        ],
        "489": [
          0,
          2,
          32,
          39
        ],
        "505": [
          0,
          2,
          34,
          39
        ],
        "506": [
          0,
          2,
          36,
          39
        ],
        "509": [
          0,
          3,
          34,
          39
        ],
        "495": [
          0,
          3,
          35,
          39
        ],
        "491": [
          0,
          4,
          33,
          39
        ],
        "490": [
          0,
          5,
          33,
          39
        ],
        "440": [
          0,
          7,
          22,
          39
        ],
        "419": [
          0,
          10,
          17,
          39
        ],
        "463": [
          0,
          1,
          17,
          40
        ],
        "480": [
          0,
          1,
          25,
          40
        ],
        "504": [
          0,
          1,
          31,
          40
        ],
        "502": [
          0,
          1,
          34,
          40
        ],
        "477": [
          0,
          2,
          31,
          40
        ],
        "514": [
          0,
          2,
          37,
          40
        ],
        "508": [
          0,
          3,
          36,
          40
        ],
        "475": [
          0,
          7,
          31,
          40
        ],
        "511": [
          0,
          1,
          30,
          41
        ],
        "503": [
          0,
          1,
          35,
          41
        ],
        "516": [
          0,
          2,
          32,
          41
        ],
        "525": [
          0,
          2,
          34,
          41
        ],
        "533": [
          0,
          2,
          36,
          41
        ],
        "515": [
          0,
          2,
          38,
          41
        ],
        "461": [
          0,
          3,
          29,
          41
        ],
        "517": [
          0,
          3,
          36,
          41
        ],
        "535": [
          0,
          3,
          37,
          41
        ],
        "466": [
          0,
          4,
          22,
          41
        ],
        "500": [
          0,
          4,
          31,
          41
        ],
        "451": [
          0,
          11,
          27,
          41
        ],
        "510": [
          0,
          1,
          27,
          42
        ],
        "496": [
          0,
          1,
          30,
          42
        ],
        "521": [
          0,
          1,
          31,
          42
        ],
        "512": [
          0,
          2,
          37,
          42
        ],
        "474": [
          0,
          3,
          19,
          42
        ],
        "492": [
          0,
          3,
          25,
          42
        ],
        "518": [
          0,
          3,
          32,
          42
        ],
        "529": [
          0,
          3,
          34,
          42
        ],
        "539": [
          0,
          3,
          37,
          42
        ],
        "543": [
          0,
          3,
          38,
          42
        ],
        "532": [
          0,
          4,
          37,
          42
        ],
        "507": [
          0,
          1,
          27,
          43
        ],
        "527": [
          0,
          1,
          30,
          43
        ],
        "534": [
          0,
          1,
          34,
          43
        ],
        "486": [
          0,
          1,
          37,
          43
        ],
        "528": [
          0,
          2,
          32,
          43
        ],
        "544": [
          0,
          2,
          36,
          43
        ],
        "545": [
          0,
          2,
          38,
          43
        ],
        "513": [
          0,
          3,
          32,
          43
        ],
        "537": [
          0,
          3,
          36,
          43
        ],
        "522": [
          0,
          3,
          38,
          43
        ],
        "540": [
          0,
          3,
          39,
          43
        ],
        "536": [
          0,
          4,
          38,
          43
        ],
        "530": [
          0,
          5,
          36,
          43
        ],
        "523": [
          0,
          1,
          28,
          44
        ],
        "547": [
          0,
          1,
          34,
          44
        ],
        "549": [
          0,
          2,
          35,
          44
        ],
        "538": [
          0,
          3,
          36,
          44
        ],
        "560": [
          0,
          3,
          39,
          44
        ],
        "558": [
          0,
          3,
          40,
          44
        ],
        "546": [
          0,
          5,
          38,
          44
        ],
        "531": [
          0,
          1,
          28,
          45
        ],
        "542": [
          0,
          1,
          32,
          45
        ],
        "548": [
          0,
          1,
          37,
          45
        ],
        "524": [
          0,
          2,
          29,
          45
        ],
        "565": [
          0,
          2,
          38,
          45
        ],
        "551": [
          0,
          3,
          40,
          45
        ],
        "578": [
          0,
          3,
          41,
          45
        ],
        "519": [
          0,
          5,
          34,
          45
        ],
        "501": [
          0,
          1,
          25,
          46
        ],
        "553": [
          0,
          1,
          32,
          46
        ],
        "561": [
          0,
          1,
          38,
          46
        ],
        "559": [
          0,
          1,
          39,
          46
        ],
        "552": [
          0,
          2,
          33,
          46
        ],
        "550": [
          0,
          2,
          39,
          46
        ],
        "572": [
          0,
          2,
          41,
          46
        ],
        "557": [
          0,
          3,
          39,
          46
        ],
        "583": [
          0,
          3,
          42,
          46
        ],
        "570": [
          0,
          4,
          41,
          46
        ],
        "541": [
          0,
          5,
          38,
          46
        ],
        "562": [
          0,
          1,
          36,
          47
        ],
        "576": [
          0,
          1,
          37,
          47
        ],
        "566": [
          0,
          1,
          40,
          47
        ],
        "568": [
          0,
          2,
          40,
          47
        ],
        "554": [
          0,
          2,
          42,
          47
        ],
        "582": [
          0,
          3,
          40,
          47
        ],
        "588": [
          0,
          3,
          42,
          47
        ],
        "584": [
          0,
          3,
          43,
          47
        ],
        "587": [
          0,
          4,
          42,
          47
        ],
        "526": [
          0,
          5,
          36,
          47
        ],
        "520": [
          0,
          9,
          34,
          47
        ],
        "575": [
          0,
          1,
          39,
          48
        ],
        "555": [
          0,
          1,
          41,
          48
        ],
        "598": [
          0,
          3,
          44,
          48
        ],
        "580": [
          0,
          4,
          43,
          48
        ],
        "571": [
          0,
          1,
          34,
          49
        ],
        "591": [
          0,
          1,
          40,
          49
        ],
        "573": [
          0,
          3,
          38,
          49
        ],
        "609": [
          0,
          3,
          44,
          49
        ],
        "612": [
          0,
          3,
          45,
          49
        ],
        "567": [
          0,
          4,
          44,
          49
        ],
        "590": [
          0,
          5,
          43,
          49
        ],
        "569": [
          0,
          6,
          39,
          49
        ],
        "577": [
          0,
          1,
          31,
          50
        ],
        "581": [
          0,
          1,
          39,
          50
        ],
        "592": [
          0,
          1,
          41,
          50
        ],
        "601": [
          0,
          2,
          41,
          50
        ],
        "610": [
          0,
          2,
          43,
          50
        ],
        "579": [
          0,
          2,
          45,
          50
        ],
        "605": [
          0,
          3,
          42,
          50
        ],
        "611": [
          0,
          3,
          43,
          50
        ],
        "599": [
          0,
          3,
          45,
          50
        ],
        "616": [
          0,
          3,
          46,
          50
        ],
        "564": [
          0,
          5,
          37,
          50
        ],
        "586": [
          0,
          1,
          36,
          51
        ],
        "606": [
          0,
          1,
          42,
          51
        ],
        "595": [
          0,
          1,
          43,
          51
        ],
        "556": [
          0,
          2,
          39,
          51
        ],
        "597": [
          0,
          2,
          40,
          51
        ],
        "602": [
          0,
          2,
          42,
          51
        ],
        "603": [
          0,
          2,
          46,
          51
        ],
        "608": [
          0,
          3,
          41,
          51
        ],
        "613": [
          0,
          3,
          44,
          51
        ],
        "617": [
          0,
          3,
          46,
          51
        ],
        "623": [
          0,
          4,
          46,
          51
        ],
        "593": [
          0,
          5,
          44,
          51
        ],
        "563": [
          0,
          9,
          38,
          51
        ],
        "619": [
          0,
          1,
          41,
          52
        ],
        "596": [
          0,
          1,
          45,
          52
        ],
        "585": [
          0,
          2,
          43,
          52
        ],
        "622": [
          0,
          3,
          44,
          52
        ],
        "631": [
          0,
          3,
          47,
          52
        ],
        "626": [
          0,
          3,
          48,
          52
        ],
        "607": [
          0,
          4,
          45,
          52
        ],
        "629": [
          0,
          4,
          47,
          52
        ],
        "594": [
          0,
          5,
          43,
          52
        ],
        "574": [
          0,
          1,
          30,
          53
        ],
        "600": [
          0,
          1,
          37,
          53
        ],
        "615": [
          0,
          1,
          45,
          53
        ],
        "621": [
          0,
          3,
          46,
          53
        ],
        "618": [
          0,
          3,
          48,
          53
        ],
        "635": [
          0,
          3,
          49,
          53
        ],
        "628": [
          0,
          5,
          46,
          53
        ],
        "632": [
          0,
          1,
          44,
          54
        ],
        "646": [
          0,
          3,
          47,
          54
        ],
        "636": [
          0,
          3,
          50,
          54
        ],
        "624": [
          0,
          4,
          47,
          54
        ],
        "589": [
          0,
          1,
          32,
          55
        ],
        "643": [
          0,
          2,
          46,
          55
        ],
        "649": [
          0,
          3,
          47,
          55
        ],
        "638": [
          0,
          3,
          50,
          55
        ],
        "630": [
          0,
          4,
          46,
          55
        ],
        "642": [
          0,
          4,
          48,
          55
        ],
        "633": [
          0,
          2,
          45,
          56
        ],
        "637": [
          0,
          3,
          45,
          56
        ],
        "650": [
          0,
          3,
          51,
          56
        ],
        "663": [
          0,
          4,
          51,
          56
        ],
        "614": [
          0,
          9,
          44,
          56
        ],
        "652": [
          0,
          1,
          44,
          57
        ],
        "653": [
          0,
          1,
          47,
          57
        ],
        "660": [
          0,
          2,
          48,
          57
        ],
        "656": [
          0,
          2,
          50,
          57
        ],
        "620": [
          0,
          3,
          43,
          57
        ],
        "647": [
          0,
          3,
          49,
          57
        ],
        "666": [
          0,
          3,
          50,
          57
        ],
        "662": [
          0,
          3,
          52,
          57
        ],
        "634": [
          0,
          6,
          43,
          57
        ],
        "641": [
          0,
          6,
          47,
          57
        ],
        "648": [
          0,
          1,
          42,
          58
        ],
        "627": [
          0,
          1,
          47,
          58
        ],
        "604": [
          0,
          2,
          51,
          58
        ],
        "668": [
          0,
          3,
          50,
          58
        ],
        "667": [
          0,
          4,
          51,
          58
        ],
        "661": [
          0,
          6,
          51,
          58
        ],
        "639": [
          0,
          1,
          46,
          59
        ],
        "671": [
          0,
          3,
          54,
          59
        ],
        "644": [
          0,
          4,
          45,
          59
        ],
        "672": [
          0,
          1,
          49,
          60
        ],
        "658": [
          0,
          2,
          43,
          60
        ],
        "677": [
          0,
          2,
          49,
          60
        ],
        "682": [
          0,
          3,
          52,
          60
        ],
        "669": [
          0,
          3,
          53,
          60
        ],
        "665": [
          0,
          3,
          55,
          60
        ],
        "625": [
          0,
          4,
          37,
          60
        ],
        "645": [
          0,
          4,
          41,
          60
        ],
        "676": [
          0,
          4,
          51,
          60
        ],
        "681": [
          0,
          4,
          55,
          60
        ],
        "684": [
          0,
          1,
          48,
          61
        ],
        "670": [
          0,
          1,
          50,
          61
        ],
        "657": [
          0,
          1,
          52,
          61
        ],
        "640": [
          0,
          2,
          50,
          61
        ],
        "690": [
          0,
          3,
          54,
          61
        ],
        "694": [
          0,
          4,
          56,
          61
        ],
        "655": [
          0,
          6,
          44,
          61
        ],
        "675": [
          0,
          1,
          45,
          62
        ],
        "685": [
          0,
          1,
          51,
          62
        ],
        "686": [
          0,
          2,
          53,
          62
        ],
        "659": [
          0,
          3,
          46,
          62
        ],
        "673": [
          0,
          3,
          51,
          62
        ],
        "680": [
          0,
          3,
          52,
          62
        ],
        "651": [
          0,
          3,
          54,
          62
        ],
        "695": [
          0,
          4,
          55,
          62
        ],
        "698": [
          0,
          4,
          57,
          62
        ],
        "654": [
          0,
          1,
          44,
          63
        ],
        "688": [
          0,
          1,
          52,
          63
        ],
        "703": [
          0,
          3,
          55,
          63
        ],
        "701": [
          0,
          2,
          55,
          64
        ],
        "687": [
          0,
          2,
          57,
          64
        ],
        "704": [
          0,
          3,
          57,
          64
        ],
        "693": [
          0,
          4,
          55,
          64
        ],
        "689": [
          0,
          5,
          58,
          64
        ],
        "683": [
          0,
          1,
          47,
          65
        ],
        "702": [
          0,
          1,
          53,
          65
        ],
        "692": [
          0,
          3,
          57,
          65
        ],
        "699": [
          0,
          3,
          58,
          65
        ],
        "711": [
          0,
          4,
          58,
          65
        ],
        "707": [
          0,
          4,
          60,
          65
        ],
        "691": [
          0,
          8,
          55,
          65
        ],
        "674": [
          0,
          2,
          43,
          66
        ],
        "710": [
          0,
          2,
          57,
          66
        ],
        "716": [
          0,
          4,
          61,
          66
        ],
        "705": [
          0,
          3,
          60,
          67
        ],
        "717": [
          0,
          4,
          62,
          67
        ],
        "664": [
          0,
          6,
          44,
          67
        ],
        "720": [
          0,
          1,
          56,
          68
        ],
        "715": [
          0,
          4,
          61,
          68
        ],
        "725": [
          0,
          5,
          62,
          68
        ],
        "678": [
          0,
          1,
          44,
          69
        ],
        "726": [
          0,
          2,
          58,
          69
        ],
        "696": [
          0,
          2,
          60,
          69
        ],
        "708": [
          0,
          3,
          56,
          69
        ],
        "700": [
          0,
          3,
          62,
          69
        ],
        "728": [
          0,
          4,
          60,
          69
        ],
        "732": [
          0,
          4,
          62,
          69
        ],
        "719": [
          0,
          5,
          62,
          69
        ],
        "697": [
          0,
          8,
          51,
          69
        ],
        "729": [
          0,
          2,
          57,
          70
        ],
        "723": [
          0,
          4,
          65,
          70
        ],
        "722": [
          0,
          5,
          64,
          70
        ],
        "721": [
          0,
          2,
          62,
          71
        ],
        "735": [
          0,
          3,
          61,
          71
        ],
        "736": [
          0,
          3,
          63,
          71
        ],
        "730": [
          0,
          3,
          64,
          71
        ],
        "727": [
          0,
          4,
          66,
          71
        ],
        "714": [
          0,
          6,
          55,
          71
        ],
        "731": [
          0,
          1,
          61,
          72
        ],
        "724": [
          0,
          3,
          65,
          72
        ],
        "741": [
          0,
          4,
          65,
          72
        ],
        "706": [
          0,
          6,
          55,
          72
        ],
        "737": [
          0,
          1,
          60,
          73
        ],
        "712": [
          0,
          2,
          62,
          73
        ],
        "740": [
          0,
          4,
          66,
          73
        ],
        "747": [
          0,
          5,
          67,
          73
        ],
        "679": [
          0,
          6,
          40,
          73
        ],
        "718": [
          0,
          1,
          57,
          74
        ],
        "742": [
          0,
          1,
          61,
          74
        ],
        "745": [
          0,
          4,
          65,
          74
        ],
        "751": [
          0,
          5,
          68,
          74
        ],
        "739": [
          0,
          3,
          68,
          75
        ],
        "750": [
          0,
          5,
          69,
          75
        ],
        "753": [
          0,
          3,
          65,
          76
        ],
        "744": [
          0,
          4,
          65,
          76
        ],
        "756": [
          0,
          4,
          69,
          76
        ],
        "757": [
          0,
          2,
          67,
          78
        ],
        "760": [
          0,
          3,
          68,
          78
        ],
        "746": [
          0,
          3,
          71,
          78
        ],
        "761": [
          0,
          4,
          69,
          78
        ],
        "749": [
          0,
          4,
          70,
          79
        ],
        "762": [
          0,
          5,
          72,
          79
        ],
        "766": [
          0,
          5,
          73,
          79
        ],
        "738": [
          0,
          6,
          57,
          79
        ],
        "754": [
          0,
          1,
          66,
          80
        ],
        "765": [
          0,
          2,
          69,
          80
        ],
        "767": [
          0,
          5,
          74,
          80
        ],
        "755": [
          0,
          1,
          66,
          81
        ],
        "771": [
          0,
          5,
          74,
          81
        ],
        "769": [
          0,
          2,
          70,
          83
        ],
        "770": [
          0,
          4,
          74,
          83
        ],
        "752": [
          0,
          5,
          74,
          83
        ],
        "772": [
          0,
          5,
          76,
          83
        ],
        "748": [
          0,
          8,
          65,
          83
        ],
        "759": [
          0,
          8,
          69,
          83
        ],
        "773": [
          0,
          1,
          70,
          85
        ],
        "758": [
          0,
          5,
          74,
          85
        ],
        "776": [
          0,
          5,
          79,
          85
        ],
        "709": [
          0,
          7,
          38,
          85
        ],
        "778": [
          0,
          1,
          73,
          86
        ],
        "781": [
          0,
          5,
          78,
          86
        ],
        "763": [
          0,
          10,
          69,
          86
        ],
        "782": [
          0,
          3,
          76,
          87
        ],
        "775": [
          0,
          4,
          76,
          87
        ],
        "785": [
          0,
          5,
          81,
          88
        ],
        "779": [
          0,
          4,
          79,
          90
        ],
        "777": [
          0,
          4,
          83,
          90
        ],
        "713": [
          0,
          1,
          27,
          91
        ],
        "786": [
          0,
          2,
          80,
          91
        ],
        "780": [
          0,
          5,
          85,
          91
        ],
        "733": [
          0,
          14,
          44,
          91
        ],
        "787": [
          0,
          2,
          79,
          92
        ],
        "791": [
          0,
          6,
          85,
          92
        ],
        "790": [
          0,
          1,
          79,
          93
        ],
        "792": [
          0,
          6,
          86,
          93
        ],
        "784": [
          0,
          10,
          79,
          93
        ],
        "794": [
          0,
          2,
          81,
          94
        ],
        "795": [
          0,
          5,
          86,
          94
        ],
        "796": [
          0,
          5,
          89,
          97
        ],
        "788": [
          0,
          1,
          71,
          98
        ],
        "797": [
          0,
          1,
          85,
          98
        ],
        "798": [
          0,
          3,
          87,
          98
        ],
        "768": [
          0,
          7,
          51,
          98
        ],
        "801": [
          0,
          6,
          92,
          99
        ],
        "743": [
          0,
          8,
          46,
          101
        ],
        "802": [
          0,
          3,
          89,
          102
        ],
        "734": [
          0,
          1,
          24,
          104
        ],
        "803": [
          0,
          1,
          91,
          105
        ],
        "793": [
          0,
          2,
          77,
          105
        ],
        "804": [
          0,
          2,
          92,
          105
        ],
        "800": [
          0,
          12,
          91,
          105
        ],
        "806": [
          0,
          1,
          92,
          106
        ],
        "805": [
          0,
          6,
          99,
          106
        ],
        "807": [
          0,
          2,
          94,
          107
        ],
        "774": [
          0,
          5,
          38,
          108
        ],
        "808": [
          0,
          3,
          97,
          111
        ],
        "810": [
          0,
          1,
          98,
          113
        ],
        "811": [
          0,
          1,
          99,
          114
        ],
        "813": [
          0,
          1,
          106,
          120
        ],
        "812": [
          0,
          2,
          106,
          121
        ],
        "814": [
          0,
          7,
          113,
          121
        ],
        "815": [
          0,
          1,
          113,
          128
        ],
        "816": [
          0,
          1,
          121,
          137
        ],
        "783": [
          0,
          27,
          50,
          140
        ],
        "789": [
          0,
          9,
          23,
          154
        ],
        "799": [
          0,
          11,
          25,
          168
        ]
      }
    },
    {
      "h": 16,
      "cap": 256,
      "nu": 195,
      "minima": {
        "49": 3,
        "64": 4,
        "65": 4,
        "79": 5,
        "81": 5,
        "93": 6,
        "95": 6,
        "97": 6,
        "107": 7,
        "108": 7,
        "110": 7,
        "113": 7,
        "109": 7,
        "120": 8,
        "122": 8,
        "125": 8,
        "126": 8,
        "129": 8,
        "121": 8,
        "133": 9,
        "135": 9,
        "137": 9,
        "138": 9,
        "141": 9,
        "145": 9,
        "139": 9,
        "149": 10,
        "153": 10,
        "152": 10,
        "157": 10,
        "161": 10,
        "162": 11,
        "164": 11,
        "168": 11,
        "171": 11,
        "172": 11,
        "177": 11,
        "166": 11,
        "169": 11,
        "163": 11,
        "159": 11,
        "174": 12,
        "178": 12,
        "181": 12,
        "183": 12,
        "188": 12,
        "193": 12,
        "176": 12,
        "180": 12,
        "179": 13,
        "187": 13,
        "191": 13,
        "196": 13,
        "197": 13,
        "203": 13,
        "209": 13,
        "195": 13,
        "199": 13,
        "189": 13,
        "185": 13,
        "201": 14,
        "205": 14,
        "207": 14,
        "211": 14,
        "213": 14,
        "217": 14,
        "219": 14,
        "225": 14,
        "210": 15,
        "216": 15,
        "222": 15,
        "215": 15,
        "228": 15,
        "234": 15,
        "241": 15,
        "224": 15,
        "229": 15,
        "212": 15,
        "208": 16,
        "227": 16,
        "230": 16,
        "233": 16,
        "236": 16,
        "242": 16,
        "250": 16,
        "257": 16,
        "226": 16,
        "237": 17,
        "243": 17,
        "251": 17,
        "255": 17,
        "249": 17,
        "263": 17,
        "265": 17,
        "273": 17,
        "246": 17,
        "253": 17,
        "259": 17,
        "235": 17,
        "240": 17,
        "247": 17,
        "223": 17,
        "254": 18,
        "262": 18,
        "270": 18,
        "281": 18,
        "289": 18,
        "267": 18,
        "261": 18,
        "245": 18,
        "260": 19,
        "268": 19,
        "264": 19,
        "276": 19,
        "279": 19,
        "285": 19,
        "288": 19,
        "287": 19,
        "296": 19,
        "272": 19,
        "269": 19,
        "275": 19,
        "282": 19,
        "258": 19,
        "266": 19,
        "256": 19,
        "239": 19,
        "278": 20,
        "286": 20,
        "291": 20,
        "294": 20,
        "309": 20,
        "311": 20,
        "280": 20,
        "274": 20,
        "284": 20,
        "283": 21,
        "300": 21,
        "299": 21,
        "297": 21,
        "307": 21,
        "317": 21,
        "324": 21,
        "295": 21,
        "303": 21,
        "305": 21,
        "277": 21,
        "293": 22,
        "314": 22,
        "319": 22,
        "290": 22,
        "323": 22,
        "329": 22,
        "332": 22,
        "330": 22,
        "337": 22,
        "301": 22,
        "313": 22,
        "331": 22,
        "292": 23,
        "306": 23,
        "312": 23,
        "316": 23,
        "318": 23,
        "308": 23,
        "326": 23,
        "328": 23,
        "333": 23,
        "338": 23,
        "343": 23,
        "346": 23,
        "351": 23,
        "348": 23,
        "315": 23,
        "321": 23,
        "327": 23,
        "334": 23,
        "336": 23,
        "310": 23,
        "302": 23,
        "271": 23,
        "325": 24,
        "340": 24,
        "342": 24,
        "357": 24,
        "349": 24,
        "359": 24,
        "344": 24,
        "350": 24,
        "354": 24,
        "320": 24,
        "322": 24,
        "335": 25,
        "345": 25,
        "356": 25,
        "361": 25,
        "339": 25,
        "352": 25,
        "360": 25,
        "368": 25,
        "341": 25,
        "374": 25,
        "355": 25,
        "347": 26,
        "353": 26,
        "364": 26,
        "365": 26,
        "378": 26,
        "363": 26,
        "386": 26,
        "389": 26,
        "377": 26,
        "369": 26,
        "379": 26,
        "381": 26,
        "358": 27,
        "366": 27,
        "372": 27,
        "382": 27,
        "388": 27,
        "392": 27,
        "397": 27,
        "399": 27,
        "384": 27,
        "362": 27,
        "380": 27,
        "396": 27,
        "373": 28,
        "395": 28,
        "367": 28,
        "405": 28,
        "410": 28,
        "398": 28,
        "402": 28,
        "391": 28,
        "370": 28,
        "408": 28,
        "419": 28,
        "376": 28,
        "371": 29,
        "375": 29,
        "383": 29,
        "387": 29,
        "404": 29,
        "407": 29,
        "418": 29,
        "423": 29,
        "420": 29,
        "393": 29,
        "400": 29,
        "406": 29,
        "409": 29,
        "421": 29,
        "390": 30,
        "412": 30,
        "417": 30,
        "422": 30,
        "428": 30,
        "427": 30,
        "413": 30,
        "435": 30,
        "401": 30,
        "411": 30,
        "415": 30,
        "441": 30,
        "429": 30,
        "385": 30,
        "430": 31,
        "434": 31,
        "444": 31,
        "446": 31,
        "431": 31,
        "394": 31,
        "438": 31,
        "448": 31,
        "460": 31,
        "442": 31,
        "403": 32,
        "437": 32,
        "433": 32,
        "452": 32,
        "455": 32,
        "457": 32,
        "447": 32,
        "414": 32,
        "449": 32,
        "468": 32,
        "445": 32,
        "440": 32,
        "426": 32,
        "425": 33,
        "443": 33,
        "459": 33,
        "461": 33,
        "469": 33,
        "471": 33,
        "451": 33,
        "453": 33,
        "475": 33,
        "483": 33,
        "432": 33,
        "456": 34,
        "462": 34,
        "472": 34,
        "474": 34,
        "479": 34,
        "480": 34,
        "477": 34,
        "463": 34,
        "482": 34,
        "489": 34,
        "503": 34,
        "470": 34,
        "484": 34,
        "450": 34,
        "491": 35,
        "490": 35,
        "467": 35,
        "487": 35,
        "464": 35,
        "458": 35,
        "509": 35,
        "424": 35,
        "465": 35,
        "486": 35,
        "436": 35,
        "473": 36,
        "493": 36,
        "495": 36,
        "454": 36,
        "481": 36,
        "519": 36,
        "524": 36,
        "498": 36,
        "439": 37,
        "497": 37,
        "506": 37,
        "510": 37,
        "507": 37,
        "476": 37,
        "488": 37,
        "499": 37,
        "502": 37,
        "540": 37,
        "500": 37,
        "504": 37,
        "521": 37,
        "522": 37,
        "492": 37,
        "528": 38,
        "529": 38,
        "520": 38,
        "526": 38,
        "511": 38,
        "512": 38,
        "534": 38,
        "541": 38,
        "545": 38,
        "539": 38,
        "496": 38,
        "501": 38,
        "517": 38,
        "485": 39,
        "515": 39,
        "513": 39,
        "535": 39,
        "536": 39,
        "530": 39,
        "505": 39,
        "551": 39,
        "557": 39,
        "549": 39,
        "537": 40,
        "546": 40,
        "514": 40,
        "478": 40,
        "542": 40,
        "569": 40,
        "508": 40,
        "548": 40,
        "466": 40,
        "525": 40,
        "516": 40,
        "494": 40,
        "531": 41,
        "533": 41,
        "554": 41,
        "550": 41,
        "560": 41,
        "572": 41,
        "582": 41,
        "547": 41,
        "561": 41,
        "580": 41,
        "523": 41,
        "544": 41,
        "527": 41,
        "558": 42,
        "566": 42,
        "570": 42,
        "581": 42,
        "555": 42,
        "573": 42,
        "584": 42,
        "588": 42,
        "579": 42,
        "553": 43,
        "543": 43,
        "538": 43,
        "575": 43,
        "565": 43,
        "591": 43,
        "598": 43,
        "589": 43,
        "568": 43,
        "532": 43,
        "577": 43,
        "518": 44,
        "562": 44,
        "583": 44,
        "593": 44,
        "586": 44,
        "574": 44,
        "571": 44,
        "552": 44,
        "595": 44,
        "603": 44,
        "590": 44,
        "599": 44,
        "609": 44,
        "606": 44,
        "592": 45,
        "594": 45,
        "596": 45,
        "601": 45,
        "563": 45,
        "616": 45,
        "629": 45,
        "576": 45,
        "597": 45,
        "587": 45,
        "556": 46,
        "585": 46,
        "605": 46,
        "615": 46,
        "610": 46,
        "600": 46,
        "607": 46,
        "631": 46,
        "559": 46,
        "625": 46,
        "635": 46,
        "622": 46,
        "578": 46,
        "614": 46,
        "567": 47,
        "612": 47,
        "619": 47,
        "627": 47,
        "620": 47,
        "602": 47,
        "618": 47,
        "623": 47,
        "633": 47,
        "641": 47,
        "638": 47,
        "564": 47,
        "617": 47,
        "636": 48,
        "632": 48,
        "604": 48,
        "643": 48,
        "647": 48,
        "655": 48,
        "642": 49,
        "646": 49,
        "645": 49,
        "630": 49,
        "668": 49,
        "673": 49,
        "621": 49,
        "634": 50,
        "640": 50,
        "608": 50,
        "662": 50,
        "669": 50,
        "656": 50,
        "681": 50,
        "611": 50,
        "624": 50,
        "626": 50,
        "644": 50,
        "659": 51,
        "649": 51,
        "665": 51,
        "657": 51,
        "650": 51,
        "666": 51,
        "670": 51,
        "639": 51,
        "677": 51,
        "680": 51,
        "682": 51,
        "660": 51,
        "683": 51,
        "613": 51,
        "648": 51,
        "654": 51,
        "653": 52,
        "672": 52,
        "678": 52,
        "667": 52,
        "687": 52,
        "652": 52,
        "696": 52,
        "695": 52,
        "671": 52,
        "689": 52,
        "637": 52,
        "664": 53,
        "628": 53,
        "674": 53,
        "676": 53,
        "658": 53,
        "684": 53,
        "710": 53,
        "661": 53,
        "690": 53,
        "679": 53,
        "698": 54,
        "686": 54,
        "685": 54,
        "663": 54,
        "713": 54,
        "717": 54,
        "714": 54,
        "691": 54,
        "651": 55,
        "688": 55,
        "708": 55,
        "706": 55,
        "707": 55,
        "699": 55,
        "705": 55,
        "709": 56,
        "701": 56,
        "711": 56,
        "725": 56,
        "724": 56,
        "731": 56,
        "721": 57,
        "723": 57,
        "703": 57,
        "675": 57,
        "694": 57,
        "719": 57,
        "730": 57,
        "692": 57,
        "722": 57,
        "739": 57,
        "733": 57,
        "736": 57,
        "700": 58,
        "704": 58,
        "742": 58,
        "738": 58,
        "726": 58,
        "734": 58,
        "740": 58,
        "716": 58,
        "741": 59,
        "715": 59,
        "754": 59,
        "702": 59,
        "693": 59,
        "737": 60,
        "746": 60,
        "718": 60,
        "735": 60,
        "760": 60,
        "732": 60,
        "751": 60,
        "756": 60,
        "745": 60,
        "750": 61,
        "697": 61,
        "763": 61,
        "772": 61,
        "758": 61,
        "744": 61,
        "774": 61,
        "712": 62,
        "761": 62,
        "769": 62,
        "752": 62,
        "766": 62,
        "729": 62,
        "770": 62,
        "775": 62,
        "783": 62,
        "747": 62,
        "765": 62,
        "720": 62,
        "728": 62,
        "749": 63,
        "787": 63,
        "784": 63,
        "748": 63,
        "785": 64,
        "773": 64,
        "743": 64,
        "791": 64,
        "779": 64,
        "777": 64,
        "759": 64,
        "771": 64,
        "727": 64,
        "788": 65,
        "776": 65,
        "789": 65,
        "778": 65,
        "799": 65,
        "795": 65,
        "757": 65,
        "755": 65,
        "767": 66,
        "782": 66,
        "764": 66,
        "798": 66,
        "780": 66,
        "790": 66,
        "801": 66,
        "792": 66,
        "811": 66,
        "793": 66,
        "781": 67,
        "753": 67,
        "794": 67,
        "815": 67,
        "802": 67,
        "810": 68,
        "809": 68,
        "808": 68,
        "818": 68,
        "800": 69,
        "805": 69,
        "762": 69,
        "817": 69,
        "822": 69,
        "827": 69,
        "814": 69,
        "821": 69,
        "819": 70,
        "803": 70,
        "768": 70,
        "825": 70,
        "824": 70,
        "820": 70,
        "812": 70,
        "826": 71,
        "804": 71,
        "833": 71,
        "836": 71,
        "829": 71,
        "806": 71,
        "823": 72,
        "843": 72,
        "834": 72,
        "786": 73,
        "835": 73,
        "839": 73,
        "848": 73,
        "813": 73,
        "797": 74,
        "845": 74,
        "830": 74,
        "850": 74,
        "857": 74,
        "828": 75,
        "837": 75,
        "796": 75,
        "851": 75,
        "847": 75,
        "840": 75,
        "854": 75,
        "842": 76,
        "858": 76,
        "852": 76,
        "849": 76,
        "864": 76,
        "844": 76,
        "853": 78,
        "863": 78,
        "838": 78,
        "869": 78,
        "855": 78,
        "872": 78,
        "859": 79,
        "807": 79,
        "867": 79,
        "868": 79,
        "846": 79,
        "861": 79,
        "860": 79,
        "873": 79,
        "879": 79,
        "816": 79,
        "875": 80,
        "882": 80,
        "841": 81,
        "831": 81,
        "870": 81,
        "856": 81,
        "885": 81,
        "874": 82,
        "888": 83,
        "865": 83,
        "889": 83,
        "878": 84,
        "883": 84,
        "877": 84,
        "876": 84,
        "892": 85,
        "884": 85,
        "871": 85,
        "898": 85,
        "894": 86,
        "880": 86,
        "900": 86,
        "893": 86,
        "903": 87,
        "895": 87,
        "904": 87,
        "909": 88,
        "901": 90,
        "902": 90,
        "910": 90,
        "890": 90,
        "905": 91,
        "908": 91,
        "899": 91,
        "912": 92,
        "913": 92,
        "915": 92,
        "916": 93,
        "881": 93,
        "919": 93,
        "906": 93,
        "921": 94,
        "920": 94,
        "924": 94,
        "923": 95,
        "891": 95,
        "925": 96,
        "911": 96,
        "918": 96,
        "832": 96,
        "914": 97,
        "928": 97,
        "929": 98,
        "934": 99,
        "907": 100,
        "935": 100,
        "937": 102,
        "938": 102,
        "930": 102,
        "926": 105,
        "922": 105,
        "940": 105,
        "941": 105,
        "939": 105,
        "862": 105,
        "927": 105,
        "931": 105,
        "932": 106,
        "944": 106,
        "933": 107,
        "945": 107,
        "949": 111,
        "946": 112,
        "947": 112,
        "950": 113,
        "948": 113,
        "953": 114,
        "866": 114,
        "951": 114,
        "943": 114,
        "954": 115,
        "957": 120,
        "955": 120,
        "956": 120,
        "896": 120,
        "897": 120,
        "960": 121,
        "958": 122,
        "961": 123,
        "887": 126,
        "963": 128,
        "959": 128,
        "964": 129,
        "965": 136,
        "967": 137,
        "966": 144,
        "968": 145,
        "969": 153,
        "936": 165,
        "942": 180,
        "952": 195
      },
      "witnesses": {
        "49": [
          0,
          1,
          2,
          3
        ],
        "64": [
          0,
          1,
          2,
          4
        ],
        "65": [
          0,
          1,
          3,
          4
        ],
        "79": [
          0,
          1,
          2,
          5
        ],
        "81": [
          0,
          1,
          4,
          5
        ],
        "93": [
          0,
          1,
          2,
          6
        ],
        "95": [
          0,
          1,
          4,
          6
        ],
        "97": [
          0,
          1,
          5,
          6
        ],
        "107": [
          0,
          1,
          2,
          7
        ],
        "108": [
          0,
          1,
          3,
          7
        ],
        "110": [
          0,
          1,
          5,
          7
        ],
        "113": [
          0,
          1,
          6,
          7
        ],
        "109": [
          0,
          2,
          5,
          7
        ],
        "120": [
          0,
          1,
          2,
          8
        ],
        "122": [
          0,
          1,
          3,
          8
        ],
        "125": [
          0,
          1,
          5,
          8
        ],
        "126": [
          0,
          1,
          6,
          8
        ],
        "129": [
          0,
          1,
          7,
          8
        ],
        "121": [
          0,
          3,
          5,
          8
        ],
        "133": [
          0,
          1,
          2,
          9
        ],
        "135": [
          0,
          1,
          3,
          9
        ],
        "137": [
          0,
          1,
          4,
          9
        ],
        "138": [
          0,
          1,
          6,
          9
        ],
        "141": [
          0,
          1,
          7,
          9
        ],
        "145": [
          0,
          1,
          8,
          9
        ],
        "139": [
          0,
          2,
          7,
          9
        ],
        "149": [
          0,
          1,
          3,
          10
        ],
        "153": [
          0,
          1,
          6,
          10
        ],
        "152": [
          0,
          1,
          7,
          10
        ],
        "157": [
          0,
          1,
          8,
          10
        ],
        "161": [
          0,
          1,
          9,
          10
        ],
        "162": [
          0,
          1,
          3,
          11
        ],
        "164": [
          0,
          1,
          5,
          11
        ],
        "168": [
          0,
          1,
          7,
          11
        ],
        "171": [
          0,
          1,
          8,
          11
        ],
        "172": [
          0,
          1,
          9,
          11
        ],
        "177": [
          0,
          1,
          10,
          11
        ],
        "166": [
          0,
          2,
          7,
          11
        ],
        "169": [
          0,
          2,
          9,
          11
        ],
        "163": [
          0,
          3,
          8,
          11
        ],
        "159": [
          0,
          4,
          7,
          11
        ],
        "174": [
          0,
          1,
          3,
          12
        ],
        "178": [
          0,
          1,
          5,
          12
        ],
        "181": [
          0,
          1,
          7,
          12
        ],
        "183": [
          0,
          1,
          9,
          12
        ],
        "188": [
          0,
          1,
          10,
          12
        ],
        "193": [
          0,
          1,
          11,
          12
        ],
        "176": [
          0,
          2,
          5,
          12
        ],
        "180": [
          0,
          2,
          9,
          12
        ],
        "179": [
          0,
          1,
          2,
          13
        ],
        "187": [
          0,
          1,
          3,
          13
        ],
        "191": [
          0,
          1,
          6,
          13
        ],
        "196": [
          0,
          1,
          8,
          13
        ],
        "197": [
          0,
          1,
          10,
          13
        ],
        "203": [
          0,
          1,
          11,
          13
        ],
        "209": [
          0,
          1,
          12,
          13
        ],
        "195": [
          0,
          2,
          9,
          13
        ],
        "199": [
          0,
          2,
          11,
          13
        ],
        "189": [
          0,
          3,
          7,
          13
        ],
        "185": [
          0,
          4,
          9,
          13
        ],
        "201": [
          0,
          1,
          4,
          14
        ],
        "205": [
          0,
          1,
          6,
          14
        ],
        "207": [
          0,
          1,
          8,
          14
        ],
        "211": [
          0,
          1,
          9,
          14
        ],
        "213": [
          0,
          1,
          10,
          14
        ],
        "217": [
          0,
          1,
          11,
          14
        ],
        "219": [
          0,
          1,
          12,
          14
        ],
        "225": [
          0,
          1,
          13,
          14
        ],
        "210": [
          0,
          1,
          3,
          15
        ],
        "216": [
          0,
          1,
          6,
          15
        ],
        "222": [
          0,
          1,
          9,
          15
        ],
        "215": [
          0,
          1,
          10,
          15
        ],
        "228": [
          0,
          1,
          11,
          15
        ],
        "234": [
          0,
          1,
          13,
          15
        ],
        "241": [
          0,
          1,
          14,
          15
        ],
        "224": [
          0,
          2,
          11,
          15
        ],
        "229": [
          0,
          2,
          13,
          15
        ],
        "212": [
          0,
          4,
          7,
          15
        ],
        "208": [
          0,
          1,
          2,
          16
        ],
        "227": [
          0,
          1,
          5,
          16
        ],
        "230": [
          0,
          1,
          7,
          16
        ],
        "233": [
          0,
          1,
          9,
          16
        ],
        "236": [
          0,
          1,
          10,
          16
        ],
        "242": [
          0,
          1,
          13,
          16
        ],
        "250": [
          0,
          1,
          14,
          16
        ],
        "257": [
          0,
          1,
          15,
          16
        ],
        "226": [
          0,
          2,
          5,
          16
        ],
        "237": [
          0,
          1,
          4,
          17
        ],
        "243": [
          0,
          1,
          7,
          17
        ],
        "251": [
          0,
          1,
          11,
          17
        ],
        "255": [
          0,
          1,
          12,
          17
        ],
        "249": [
          0,
          1,
          13,
          17
        ],
        "263": [
          0,
          1,
          14,
          17
        ],
        "265": [
          0,
          1,
          15,
          17
        ],
        "273": [
          0,
          1,
          16,
          17
        ],
        "246": [
          0,
          2,
          11,
          17
        ],
        "253": [
          0,
          2,
          13,
          17
        ],
        "259": [
          0,
          2,
          15,
          17
        ],
        "235": [
          0,
          3,
          7,
          17
        ],
        "240": [
          0,
          3,
          8,
          17
        ],
        "247": [
          0,
          3,
          14,
          17
        ],
        "223": [
          0,
          6,
          11,
          17
        ],
        "254": [
          0,
          1,
          7,
          18
        ],
        "262": [
          0,
          1,
          11,
          18
        ],
        "270": [
          0,
          1,
          13,
          18
        ],
        "281": [
          0,
          1,
          16,
          18
        ],
        "289": [
          0,
          1,
          17,
          18
        ],
        "267": [
          0,
          2,
          15,
          18
        ],
        "261": [
          0,
          3,
          14,
          18
        ],
        "245": [
          0,
          4,
          7,
          18
        ],
        "260": [
          0,
          1,
          4,
          19
        ],
        "268": [
          0,
          1,
          8,
          19
        ],
        "264": [
          0,
          1,
          9,
          19
        ],
        "276": [
          0,
          1,
          11,
          19
        ],
        "279": [
          0,
          1,
          12,
          19
        ],
        "285": [
          0,
          1,
          14,
          19
        ],
        "288": [
          0,
          1,
          15,
          19
        ],
        "287": [
          0,
          1,
          16,
          19
        ],
        "296": [
          0,
          1,
          17,
          19
        ],
        "272": [
          0,
          2,
          11,
          19
        ],
        "269": [
          0,
          2,
          12,
          19
        ],
        "275": [
          0,
          2,
          13,
          19
        ],
        "282": [
          0,
          2,
          15,
          19
        ],
        "258": [
          0,
          3,
          8,
          19
        ],
        "266": [
          0,
          3,
          10,
          19
        ],
        "256": [
          0,
          5,
          9,
          19
        ],
        "239": [
          0,
          7,
          12,
          19
        ],
        "278": [
          0,
          1,
          8,
          20
        ],
        "286": [
          0,
          1,
          12,
          20
        ],
        "291": [
          0,
          1,
          13,
          20
        ],
        "294": [
          0,
          1,
          14,
          20
        ],
        "309": [
          0,
          1,
          17,
          20
        ],
        "311": [
          0,
          1,
          18,
          20
        ],
        "280": [
          0,
          2,
          15,
          20
        ],
        "274": [
          0,
          3,
          7,
          20
        ],
        "284": [
          0,
          3,
          14,
          20
        ],
        "283": [
          0,
          1,
          5,
          21
        ],
        "300": [
          0,
          1,
          12,
          21
        ],
        "299": [
          0,
          1,
          13,
          21
        ],
        "297": [
          0,
          1,
          16,
          21
        ],
        "307": [
          0,
          1,
          17,
          21
        ],
        "317": [
          0,
          1,
          18,
          21
        ],
        "324": [
          0,
          1,
          19,
          21
        ],
        "295": [
          0,
          2,
          13,
          21
        ],
        "303": [
          0,
          2,
          15,
          21
        ],
        "305": [
          0,
          2,
          16,
          21
        ],
        "277": [
          0,
          5,
          16,
          21
        ],
        "293": [
          0,
          1,
          4,
          22
        ],
        "314": [
          0,
          1,
          13,
          22
        ],
        "319": [
          0,
          1,
          14,
          22
        ],
        "290": [
          0,
          1,
          15,
          22
        ],
        "323": [
          0,
          1,
          16,
          22
        ],
        "329": [
          0,
          1,
          17,
          22
        ],
        "332": [
          0,
          1,
          18,
          22
        ],
        "330": [
          0,
          1,
          19,
          22
        ],
        "337": [
          0,
          1,
          20,
          22
        ],
        "301": [
          0,
          2,
          9,
          22
        ],
        "313": [
          0,
          2,
          15,
          22
        ],
        "331": [
          0,
          2,
          19,
          22
        ],
        "292": [
          0,
          1,
          3,
          23
        ],
        "306": [
          0,
          1,
          5,
          23
        ],
        "312": [
          0,
          1,
          7,
          23
        ],
        "316": [
          0,
          1,
          9,
          23
        ],
        "318": [
          0,
          1,
          10,
          23
        ],
        "308": [
          0,
          1,
          11,
          23
        ],
        "326": [
          0,
          1,
          13,
          23
        ],
        "328": [
          0,
          1,
          15,
          23
        ],
        "333": [
          0,
          1,
          16,
          23
        ],
        "338": [
          0,
          1,
          17,
          23
        ],
        "343": [
          0,
          1,
          18,
          23
        ],
        "346": [
          0,
          1,
          19,
          23
        ],
        "351": [
          0,
          1,
          20,
          23
        ],
        "348": [
          0,
          1,
          21,
          23
        ],
        "315": [
          0,
          2,
          11,
          23
        ],
        "321": [
          0,
          2,
          13,
          23
        ],
        "327": [
          0,
          2,
          15,
          23
        ],
        "334": [
          0,
          2,
          18,
          23
        ],
        "336": [
          0,
          2,
          20,
          23
        ],
        "310": [
          0,
          3,
          11,
          23
        ],
        "302": [
          0,
          5,
          13,
          23
        ],
        "271": [
          0,
          8,
          15,
          23
        ],
        "325": [
          0,
          1,
          13,
          24
        ],
        "340": [
          0,
          1,
          14,
          24
        ],
        "342": [
          0,
          1,
          15,
          24
        ],
        "357": [
          0,
          1,
          19,
          24
        ],
        "349": [
          0,
          1,
          20,
          24
        ],
        "359": [
          0,
          1,
          22,
          24
        ],
        "344": [
          0,
          2,
          17,
          24
        ],
        "350": [
          0,
          2,
          19,
          24
        ],
        "354": [
          0,
          2,
          21,
          24
        ],
        "320": [
          0,
          4,
          11,
          24
        ],
        "322": [
          0,
          5,
          13,
          24
        ],
        "335": [
          0,
          1,
          10,
          25
        ],
        "345": [
          0,
          1,
          15,
          25
        ],
        "356": [
          0,
          1,
          16,
          25
        ],
        "361": [
          0,
          1,
          18,
          25
        ],
        "339": [
          0,
          1,
          19,
          25
        ],
        "352": [
          0,
          1,
          20,
          25
        ],
        "360": [
          0,
          1,
          21,
          25
        ],
        "368": [
          0,
          1,
          22,
          25
        ],
        "341": [
          0,
          2,
          16,
          25
        ],
        "374": [
          0,
          2,
          22,
          25
        ],
        "355": [
          0,
          3,
          21,
          25
        ],
        "347": [
          0,
          1,
          11,
          26
        ],
        "353": [
          0,
          1,
          12,
          26
        ],
        "364": [
          0,
          1,
          15,
          26
        ],
        "365": [
          0,
          1,
          17,
          26
        ],
        "378": [
          0,
          1,
          19,
          26
        ],
        "363": [
          0,
          1,
          21,
          26
        ],
        "386": [
          0,
          1,
          22,
          26
        ],
        "389": [
          0,
          1,
          23,
          26
        ],
        "377": [
          0,
          1,
          24,
          26
        ],
        "369": [
          0,
          2,
          19,
          26
        ],
        "379": [
          0,
          2,
          21,
          26
        ],
        "381": [
          0,
          2,
          23,
          26
        ],
        "358": [
          0,
          1,
          11,
          27
        ],
        "366": [
          0,
          1,
          12,
          27
        ],
        "372": [
          0,
          1,
          15,
          27
        ],
        "382": [
          0,
          1,
          17,
          27
        ],
        "388": [
          0,
          1,
          19,
          27
        ],
        "392": [
          0,
          1,
          21,
          27
        ],
        "397": [
          0,
          1,
          22,
          27
        ],
        "399": [
          0,
          1,
          23,
          27
        ],
        "384": [
          0,
          1,
          25,
          27
        ],
        "362": [
          0,
          2,
          13,
          27
        ],
        "380": [
          0,
          2,
          19,
          27
        ],
        "396": [
          0,
          2,
          24,
          27
        ],
        "373": [
          0,
          1,
          11,
          28
        ],
        "395": [
          0,
          1,
          18,
          28
        ],
        "367": [
          0,
          1,
          21,
          28
        ],
        "405": [
          0,
          1,
          22,
          28
        ],
        "410": [
          0,
          1,
          23,
          28
        ],
        "398": [
          0,
          1,
          24,
          28
        ],
        "402": [
          0,
          1,
          25,
          28
        ],
        "391": [
          0,
          1,
          26,
          28
        ],
        "370": [
          0,
          2,
          11,
          28
        ],
        "408": [
          0,
          2,
          23,
          28
        ],
        "419": [
          0,
          2,
          25,
          28
        ],
        "376": [
          0,
          6,
          19,
          28
        ],
        "371": [
          0,
          1,
          7,
          29
        ],
        "375": [
          0,
          1,
          9,
          29
        ],
        "383": [
          0,
          1,
          11,
          29
        ],
        "387": [
          0,
          1,
          13,
          29
        ],
        "404": [
          0,
          1,
          18,
          29
        ],
        "407": [
          0,
          1,
          21,
          29
        ],
        "418": [
          0,
          1,
          23,
          29
        ],
        "423": [
          0,
          1,
          24,
          29
        ],
        "420": [
          0,
          1,
          26,
          29
        ],
        "393": [
          0,
          2,
          17,
          29
        ],
        "400": [
          0,
          2,
          19,
          29
        ],
        "406": [
          0,
          2,
          22,
          29
        ],
        "409": [
          0,
          3,
          22,
          29
        ],
        "421": [
          0,
          3,
          25,
          29
        ],
        "390": [
          0,
          1,
          9,
          30
        ],
        "412": [
          0,
          1,
          17,
          30
        ],
        "417": [
          0,
          1,
          19,
          30
        ],
        "422": [
          0,
          1,
          21,
          30
        ],
        "428": [
          0,
          1,
          22,
          30
        ],
        "427": [
          0,
          1,
          23,
          30
        ],
        "413": [
          0,
          1,
          25,
          30
        ],
        "435": [
          0,
          1,
          26,
          30
        ],
        "401": [
          0,
          1,
          28,
          30
        ],
        "411": [
          0,
          2,
          19,
          30
        ],
        "415": [
          0,
          2,
          25,
          30
        ],
        "441": [
          0,
          2,
          27,
          30
        ],
        "429": [
          0,
          3,
          26,
          30
        ],
        "385": [
          0,
          5,
          16,
          30
        ],
        "430": [
          0,
          1,
          20,
          31
        ],
        "434": [
          0,
          1,
          23,
          31
        ],
        "444": [
          0,
          1,
          24,
          31
        ],
        "446": [
          0,
          1,
          27,
          31
        ],
        "431": [
          0,
          1,
          28,
          31
        ],
        "394": [
          0,
          2,
          9,
          31
        ],
        "438": [
          0,
          2,
          24,
          31
        ],
        "448": [
          0,
          2,
          26,
          31
        ],
        "460": [
          0,
          2,
          28,
          31
        ],
        "442": [
          0,
          3,
          26,
          31
        ],
        "403": [
          0,
          1,
          9,
          32
        ],
        "437": [
          0,
          1,
          20,
          32
        ],
        "433": [
          0,
          1,
          22,
          32
        ],
        "452": [
          0,
          1,
          25,
          32
        ],
        "455": [
          0,
          1,
          26,
          32
        ],
        "457": [
          0,
          1,
          27,
          32
        ],
        "447": [
          0,
          1,
          29,
          32
        ],
        "414": [
          0,
          2,
          13,
          32
        ],
        "449": [
          0,
          2,
          25,
          32
        ],
        "468": [
          0,
          2,
          29,
          32
        ],
        "445": [
          0,
          3,
          25,
          32
        ],
        "440": [
          0,
          4,
          27,
          32
        ],
        "426": [
          0,
          6,
          23,
          32
        ],
        "425": [
          0,
          1,
          13,
          33
        ],
        "443": [
          0,
          1,
          19,
          33
        ],
        "459": [
          0,
          1,
          23,
          33
        ],
        "461": [
          0,
          1,
          24,
          33
        ],
        "469": [
          0,
          1,
          26,
          33
        ],
        "471": [
          0,
          1,
          28,
          33
        ],
        "451": [
          0,
          1,
          29,
          33
        ],
        "453": [
          0,
          2,
          24,
          33
        ],
        "475": [
          0,
          2,
          28,
          33
        ],
        "483": [
          0,
          2,
          30,
          33
        ],
        "432": [
          0,
          7,
          24,
          33
        ],
        "456": [
          0,
          1,
          19,
          34
        ],
        "462": [
          0,
          1,
          22,
          34
        ],
        "472": [
          0,
          1,
          24,
          34
        ],
        "474": [
          0,
          1,
          25,
          34
        ],
        "479": [
          0,
          1,
          28,
          34
        ],
        "480": [
          0,
          1,
          29,
          34
        ],
        "477": [
          0,
          1,
          30,
          34
        ],
        "463": [
          0,
          2,
          25,
          34
        ],
        "482": [
          0,
          2,
          27,
          34
        ],
        "489": [
          0,
          2,
          29,
          34
        ],
        "503": [
          0,
          2,
          31,
          34
        ],
        "470": [
          0,
          3,
          26,
          34
        ],
        "484": [
          0,
          3,
          29,
          34
        ],
        "450": [
          0,
          5,
          23,
          34
        ],
        "491": [
          0,
          1,
          27,
          35
        ],
        "490": [
          0,
          1,
          29,
          35
        ],
        "467": [
          0,
          1,
          30,
          35
        ],
        "487": [
          0,
          1,
          31,
          35
        ],
        "464": [
          0,
          2,
          23,
          35
        ],
        "458": [
          0,
          2,
          25,
          35
        ],
        "509": [
          0,
          2,
          32,
          35
        ],
        "424": [
          0,
          3,
          8,
          35
        ],
        "465": [
          0,
          3,
          30,
          35
        ],
        "486": [
          0,
          4,
          29,
          35
        ],
        "436": [
          0,
          9,
          24,
          35
        ],
        "473": [
          0,
          1,
          21,
          36
        ],
        "493": [
          0,
          1,
          25,
          36
        ],
        "495": [
          0,
          1,
          28,
          36
        ],
        "454": [
          0,
          1,
          29,
          36
        ],
        "481": [
          0,
          1,
          32,
          36
        ],
        "519": [
          0,
          2,
          31,
          36
        ],
        "524": [
          0,
          2,
          33,
          36
        ],
        "498": [
          0,
          3,
          29,
          36
        ],
        "439": [
          0,
          1,
          5,
          37
        ],
        "497": [
          0,
          1,
          23,
          37
        ],
        "506": [
          0,
          1,
          26,
          37
        ],
        "510": [
          0,
          1,
          27,
          37
        ],
        "507": [
          0,
          1,
          30,
          37
        ],
        "476": [
          0,
          1,
          31,
          37
        ],
        "488": [
          0,
          1,
          33,
          37
        ],
        "499": [
          0,
          2,
          28,
          37
        ],
        "502": [
          0,
          2,
          32,
          37
        ],
        "540": [
          0,
          2,
          34,
          37
        ],
        "500": [
          0,
          3,
          29,
          37
        ],
        "504": [
          0,
          3,
          30,
          37
        ],
        "521": [
          0,
          3,
          32,
          37
        ],
        "522": [
          0,
          3,
          33,
          37
        ],
        "492": [
          0,
          6,
          29,
          37
        ],
        "528": [
          0,
          1,
          30,
          38
        ],
        "529": [
          0,
          1,
          31,
          38
        ],
        "520": [
          0,
          1,
          32,
          38
        ],
        "526": [
          0,
          1,
          33,
          38
        ],
        "511": [
          0,
          1,
          34,
          38
        ],
        "512": [
          0,
          2,
          27,
          38
        ],
        "534": [
          0,
          2,
          31,
          38
        ],
        "541": [
          0,
          2,
          33,
          38
        ],
        "545": [
          0,
          2,
          35,
          38
        ],
        "539": [
          0,
          3,
          34,
          38
        ],
        "496": [
          0,
          4,
          29,
          38
        ],
        "501": [
          0,
          5,
          31,
          38
        ],
        "517": [
          0,
          5,
          32,
          38
        ],
        "485": [
          0,
          1,
          21,
          39
        ],
        "515": [
          0,
          1,
          23,
          39
        ],
        "513": [
          0,
          1,
          28,
          39
        ],
        "535": [
          0,
          1,
          32,
          39
        ],
        "536": [
          0,
          1,
          33,
          39
        ],
        "530": [
          0,
          1,
          34,
          39
        ],
        "505": [
          0,
          2,
          31,
          39
        ],
        "551": [
          0,
          2,
          34,
          39
        ],
        "557": [
          0,
          2,
          36,
          39
        ],
        "549": [
          0,
          3,
          34,
          39
        ],
        "537": [
          0,
          1,
          28,
          40
        ],
        "546": [
          0,
          1,
          31,
          40
        ],
        "514": [
          0,
          1,
          36,
          40
        ],
        "478": [
          0,
          2,
          9,
          40
        ],
        "542": [
          0,
          2,
          35,
          40
        ],
        "569": [
          0,
          2,
          37,
          40
        ],
        "508": [
          0,
          3,
          27,
          40
        ],
        "548": [
          0,
          3,
          36,
          40
        ],
        "466": [
          0,
          6,
          11,
          40
        ],
        "525": [
          0,
          6,
          31,
          40
        ],
        "516": [
          0,
          7,
          31,
          40
        ],
        "494": [
          0,
          9,
          26,
          40
        ],
        "531": [
          0,
          1,
          24,
          41
        ],
        "533": [
          0,
          1,
          26,
          41
        ],
        "554": [
          0,
          1,
          30,
          41
        ],
        "550": [
          0,
          1,
          35,
          41
        ],
        "560": [
          0,
          2,
          32,
          41
        ],
        "572": [
          0,
          2,
          34,
          41
        ],
        "582": [
          0,
          2,
          36,
          41
        ],
        "547": [
          0,
          3,
          34,
          41
        ],
        "561": [
          0,
          3,
          36,
          41
        ],
        "580": [
          0,
          3,
          37,
          41
        ],
        "523": [
          0,
          4,
          27,
          41
        ],
        "544": [
          0,
          4,
          31,
          41
        ],
        "527": [
          0,
          7,
          30,
          41
        ],
        "558": [
          0,
          1,
          29,
          42
        ],
        "566": [
          0,
          1,
          31,
          42
        ],
        "570": [
          0,
          1,
          33,
          42
        ],
        "581": [
          0,
          2,
          39,
          42
        ],
        "555": [
          0,
          3,
          31,
          42
        ],
        "573": [
          0,
          3,
          34,
          42
        ],
        "584": [
          0,
          3,
          37,
          42
        ],
        "588": [
          0,
          3,
          38,
          42
        ],
        "579": [
          0,
          4,
          37,
          42
        ],
        "553": [
          0,
          1,
          27,
          43
        ],
        "543": [
          0,
          1,
          32,
          43
        ],
        "538": [
          0,
          2,
          27,
          43
        ],
        "575": [
          0,
          2,
          32,
          43
        ],
        "565": [
          0,
          2,
          34,
          43
        ],
        "591": [
          0,
          2,
          36,
          43
        ],
        "598": [
          0,
          2,
          38,
          43
        ],
        "589": [
          0,
          2,
          40,
          43
        ],
        "568": [
          0,
          3,
          38,
          43
        ],
        "532": [
          0,
          4,
          26,
          43
        ],
        "577": [
          0,
          5,
          36,
          43
        ],
        "518": [
          0,
          1,
          10,
          44
        ],
        "562": [
          0,
          1,
          26,
          44
        ],
        "583": [
          0,
          1,
          32,
          44
        ],
        "593": [
          0,
          1,
          34,
          44
        ],
        "586": [
          0,
          1,
          36,
          44
        ],
        "574": [
          0,
          1,
          37,
          44
        ],
        "571": [
          0,
          1,
          39,
          44
        ],
        "552": [
          0,
          2,
          27,
          44
        ],
        "595": [
          0,
          2,
          35,
          44
        ],
        "603": [
          0,
          2,
          39,
          44
        ],
        "590": [
          0,
          2,
          41,
          44
        ],
        "599": [
          0,
          3,
          37,
          44
        ],
        "609": [
          0,
          3,
          39,
          44
        ],
        "606": [
          0,
          3,
          40,
          44
        ],
        "592": [
          0,
          1,
          32,
          45
        ],
        "594": [
          0,
          1,
          33,
          45
        ],
        "596": [
          0,
          1,
          37,
          45
        ],
        "601": [
          0,
          1,
          38,
          45
        ],
        "563": [
          0,
          2,
          31,
          45
        ],
        "616": [
          0,
          2,
          38,
          45
        ],
        "629": [
          0,
          3,
          41,
          45
        ],
        "576": [
          0,
          4,
          31,
          45
        ],
        "597": [
          0,
          4,
          38,
          45
        ],
        "587": [
          0,
          4,
          39,
          45
        ],
        "556": [
          0,
          1,
          18,
          46
        ],
        "585": [
          0,
          1,
          30,
          46
        ],
        "605": [
          0,
          1,
          32,
          46
        ],
        "615": [
          0,
          1,
          38,
          46
        ],
        "610": [
          0,
          1,
          39,
          46
        ],
        "600": [
          0,
          2,
          33,
          46
        ],
        "607": [
          0,
          2,
          39,
          46
        ],
        "631": [
          0,
          2,
          41,
          46
        ],
        "559": [
          0,
          3,
          28,
          46
        ],
        "625": [
          0,
          3,
          41,
          46
        ],
        "635": [
          0,
          3,
          42,
          46
        ],
        "622": [
          0,
          4,
          41,
          46
        ],
        "578": [
          0,
          5,
          32,
          46
        ],
        "614": [
          0,
          5,
          39,
          46
        ],
        "567": [
          0,
          1,
          27,
          47
        ],
        "612": [
          0,
          1,
          34,
          47
        ],
        "619": [
          0,
          1,
          36,
          47
        ],
        "627": [
          0,
          1,
          37,
          47
        ],
        "620": [
          0,
          1,
          40,
          47
        ],
        "602": [
          0,
          1,
          41,
          47
        ],
        "618": [
          0,
          2,
          36,
          47
        ],
        "623": [
          0,
          2,
          40,
          47
        ],
        "633": [
          0,
          3,
          40,
          47
        ],
        "641": [
          0,
          3,
          42,
          47
        ],
        "638": [
          0,
          3,
          43,
          47
        ],
        "564": [
          0,
          5,
          28,
          47
        ],
        "617": [
          0,
          5,
          39,
          47
        ],
        "636": [
          0,
          1,
          37,
          48
        ],
        "632": [
          0,
          1,
          38,
          48
        ],
        "604": [
          0,
          1,
          43,
          48
        ],
        "643": [
          0,
          2,
          39,
          48
        ],
        "647": [
          0,
          2,
          41,
          48
        ],
        "655": [
          0,
          3,
          44,
          48
        ],
        "642": [
          0,
          1,
          36,
          49
        ],
        "646": [
          0,
          1,
          40,
          49
        ],
        "645": [
          0,
          2,
          38,
          49
        ],
        "630": [
          0,
          3,
          38,
          49
        ],
        "668": [
          0,
          3,
          44,
          49
        ],
        "673": [
          0,
          3,
          45,
          49
        ],
        "621": [
          0,
          6,
          39,
          49
        ],
        "634": [
          0,
          1,
          35,
          50
        ],
        "640": [
          0,
          1,
          37,
          50
        ],
        "608": [
          0,
          2,
          33,
          50
        ],
        "662": [
          0,
          2,
          41,
          50
        ],
        "669": [
          0,
          2,
          43,
          50
        ],
        "656": [
          0,
          3,
          45,
          50
        ],
        "681": [
          0,
          3,
          46,
          50
        ],
        "611": [
          0,
          4,
          37,
          50
        ],
        "624": [
          0,
          4,
          39,
          50
        ],
        "626": [
          0,
          4,
          43,
          50
        ],
        "644": [
          0,
          5,
          44,
          50
        ],
        "659": [
          0,
          1,
          37,
          51
        ],
        "649": [
          0,
          1,
          39,
          51
        ],
        "665": [
          0,
          1,
          42,
          51
        ],
        "657": [
          0,
          1,
          43,
          51
        ],
        "650": [
          0,
          2,
          38,
          51
        ],
        "666": [
          0,
          2,
          42,
          51
        ],
        "670": [
          0,
          2,
          46,
          51
        ],
        "639": [
          0,
          3,
          40,
          51
        ],
        "677": [
          0,
          3,
          44,
          51
        ],
        "680": [
          0,
          3,
          46,
          51
        ],
        "682": [
          0,
          3,
          47,
          51
        ],
        "660": [
          0,
          4,
          44,
          51
        ],
        "683": [
          0,
          4,
          46,
          51
        ],
        "613": [
          0,
          5,
          32,
          51
        ],
        "648": [
          0,
          5,
          42,
          51
        ],
        "654": [
          0,
          5,
          44,
          51
        ],
        "653": [
          0,
          1,
          37,
          52
        ],
        "672": [
          0,
          1,
          40,
          52
        ],
        "678": [
          0,
          1,
          41,
          52
        ],
        "667": [
          0,
          1,
          44,
          52
        ],
        "687": [
          0,
          2,
          45,
          52
        ],
        "652": [
          0,
          2,
          47,
          52
        ],
        "696": [
          0,
          3,
          47,
          52
        ],
        "695": [
          0,
          3,
          48,
          52
        ],
        "671": [
          0,
          4,
          43,
          52
        ],
        "689": [
          0,
          4,
          47,
          52
        ],
        "637": [
          0,
          9,
          40,
          52
        ],
        "664": [
          0,
          1,
          37,
          53
        ],
        "628": [
          0,
          1,
          38,
          53
        ],
        "674": [
          0,
          1,
          42,
          53
        ],
        "676": [
          0,
          1,
          45,
          53
        ],
        "658": [
          0,
          2,
          38,
          53
        ],
        "684": [
          0,
          3,
          46,
          53
        ],
        "710": [
          0,
          3,
          49,
          53
        ],
        "661": [
          0,
          4,
          43,
          53
        ],
        "690": [
          0,
          5,
          46,
          53
        ],
        "679": [
          0,
          6,
          45,
          53
        ],
        "698": [
          0,
          1,
          44,
          54
        ],
        "686": [
          0,
          2,
          47,
          54
        ],
        "685": [
          0,
          3,
          43,
          54
        ],
        "663": [
          0,
          3,
          46,
          54
        ],
        "713": [
          0,
          3,
          47,
          54
        ],
        "717": [
          0,
          3,
          49,
          54
        ],
        "714": [
          0,
          3,
          50,
          54
        ],
        "691": [
          0,
          4,
          47,
          54
        ],
        "651": [
          0,
          2,
          41,
          55
        ],
        "688": [
          0,
          2,
          42,
          55
        ],
        "708": [
          0,
          2,
          46,
          55
        ],
        "706": [
          0,
          2,
          48,
          55
        ],
        "707": [
          0,
          3,
          50,
          55
        ],
        "699": [
          0,
          4,
          46,
          55
        ],
        "705": [
          0,
          4,
          48,
          55
        ],
        "709": [
          0,
          1,
          43,
          56
        ],
        "701": [
          0,
          2,
          51,
          56
        ],
        "711": [
          0,
          3,
          45,
          56
        ],
        "725": [
          0,
          3,
          51,
          56
        ],
        "724": [
          0,
          3,
          52,
          56
        ],
        "731": [
          0,
          4,
          51,
          56
        ],
        "721": [
          0,
          1,
          44,
          57
        ],
        "723": [
          0,
          1,
          47,
          57
        ],
        "703": [
          0,
          1,
          48,
          57
        ],
        "675": [
          0,
          2,
          37,
          57
        ],
        "694": [
          0,
          2,
          42,
          57
        ],
        "719": [
          0,
          2,
          44,
          57
        ],
        "730": [
          0,
          2,
          50,
          57
        ],
        "692": [
          0,
          3,
          43,
          57
        ],
        "722": [
          0,
          3,
          46,
          57
        ],
        "739": [
          0,
          3,
          50,
          57
        ],
        "733": [
          0,
          3,
          53,
          57
        ],
        "736": [
          0,
          4,
          52,
          57
        ],
        "700": [
          0,
          1,
          36,
          58
        ],
        "704": [
          0,
          1,
          47,
          58
        ],
        "742": [
          0,
          3,
          50,
          58
        ],
        "738": [
          0,
          3,
          51,
          58
        ],
        "726": [
          0,
          3,
          53,
          58
        ],
        "734": [
          0,
          3,
          54,
          58
        ],
        "740": [
          0,
          4,
          51,
          58
        ],
        "716": [
          0,
          5,
          52,
          58
        ],
        "741": [
          0,
          2,
          52,
          59
        ],
        "715": [
          0,
          3,
          49,
          59
        ],
        "754": [
          0,
          3,
          54,
          59
        ],
        "702": [
          0,
          4,
          50,
          59
        ],
        "693": [
          0,
          5,
          52,
          59
        ],
        "737": [
          0,
          1,
          44,
          60
        ],
        "746": [
          0,
          1,
          49,
          60
        ],
        "718": [
          0,
          1,
          53,
          60
        ],
        "735": [
          0,
          2,
          51,
          60
        ],
        "760": [
          0,
          3,
          52,
          60
        ],
        "732": [
          0,
          4,
          49,
          60
        ],
        "751": [
          0,
          4,
          51,
          60
        ],
        "756": [
          0,
          4,
          55,
          60
        ],
        "745": [
          0,
          5,
          53,
          60
        ],
        "750": [
          0,
          1,
          47,
          61
        ],
        "697": [
          0,
          2,
          33,
          61
        ],
        "763": [
          0,
          3,
          51,
          61
        ],
        "772": [
          0,
          3,
          54,
          61
        ],
        "758": [
          0,
          3,
          56,
          61
        ],
        "744": [
          0,
          3,
          57,
          61
        ],
        "774": [
          0,
          4,
          56,
          61
        ],
        "712": [
          0,
          1,
          38,
          62
        ],
        "761": [
          0,
          1,
          48,
          62
        ],
        "769": [
          0,
          2,
          53,
          62
        ],
        "752": [
          0,
          2,
          55,
          62
        ],
        "766": [
          0,
          3,
          52,
          62
        ],
        "729": [
          0,
          3,
          54,
          62
        ],
        "770": [
          0,
          3,
          57,
          62
        ],
        "775": [
          0,
          4,
          55,
          62
        ],
        "783": [
          0,
          4,
          57,
          62
        ],
        "747": [
          0,
          5,
          53,
          62
        ],
        "765": [
          0,
          5,
          56,
          62
        ],
        "720": [
          0,
          9,
          47,
          62
        ],
        "728": [
          0,
          9,
          48,
          62
        ],
        "749": [
          0,
          3,
          50,
          63
        ],
        "787": [
          0,
          3,
          55,
          63
        ],
        "784": [
          0,
          4,
          58,
          63
        ],
        "748": [
          0,
          6,
          47,
          63
        ],
        "785": [
          0,
          2,
          55,
          64
        ],
        "773": [
          0,
          2,
          57,
          64
        ],
        "743": [
          0,
          3,
          42,
          64
        ],
        "791": [
          0,
          3,
          57,
          64
        ],
        "779": [
          0,
          3,
          59,
          64
        ],
        "777": [
          0,
          4,
          55,
          64
        ],
        "759": [
          0,
          4,
          57,
          64
        ],
        "771": [
          0,
          5,
          58,
          64
        ],
        "727": [
          0,
          7,
          41,
          64
        ],
        "788": [
          0,
          1,
          53,
          65
        ],
        "776": [
          0,
          2,
          50,
          65
        ],
        "789": [
          0,
          2,
          54,
          65
        ],
        "778": [
          0,
          4,
          54,
          65
        ],
        "799": [
          0,
          4,
          58,
          65
        ],
        "795": [
          0,
          4,
          60,
          65
        ],
        "757": [
          0,
          5,
          48,
          65
        ],
        "755": [
          0,
          5,
          59,
          65
        ],
        "767": [
          0,
          1,
          48,
          66
        ],
        "782": [
          0,
          1,
          56,
          66
        ],
        "764": [
          0,
          2,
          53,
          66
        ],
        "798": [
          0,
          2,
          57,
          66
        ],
        "780": [
          0,
          2,
          59,
          66
        ],
        "790": [
          0,
          3,
          53,
          66
        ],
        "801": [
          0,
          3,
          58,
          66
        ],
        "792": [
          0,
          4,
          59,
          66
        ],
        "811": [
          0,
          4,
          61,
          66
        ],
        "793": [
          0,
          5,
          57,
          66
        ],
        "781": [
          0,
          1,
          58,
          67
        ],
        "753": [
          0,
          2,
          50,
          67
        ],
        "794": [
          0,
          3,
          60,
          67
        ],
        "815": [
          0,
          4,
          62,
          67
        ],
        "802": [
          0,
          5,
          61,
          67
        ],
        "810": [
          0,
          1,
          56,
          68
        ],
        "809": [
          0,
          3,
          57,
          68
        ],
        "808": [
          0,
          4,
          61,
          68
        ],
        "818": [
          0,
          5,
          62,
          68
        ],
        "800": [
          0,
          1,
          50,
          69
        ],
        "805": [
          0,
          1,
          57,
          69
        ],
        "762": [
          0,
          2,
          50,
          69
        ],
        "817": [
          0,
          2,
          58,
          69
        ],
        "822": [
          0,
          4,
          60,
          69
        ],
        "827": [
          0,
          4,
          62,
          69
        ],
        "814": [
          0,
          4,
          64,
          69
        ],
        "821": [
          0,
          5,
          63,
          69
        ],
        "819": [
          0,
          1,
          55,
          70
        ],
        "803": [
          0,
          1,
          59,
          70
        ],
        "768": [
          0,
          2,
          45,
          70
        ],
        "825": [
          0,
          2,
          57,
          70
        ],
        "824": [
          0,
          4,
          65,
          70
        ],
        "820": [
          0,
          5,
          62,
          70
        ],
        "812": [
          0,
          5,
          64,
          70
        ],
        "826": [
          0,
          2,
          60,
          71
        ],
        "804": [
          0,
          2,
          64,
          71
        ],
        "833": [
          0,
          3,
          61,
          71
        ],
        "836": [
          0,
          3,
          63,
          71
        ],
        "829": [
          0,
          3,
          64,
          71
        ],
        "806": [
          0,
          6,
          55,
          71
        ],
        "823": [
          0,
          1,
          61,
          72
        ],
        "843": [
          0,
          4,
          65,
          72
        ],
        "834": [
          0,
          4,
          67,
          72
        ],
        "786": [
          0,
          1,
          51,
          73
        ],
        "835": [
          0,
          3,
          62,
          73
        ],
        "839": [
          0,
          4,
          66,
          73
        ],
        "848": [
          0,
          5,
          67,
          73
        ],
        "813": [
          0,
          8,
          59,
          73
        ],
        "797": [
          0,
          1,
          47,
          74
        ],
        "845": [
          0,
          1,
          61,
          74
        ],
        "830": [
          0,
          3,
          64,
          74
        ],
        "850": [
          0,
          4,
          65,
          74
        ],
        "857": [
          0,
          5,
          68,
          74
        ],
        "828": [
          0,
          1,
          62,
          75
        ],
        "837": [
          0,
          2,
          62,
          75
        ],
        "796": [
          0,
          3,
          58,
          75
        ],
        "851": [
          0,
          3,
          65,
          75
        ],
        "847": [
          0,
          4,
          68,
          75
        ],
        "840": [
          0,
          4,
          70,
          75
        ],
        "854": [
          0,
          5,
          69,
          75
        ],
        "842": [
          0,
          3,
          63,
          76
        ],
        "858": [
          0,
          3,
          65,
          76
        ],
        "852": [
          0,
          3,
          68,
          76
        ],
        "849": [
          0,
          4,
          65,
          76
        ],
        "864": [
          0,
          4,
          69,
          76
        ],
        "844": [
          0,
          4,
          71,
          76
        ],
        "853": [
          0,
          1,
          66,
          78
        ],
        "863": [
          0,
          2,
          67,
          78
        ],
        "838": [
          0,
          3,
          67,
          78
        ],
        "869": [
          0,
          3,
          68,
          78
        ],
        "855": [
          0,
          3,
          71,
          78
        ],
        "872": [
          0,
          4,
          69,
          78
        ],
        "859": [
          0,
          1,
          67,
          79
        ],
        "807": [
          0,
          2,
          45,
          79
        ],
        "867": [
          0,
          3,
          66,
          79
        ],
        "868": [
          0,
          3,
          71,
          79
        ],
        "846": [
          0,
          4,
          66,
          79
        ],
        "861": [
          0,
          4,
          68,
          79
        ],
        "860": [
          0,
          4,
          70,
          79
        ],
        "873": [
          0,
          4,
          72,
          79
        ],
        "879": [
          0,
          5,
          73,
          79
        ],
        "816": [
          0,
          9,
          55,
          79
        ],
        "875": [
          0,
          2,
          69,
          80
        ],
        "882": [
          0,
          5,
          74,
          80
        ],
        "841": [
          0,
          1,
          50,
          81
        ],
        "831": [
          0,
          2,
          48,
          81
        ],
        "870": [
          0,
          3,
          70,
          81
        ],
        "856": [
          0,
          3,
          73,
          81
        ],
        "885": [
          0,
          5,
          74,
          81
        ],
        "874": [
          0,
          4,
          75,
          82
        ],
        "888": [
          0,
          4,
          74,
          83
        ],
        "865": [
          0,
          5,
          74,
          83
        ],
        "889": [
          0,
          5,
          76,
          83
        ],
        "878": [
          0,
          1,
          69,
          84
        ],
        "883": [
          0,
          1,
          71,
          84
        ],
        "877": [
          0,
          3,
          76,
          84
        ],
        "876": [
          0,
          5,
          73,
          84
        ],
        "892": [
          0,
          1,
          70,
          85
        ],
        "884": [
          0,
          1,
          72,
          85
        ],
        "871": [
          0,
          2,
          72,
          85
        ],
        "898": [
          0,
          5,
          79,
          85
        ],
        "894": [
          0,
          1,
          73,
          86
        ],
        "880": [
          0,
          4,
          75,
          86
        ],
        "900": [
          0,
          5,
          78,
          86
        ],
        "893": [
          0,
          6,
          79,
          86
        ],
        "903": [
          0,
          3,
          76,
          87
        ],
        "895": [
          0,
          4,
          76,
          87
        ],
        "904": [
          0,
          4,
          78,
          87
        ],
        "909": [
          0,
          5,
          81,
          88
        ],
        "901": [
          0,
          1,
          76,
          90
        ],
        "902": [
          0,
          4,
          83,
          90
        ],
        "910": [
          0,
          5,
          83,
          90
        ],
        "890": [
          0,
          6,
          83,
          90
        ],
        "905": [
          0,
          1,
          75,
          91
        ],
        "908": [
          0,
          5,
          83,
          91
        ],
        "899": [
          0,
          6,
          84,
          91
        ],
        "912": [
          0,
          3,
          79,
          92
        ],
        "913": [
          0,
          4,
          83,
          92
        ],
        "915": [
          0,
          6,
          85,
          92
        ],
        "916": [
          0,
          1,
          79,
          93
        ],
        "881": [
          0,
          4,
          82,
          93
        ],
        "919": [
          0,
          5,
          84,
          93
        ],
        "906": [
          0,
          10,
          79,
          93
        ],
        "921": [
          0,
          2,
          81,
          94
        ],
        "920": [
          0,
          4,
          83,
          94
        ],
        "924": [
          0,
          5,
          86,
          94
        ],
        "923": [
          0,
          5,
          88,
          95
        ],
        "891": [
          0,
          6,
          69,
          95
        ],
        "925": [
          0,
          4,
          87,
          96
        ],
        "911": [
          0,
          5,
          85,
          96
        ],
        "918": [
          0,
          6,
          89,
          96
        ],
        "832": [
          0,
          9,
          40,
          96
        ],
        "914": [
          0,
          4,
          88,
          97
        ],
        "928": [
          0,
          5,
          89,
          97
        ],
        "929": [
          0,
          3,
          87,
          98
        ],
        "934": [
          0,
          6,
          92,
          99
        ],
        "907": [
          0,
          2,
          69,
          100
        ],
        "935": [
          0,
          6,
          93,
          100
        ],
        "937": [
          0,
          3,
          89,
          102
        ],
        "938": [
          0,
          5,
          93,
          102
        ],
        "930": [
          0,
          5,
          95,
          102
        ],
        "926": [
          0,
          1,
          76,
          105
        ],
        "922": [
          0,
          2,
          77,
          105
        ],
        "940": [
          0,
          2,
          92,
          105
        ],
        "941": [
          0,
          4,
          94,
          105
        ],
        "939": [
          0,
          5,
          97,
          105
        ],
        "862": [
          0,
          6,
          56,
          105
        ],
        "927": [
          0,
          6,
          79,
          105
        ],
        "931": [
          0,
          12,
          91,
          105
        ],
        "932": [
          0,
          4,
          93,
          106
        ],
        "944": [
          0,
          6,
          99,
          106
        ],
        "933": [
          0,
          1,
          91,
          107
        ],
        "945": [
          0,
          2,
          94,
          107
        ],
        "949": [
          0,
          3,
          97,
          111
        ],
        "946": [
          0,
          1,
          97,
          112
        ],
        "947": [
          0,
          3,
          99,
          112
        ],
        "950": [
          0,
          1,
          98,
          113
        ],
        "948": [
          0,
          6,
          106,
          113
        ],
        "953": [
          0,
          1,
          99,
          114
        ],
        "866": [
          0,
          2,
          49,
          114
        ],
        "951": [
          0,
          7,
          106,
          114
        ],
        "943": [
          0,
          11,
          94,
          114
        ],
        "954": [
          0,
          3,
          102,
          115
        ],
        "957": [
          0,
          1,
          106,
          120
        ],
        "955": [
          0,
          5,
          111,
          120
        ],
        "956": [
          0,
          7,
          112,
          120
        ],
        "896": [
          0,
          17,
          56,
          120
        ],
        "897": [
          0,
          19,
          47,
          120
        ],
        "960": [
          0,
          7,
          113,
          121
        ],
        "958": [
          0,
          1,
          106,
          122
        ],
        "961": [
          0,
          2,
          108,
          123
        ],
        "887": [
          0,
          2,
          27,
          126
        ],
        "963": [
          0,
          1,
          113,
          128
        ],
        "959": [
          0,
          8,
          105,
          128
        ],
        "964": [
          0,
          7,
          121,
          129
        ],
        "965": [
          0,
          1,
          120,
          136
        ],
        "967": [
          0,
          1,
          121,
          137
        ],
        "966": [
          0,
          1,
          113,
          144
        ],
        "968": [
          0,
          1,
          128,
          145
        ],
        "969": [
          0,
          1,
          137,
          153
        ],
        "936": [
          0,
          7,
          44,
          165
        ],
        "942": [
          0,
          11,
          26,
          180
        ],
        "952": [
          0,
          11,
          26,
          195
        ]
      }
    },
    {
      "h": 17,
      "cap": 289,
      "nu": 224,
      "minima": {
        "52": 3,
        "68": 4,
        "69": 4,
        "84": 5,
        "86": 5,
        "99": 6,
        "101": 6,
        "103": 6,
        "114": 7,
        "115": 7,
        "117": 7,
        "120": 7,
        "116": 7,
        "128": 8,
        "130": 8,
        "133": 8,
        "134": 8,
        "137": 8,
        "129": 8,
        "142": 9,
        "144": 9,
        "146": 9,
        "147": 9,
        "150": 9,
        "154": 9,
        "148": 9,
        "155": 10,
        "159": 10,
        "163": 10,
        "162": 10,
        "167": 10,
        "171": 10,
        "168": 11,
        "173": 11,
        "175": 11,
        "179": 11,
        "182": 11,
        "183": 11,
        "188": 11,
        "177": 11,
        "180": 11,
        "174": 11,
        "170": 11,
        "186": 12,
        "190": 12,
        "193": 12,
        "195": 12,
        "200": 12,
        "205": 12,
        "192": 12,
        "189": 12,
        "181": 12,
        "201": 13,
        "204": 13,
        "209": 13,
        "210": 13,
        "216": 13,
        "222": 13,
        "208": 13,
        "212": 13,
        "202": 13,
        "198": 13,
        "194": 13,
        "203": 14,
        "213": 14,
        "215": 14,
        "219": 14,
        "221": 14,
        "225": 14,
        "227": 14,
        "231": 14,
        "233": 14,
        "239": 14,
        "217": 14,
        "207": 14,
        "214": 15,
        "228": 15,
        "237": 15,
        "230": 15,
        "243": 15,
        "249": 15,
        "256": 15,
        "232": 15,
        "234": 15,
        "244": 15,
        "226": 15,
        "224": 16,
        "238": 16,
        "240": 16,
        "246": 16,
        "252": 16,
        "258": 16,
        "266": 16,
        "273": 16,
        "242": 16,
        "250": 17,
        "254": 17,
        "260": 17,
        "267": 17,
        "268": 17,
        "272": 17,
        "280": 17,
        "282": 17,
        "290": 17,
        "263": 17,
        "270": 17,
        "276": 17,
        "257": 17,
        "264": 17,
        "236": 17,
        "261": 18,
        "275": 18,
        "288": 18,
        "291": 18,
        "299": 18,
        "307": 18,
        "271": 18,
        "283": 18,
        "285": 18,
        "279": 18,
        "259": 18,
        "247": 18,
        "287": 19,
        "295": 19,
        "298": 19,
        "304": 19,
        "306": 19,
        "315": 19,
        "324": 19,
        "281": 19,
        "294": 19,
        "301": 19,
        "308": 19,
        "277": 19,
        "289": 19,
        "284": 20,
        "296": 20,
        "302": 20,
        "311": 20,
        "314": 20,
        "305": 20,
        "329": 20,
        "332": 20,
        "292": 20,
        "300": 20,
        "309": 20,
        "293": 20,
        "269": 20,
        "303": 21,
        "310": 21,
        "312": 21,
        "321": 21,
        "320": 21,
        "330": 21,
        "318": 21,
        "328": 21,
        "339": 21,
        "347": 21,
        "316": 21,
        "326": 21,
        "274": 21,
        "317": 22,
        "325": 22,
        "327": 22,
        "336": 22,
        "341": 22,
        "345": 22,
        "351": 22,
        "355": 22,
        "353": 22,
        "362": 22,
        "323": 22,
        "335": 22,
        "319": 22,
        "333": 22,
        "313": 22,
        "331": 23,
        "349": 23,
        "346": 23,
        "356": 23,
        "361": 23,
        "367": 23,
        "370": 23,
        "376": 23,
        "375": 23,
        "338": 23,
        "344": 23,
        "350": 23,
        "357": 23,
        "359": 23,
        "342": 23,
        "340": 24,
        "354": 24,
        "364": 24,
        "366": 24,
        "382": 24,
        "374": 24,
        "383": 24,
        "388": 24,
        "348": 24,
        "360": 24,
        "368": 24,
        "378": 24,
        "352": 24,
        "334": 25,
        "381": 25,
        "387": 25,
        "365": 25,
        "396": 25,
        "399": 25,
        "358": 25,
        "369": 25,
        "380": 25,
        "343": 26,
        "363": 26,
        "371": 26,
        "377": 26,
        "373": 26,
        "379": 26,
        "390": 26,
        "391": 26,
        "395": 26,
        "405": 26,
        "414": 26,
        "418": 26,
        "410": 26,
        "389": 26,
        "407": 26,
        "384": 27,
        "385": 27,
        "393": 27,
        "409": 27,
        "416": 27,
        "420": 27,
        "426": 27,
        "428": 27,
        "423": 27,
        "419": 27,
        "408": 27,
        "372": 27,
        "411": 27,
        "386": 28,
        "401": 28,
        "402": 28,
        "424": 28,
        "434": 28,
        "440": 28,
        "429": 28,
        "392": 28,
        "398": 28,
        "412": 28,
        "436": 28,
        "448": 28,
        "404": 28,
        "394": 28,
        "400": 29,
        "425": 29,
        "427": 29,
        "432": 29,
        "437": 29,
        "406": 29,
        "449": 29,
        "454": 29,
        "455": 29,
        "435": 29,
        "415": 29,
        "422": 29,
        "430": 29,
        "452": 29,
        "438": 29,
        "451": 29,
        "421": 29,
        "413": 30,
        "417": 30,
        "442": 30,
        "453": 30,
        "459": 30,
        "458": 30,
        "445": 30,
        "468": 30,
        "441": 30,
        "447": 30,
        "471": 30,
        "439": 31,
        "443": 31,
        "462": 31,
        "467": 31,
        "466": 31,
        "477": 31,
        "444": 31,
        "456": 31,
        "481": 31,
        "461": 31,
        "469": 31,
        "479": 31,
        "492": 31,
        "403": 31,
        "433": 31,
        "475": 31,
        "431": 31,
        "450": 32,
        "470": 32,
        "474": 32,
        "486": 32,
        "489": 32,
        "493": 32,
        "478": 32,
        "446": 32,
        "460": 32,
        "476": 32,
        "482": 32,
        "500": 32,
        "480": 32,
        "472": 32,
        "322": 33,
        "463": 33,
        "483": 33,
        "495": 33,
        "504": 33,
        "503": 33,
        "507": 33,
        "488": 33,
        "509": 33,
        "516": 33,
        "465": 33,
        "491": 34,
        "494": 34,
        "497": 34,
        "506": 34,
        "512": 34,
        "518": 34,
        "517": 34,
        "499": 34,
        "525": 34,
        "539": 34,
        "505": 34,
        "519": 34,
        "515": 34,
        "484": 34,
        "485": 34,
        "473": 35,
        "498": 35,
        "508": 35,
        "528": 35,
        "529": 35,
        "513": 35,
        "501": 35,
        "545": 35,
        "520": 35,
        "521": 35,
        "496": 36,
        "510": 36,
        "490": 36,
        "524": 36,
        "530": 36,
        "533": 36,
        "522": 36,
        "541": 36,
        "557": 36,
        "563": 36,
        "534": 36,
        "540": 36,
        "526": 36,
        "514": 37,
        "535": 37,
        "544": 37,
        "549": 37,
        "552": 37,
        "531": 37,
        "536": 37,
        "582": 37,
        "532": 37,
        "560": 37,
        "548": 37,
        "511": 38,
        "543": 38,
        "523": 38,
        "527": 38,
        "558": 38,
        "562": 38,
        "568": 38,
        "570": 38,
        "542": 38,
        "574": 38,
        "589": 38,
        "580": 38,
        "487": 38,
        "564": 38,
        "555": 38,
        "556": 39,
        "554": 39,
        "575": 39,
        "569": 39,
        "577": 39,
        "579": 39,
        "567": 39,
        "537": 39,
        "538": 39,
        "546": 39,
        "550": 39,
        "573": 39,
        "595": 39,
        "604": 39,
        "561": 39,
        "588": 39,
        "578": 39,
        "553": 39,
        "584": 40,
        "590": 40,
        "593": 40,
        "585": 40,
        "620": 40,
        "576": 40,
        "566": 40,
        "591": 41,
        "597": 41,
        "592": 41,
        "596": 41,
        "551": 41,
        "572": 41,
        "602": 41,
        "617": 41,
        "628": 41,
        "625": 41,
        "547": 41,
        "605": 41,
        "624": 41,
        "565": 41,
        "587": 41,
        "571": 41,
        "601": 42,
        "610": 42,
        "586": 42,
        "614": 42,
        "600": 42,
        "581": 42,
        "607": 42,
        "637": 42,
        "603": 42,
        "615": 42,
        "627": 42,
        "632": 42,
        "598": 43,
        "618": 43,
        "594": 43,
        "626": 43,
        "631": 43,
        "622": 43,
        "559": 43,
        "583": 43,
        "638": 43,
        "648": 43,
        "649": 43,
        "613": 43,
        "609": 44,
        "616": 44,
        "629": 44,
        "639": 44,
        "619": 44,
        "633": 44,
        "641": 44,
        "656": 44,
        "652": 44,
        "606": 44,
        "636": 44,
        "599": 45,
        "635": 45,
        "640": 45,
        "644": 45,
        "647": 45,
        "608": 45,
        "612": 45,
        "634": 45,
        "667": 45,
        "661": 45,
        "630": 45,
        "645": 45,
        "677": 45,
        "623": 45,
        "646": 45,
        "654": 46,
        "660": 46,
        "657": 46,
        "658": 46,
        "662": 46,
        "688": 46,
        "669": 46,
        "684": 46,
        "672": 46,
        "665": 46,
        "457": 46,
        "653": 47,
        "663": 47,
        "655": 47,
        "673": 47,
        "642": 47,
        "670": 47,
        "683": 47,
        "692": 47,
        "689": 47,
        "694": 47,
        "611": 47,
        "643": 48,
        "666": 48,
        "679": 48,
        "686": 48,
        "650": 48,
        "695": 48,
        "704": 48,
        "703": 48,
        "676": 48,
        "621": 48,
        "680": 48,
        "707": 48,
        "671": 48,
        "659": 48,
        "664": 49,
        "651": 49,
        "693": 49,
        "699": 49,
        "698": 49,
        "708": 49,
        "685": 49,
        "725": 49,
        "728": 49,
        "700": 50,
        "705": 50,
        "720": 50,
        "726": 50,
        "674": 50,
        "678": 50,
        "717": 50,
        "723": 50,
        "709": 50,
        "740": 50,
        "668": 50,
        "681": 50,
        "675": 51,
        "715": 51,
        "711": 51,
        "722": 51,
        "691": 51,
        "719": 51,
        "727": 51,
        "736": 51,
        "706": 51,
        "738": 51,
        "742": 51,
        "712": 51,
        "713": 51,
        "710": 51,
        "718": 51,
        "702": 52,
        "721": 52,
        "729": 52,
        "734": 52,
        "682": 52,
        "730": 52,
        "724": 52,
        "737": 52,
        "748": 52,
        "690": 52,
        "732": 52,
        "757": 52,
        "746": 52,
        "741": 53,
        "697": 53,
        "755": 53,
        "733": 53,
        "731": 53,
        "744": 53,
        "778": 53,
        "701": 53,
        "749": 53,
        "687": 54,
        "696": 54,
        "759": 54,
        "747": 54,
        "751": 54,
        "752": 54,
        "754": 54,
        "776": 54,
        "784": 54,
        "786": 54,
        "756": 54,
        "743": 54,
        "739": 55,
        "735": 55,
        "750": 55,
        "769": 55,
        "745": 55,
        "773": 55,
        "772": 55,
        "766": 55,
        "764": 55,
        "760": 55,
        "716": 56,
        "775": 56,
        "761": 56,
        "795": 56,
        "800": 56,
        "767": 56,
        "794": 56,
        "782": 57,
        "785": 57,
        "790": 57,
        "799": 57,
        "801": 57,
        "788": 57,
        "793": 57,
        "808": 57,
        "812": 57,
        "815": 57,
        "762": 57,
        "768": 57,
        "770": 57,
        "753": 57,
        "779": 58,
        "714": 58,
        "787": 58,
        "811": 58,
        "798": 58,
        "819": 58,
        "809": 58,
        "791": 58,
        "805": 58,
        "797": 59,
        "777": 59,
        "806": 59,
        "816": 59,
        "833": 59,
        "783": 59,
        "774": 59,
        "796": 59,
        "763": 59,
        "810": 59,
        "758": 59,
        "780": 60,
        "813": 60,
        "802": 60,
        "792": 60,
        "814": 60,
        "827": 60,
        "820": 60,
        "823": 60,
        "829": 60,
        "821": 60,
        "825": 60,
        "765": 60,
        "771": 60,
        "781": 61,
        "830": 61,
        "839": 61,
        "851": 61,
        "841": 61,
        "838": 61,
        "834": 61,
        "847": 61,
        "789": 61,
        "803": 61,
        "818": 61,
        "835": 62,
        "837": 62,
        "832": 62,
        "846": 62,
        "824": 62,
        "855": 62,
        "862": 62,
        "842": 62,
        "848": 63,
        "817": 63,
        "854": 63,
        "865": 63,
        "866": 63,
        "852": 64,
        "864": 64,
        "857": 64,
        "875": 64,
        "870": 64,
        "845": 64,
        "850": 64,
        "868": 65,
        "853": 65,
        "872": 65,
        "826": 65,
        "873": 65,
        "849": 65,
        "860": 65,
        "884": 65,
        "876": 65,
        "828": 65,
        "843": 65,
        "871": 65,
        "804": 65,
        "822": 66,
        "844": 66,
        "859": 66,
        "883": 66,
        "867": 66,
        "888": 66,
        "874": 66,
        "900": 66,
        "807": 66,
        "877": 66,
        "863": 67,
        "882": 67,
        "881": 67,
        "886": 67,
        "836": 67,
        "909": 67,
        "858": 68,
        "831": 68,
        "895": 68,
        "861": 68,
        "898": 68,
        "906": 68,
        "907": 68,
        "908": 68,
        "840": 69,
        "880": 69,
        "885": 69,
        "856": 69,
        "904": 69,
        "878": 69,
        "892": 69,
        "910": 69,
        "918": 69,
        "913": 69,
        "911": 70,
        "896": 70,
        "916": 70,
        "914": 70,
        "869": 70,
        "889": 70,
        "921": 70,
        "905": 70,
        "893": 71,
        "920": 71,
        "915": 71,
        "899": 71,
        "928": 71,
        "933": 71,
        "926": 71,
        "937": 71,
        "912": 71,
        "894": 71,
        "891": 72,
        "901": 72,
        "919": 72,
        "925": 72,
        "922": 72,
        "942": 72,
        "941": 72,
        "887": 73,
        "934": 73,
        "930": 73,
        "879": 73,
        "935": 73,
        "940": 73,
        "929": 73,
        "945": 73,
        "897": 73,
        "944": 74,
        "951": 74,
        "960": 74,
        "903": 74,
        "890": 75,
        "931": 75,
        "954": 75,
        "950": 75,
        "936": 75,
        "955": 75,
        "917": 75,
        "902": 76,
        "958": 76,
        "952": 76,
        "970": 76,
        "959": 76,
        "946": 76,
        "961": 76,
        "938": 77,
        "966": 78,
        "976": 78,
        "964": 78,
        "981": 78,
        "965": 78,
        "947": 78,
        "943": 79,
        "924": 79,
        "979": 79,
        "953": 79,
        "969": 79,
        "971": 79,
        "986": 79,
        "973": 79,
        "991": 79,
        "949": 79,
        "948": 79,
        "962": 80,
        "983": 80,
        "963": 80,
        "982": 80,
        "996": 80,
        "923": 80,
        "992": 81,
        "967": 81,
        "998": 81,
        "956": 81,
        "985": 82,
        "980": 82,
        "977": 82,
        "990": 82,
        "932": 83,
        "1001": 83,
        "939": 83,
        "1007": 83,
        "972": 84,
        "989": 84,
        "1006": 84,
        "995": 84,
        "975": 84,
        "1000": 84,
        "1011": 85,
        "994": 85,
        "927": 85,
        "1010": 85,
        "1021": 85,
        "974": 85,
        "957": 85,
        "1009": 86,
        "997": 86,
        "968": 86,
        "984": 86,
        "1004": 86,
        "1016": 86,
        "1019": 86,
        "1022": 86,
        "1012": 87,
        "1025": 87,
        "1017": 87,
        "1028": 87,
        "1015": 87,
        "1014": 87,
        "1005": 87,
        "1035": 88,
        "999": 88,
        "1013": 89,
        "1026": 90,
        "1029": 90,
        "1032": 90,
        "1031": 90,
        "1039": 90,
        "1034": 91,
        "1040": 91,
        "978": 91,
        "1024": 91,
        "1041": 92,
        "1020": 92,
        "993": 92,
        "1044": 92,
        "1018": 92,
        "1038": 92,
        "988": 92,
        "1023": 93,
        "987": 93,
        "1050": 93,
        "1049": 93,
        "1053": 94,
        "1036": 94,
        "1056": 94,
        "1045": 95,
        "1059": 95,
        "1002": 95,
        "1054": 96,
        "1060": 96,
        "1046": 96,
        "1047": 96,
        "1048": 97,
        "1065": 97,
        "1051": 97,
        "1008": 97,
        "1043": 98,
        "1055": 98,
        "1064": 98,
        "1027": 98,
        "1030": 98,
        "1061": 99,
        "1071": 99,
        "1066": 100,
        "1062": 100,
        "1042": 100,
        "1069": 100,
        "1075": 100,
        "1068": 101,
        "1070": 101,
        "1077": 102,
        "1080": 102,
        "1073": 102,
        "1074": 102,
        "1063": 103,
        "1052": 104,
        "1081": 105,
        "1085": 105,
        "1084": 105,
        "1090": 106,
        "1078": 107,
        "1089": 107,
        "1079": 107,
        "1091": 107,
        "1072": 107,
        "1093": 110,
        "1094": 110,
        "1098": 111,
        "1099": 111,
        "1083": 111,
        "1076": 112,
        "1096": 112,
        "1086": 112,
        "1097": 112,
        "1082": 113,
        "1095": 113,
        "1100": 113,
        "1102": 114,
        "1087": 114,
        "1106": 115,
        "1003": 117,
        "1101": 118,
        "1105": 119,
        "1092": 119,
        "1103": 119,
        "1109": 120,
        "1110": 120,
        "1104": 120,
        "1111": 121,
        "1115": 121,
        "1114": 122,
        "1116": 122,
        "1118": 123,
        "1112": 123,
        "1119": 125,
        "1108": 125,
        "1033": 126,
        "1121": 128,
        "1122": 128,
        "1125": 129,
        "1120": 130,
        "1126": 134,
        "1037": 135,
        "1127": 136,
        "1128": 136,
        "1130": 137,
        "1124": 137,
        "1131": 137,
        "1129": 137,
        "1132": 139,
        "1067": 144,
        "1134": 145,
        "1135": 146,
        "1058": 150,
        "1137": 153,
        "1136": 154,
        "1138": 154,
        "1139": 162,
        "1140": 172,
        "1107": 192,
        "1117": 208,
        "1113": 208,
        "1123": 224
      },
      "witnesses": {
        "52": [
          0,
          1,
          2,
          3
        ],
        "68": [
          0,
          1,
          2,
          4
        ],
        "69": [
          0,
          1,
          3,
          4
        ],
        "84": [
          0,
          1,
          2,
          5
        ],
        "86": [
          0,
          1,
          4,
          5
        ],
        "99": [
          0,
          1,
          2,
          6
        ],
        "101": [
          0,
          1,
          4,
          6
        ],
        "103": [
          0,
          1,
          5,
          6
        ],
        "114": [
          0,
          1,
          2,
          7
        ],
        "115": [
          0,
          1,
          3,
          7
        ],
        "117": [
          0,
          1,
          5,
          7
        ],
        "120": [
          0,
          1,
          6,
          7
        ],
        "116": [
          0,
          2,
          5,
          7
        ],
        "128": [
          0,
          1,
          2,
          8
        ],
        "130": [
          0,
          1,
          3,
          8
        ],
        "133": [
          0,
          1,
          5,
          8
        ],
        "134": [
          0,
          1,
          6,
          8
        ],
        "137": [
          0,
          1,
          7,
          8
        ],
        "129": [
          0,
          3,
          5,
          8
        ],
        "142": [
          0,
          1,
          2,
          9
        ],
        "144": [
          0,
          1,
          3,
          9
        ],
        "146": [
          0,
          1,
          4,
          9
        ],
        "147": [
          0,
          1,
          6,
          9
        ],
        "150": [
          0,
          1,
          7,
          9
        ],
        "154": [
          0,
          1,
          8,
          9
        ],
        "148": [
          0,
          2,
          7,
          9
        ],
        "155": [
          0,
          1,
          2,
          10
        ],
        "159": [
          0,
          1,
          3,
          10
        ],
        "163": [
          0,
          1,
          6,
          10
        ],
        "162": [
          0,
          1,
          7,
          10
        ],
        "167": [
          0,
          1,
          8,
          10
        ],
        "171": [
          0,
          1,
          9,
          10
        ],
        "168": [
          0,
          1,
          2,
          11
        ],
        "173": [
          0,
          1,
          3,
          11
        ],
        "175": [
          0,
          1,
          5,
          11
        ],
        "179": [
          0,
          1,
          7,
          11
        ],
        "182": [
          0,
          1,
          8,
          11
        ],
        "183": [
          0,
          1,
          9,
          11
        ],
        "188": [
          0,
          1,
          10,
          11
        ],
        "177": [
          0,
          2,
          7,
          11
        ],
        "180": [
          0,
          2,
          9,
          11
        ],
        "174": [
          0,
          3,
          8,
          11
        ],
        "170": [
          0,
          4,
          7,
          11
        ],
        "186": [
          0,
          1,
          3,
          12
        ],
        "190": [
          0,
          1,
          5,
          12
        ],
        "193": [
          0,
          1,
          7,
          12
        ],
        "195": [
          0,
          1,
          9,
          12
        ],
        "200": [
          0,
          1,
          10,
          12
        ],
        "205": [
          0,
          1,
          11,
          12
        ],
        "192": [
          0,
          2,
          9,
          12
        ],
        "189": [
          0,
          3,
          7,
          12
        ],
        "181": [
          0,
          5,
          7,
          12
        ],
        "201": [
          0,
          1,
          4,
          13
        ],
        "204": [
          0,
          1,
          6,
          13
        ],
        "209": [
          0,
          1,
          8,
          13
        ],
        "210": [
          0,
          1,
          10,
          13
        ],
        "216": [
          0,
          1,
          11,
          13
        ],
        "222": [
          0,
          1,
          12,
          13
        ],
        "208": [
          0,
          2,
          9,
          13
        ],
        "212": [
          0,
          2,
          11,
          13
        ],
        "202": [
          0,
          3,
          7,
          13
        ],
        "198": [
          0,
          4,
          9,
          13
        ],
        "194": [
          0,
          5,
          8,
          13
        ],
        "203": [
          0,
          1,
          2,
          14
        ],
        "213": [
          0,
          1,
          3,
          14
        ],
        "215": [
          0,
          1,
          4,
          14
        ],
        "219": [
          0,
          1,
          6,
          14
        ],
        "221": [
          0,
          1,
          8,
          14
        ],
        "225": [
          0,
          1,
          9,
          14
        ],
        "227": [
          0,
          1,
          10,
          14
        ],
        "231": [
          0,
          1,
          11,
          14
        ],
        "233": [
          0,
          1,
          12,
          14
        ],
        "239": [
          0,
          1,
          13,
          14
        ],
        "217": [
          0,
          3,
          8,
          14
        ],
        "207": [
          0,
          5,
          9,
          14
        ],
        "214": [
          0,
          1,
          2,
          15
        ],
        "228": [
          0,
          1,
          4,
          15
        ],
        "237": [
          0,
          1,
          9,
          15
        ],
        "230": [
          0,
          1,
          10,
          15
        ],
        "243": [
          0,
          1,
          11,
          15
        ],
        "249": [
          0,
          1,
          13,
          15
        ],
        "256": [
          0,
          1,
          14,
          15
        ],
        "232": [
          0,
          2,
          7,
          15
        ],
        "234": [
          0,
          2,
          9,
          15
        ],
        "244": [
          0,
          2,
          13,
          15
        ],
        "226": [
          0,
          4,
          11,
          15
        ],
        "224": [
          0,
          1,
          2,
          16
        ],
        "238": [
          0,
          1,
          3,
          16
        ],
        "240": [
          0,
          1,
          4,
          16
        ],
        "246": [
          0,
          1,
          7,
          16
        ],
        "252": [
          0,
          1,
          10,
          16
        ],
        "258": [
          0,
          1,
          13,
          16
        ],
        "266": [
          0,
          1,
          14,
          16
        ],
        "273": [
          0,
          1,
          15,
          16
        ],
        "242": [
          0,
          2,
          5,
          16
        ],
        "250": [
          0,
          1,
          3,
          17
        ],
        "254": [
          0,
          1,
          4,
          17
        ],
        "260": [
          0,
          1,
          7,
          17
        ],
        "267": [
          0,
          1,
          10,
          17
        ],
        "268": [
          0,
          1,
          11,
          17
        ],
        "272": [
          0,
          1,
          12,
          17
        ],
        "280": [
          0,
          1,
          14,
          17
        ],
        "282": [
          0,
          1,
          15,
          17
        ],
        "290": [
          0,
          1,
          16,
          17
        ],
        "263": [
          0,
          2,
          11,
          17
        ],
        "270": [
          0,
          2,
          13,
          17
        ],
        "276": [
          0,
          2,
          15,
          17
        ],
        "257": [
          0,
          3,
          8,
          17
        ],
        "264": [
          0,
          3,
          14,
          17
        ],
        "236": [
          0,
          7,
          10,
          17
        ],
        "261": [
          0,
          1,
          3,
          18
        ],
        "275": [
          0,
          1,
          8,
          18
        ],
        "288": [
          0,
          1,
          13,
          18
        ],
        "291": [
          0,
          1,
          14,
          18
        ],
        "299": [
          0,
          1,
          16,
          18
        ],
        "307": [
          0,
          1,
          17,
          18
        ],
        "271": [
          0,
          2,
          7,
          18
        ],
        "283": [
          0,
          2,
          13,
          18
        ],
        "285": [
          0,
          2,
          15,
          18
        ],
        "279": [
          0,
          3,
          14,
          18
        ],
        "259": [
          0,
          5,
          13,
          18
        ],
        "247": [
          0,
          7,
          11,
          18
        ],
        "287": [
          0,
          1,
          8,
          19
        ],
        "295": [
          0,
          1,
          11,
          19
        ],
        "298": [
          0,
          1,
          12,
          19
        ],
        "304": [
          0,
          1,
          14,
          19
        ],
        "306": [
          0,
          1,
          16,
          19
        ],
        "315": [
          0,
          1,
          17,
          19
        ],
        "324": [
          0,
          1,
          18,
          19
        ],
        "281": [
          0,
          2,
          5,
          19
        ],
        "294": [
          0,
          2,
          13,
          19
        ],
        "301": [
          0,
          2,
          15,
          19
        ],
        "308": [
          0,
          2,
          17,
          19
        ],
        "277": [
          0,
          3,
          8,
          19
        ],
        "289": [
          0,
          3,
          13,
          19
        ],
        "284": [
          0,
          1,
          3,
          20
        ],
        "296": [
          0,
          1,
          6,
          20
        ],
        "302": [
          0,
          1,
          9,
          20
        ],
        "311": [
          0,
          1,
          13,
          20
        ],
        "314": [
          0,
          1,
          14,
          20
        ],
        "305": [
          0,
          1,
          15,
          20
        ],
        "329": [
          0,
          1,
          17,
          20
        ],
        "332": [
          0,
          1,
          18,
          20
        ],
        "292": [
          0,
          2,
          9,
          20
        ],
        "300": [
          0,
          2,
          15,
          20
        ],
        "309": [
          0,
          3,
          17,
          20
        ],
        "293": [
          0,
          7,
          11,
          20
        ],
        "269": [
          0,
          7,
          13,
          20
        ],
        "303": [
          0,
          1,
          4,
          21
        ],
        "310": [
          0,
          1,
          8,
          21
        ],
        "312": [
          0,
          1,
          9,
          21
        ],
        "321": [
          0,
          1,
          12,
          21
        ],
        "320": [
          0,
          1,
          13,
          21
        ],
        "330": [
          0,
          1,
          15,
          21
        ],
        "318": [
          0,
          1,
          16,
          21
        ],
        "328": [
          0,
          1,
          17,
          21
        ],
        "339": [
          0,
          1,
          18,
          21
        ],
        "347": [
          0,
          1,
          19,
          21
        ],
        "316": [
          0,
          2,
          13,
          21
        ],
        "326": [
          0,
          2,
          16,
          21
        ],
        "274": [
          0,
          8,
          13,
          21
        ],
        "317": [
          0,
          1,
          5,
          22
        ],
        "325": [
          0,
          1,
          9,
          22
        ],
        "327": [
          0,
          1,
          10,
          22
        ],
        "336": [
          0,
          1,
          13,
          22
        ],
        "341": [
          0,
          1,
          14,
          22
        ],
        "345": [
          0,
          1,
          16,
          22
        ],
        "351": [
          0,
          1,
          17,
          22
        ],
        "355": [
          0,
          1,
          18,
          22
        ],
        "353": [
          0,
          1,
          19,
          22
        ],
        "362": [
          0,
          1,
          20,
          22
        ],
        "323": [
          0,
          2,
          9,
          22
        ],
        "335": [
          0,
          2,
          15,
          22
        ],
        "319": [
          0,
          3,
          8,
          22
        ],
        "333": [
          0,
          3,
          16,
          22
        ],
        "313": [
          0,
          5,
          12,
          22
        ],
        "331": [
          0,
          1,
          11,
          23
        ],
        "349": [
          0,
          1,
          13,
          23
        ],
        "346": [
          0,
          1,
          14,
          23
        ],
        "356": [
          0,
          1,
          16,
          23
        ],
        "361": [
          0,
          1,
          17,
          23
        ],
        "367": [
          0,
          1,
          18,
          23
        ],
        "370": [
          0,
          1,
          19,
          23
        ],
        "376": [
          0,
          1,
          20,
          23
        ],
        "375": [
          0,
          1,
          21,
          23
        ],
        "338": [
          0,
          2,
          11,
          23
        ],
        "344": [
          0,
          2,
          13,
          23
        ],
        "350": [
          0,
          2,
          15,
          23
        ],
        "357": [
          0,
          2,
          18,
          23
        ],
        "359": [
          0,
          2,
          20,
          23
        ],
        "342": [
          0,
          5,
          16,
          23
        ],
        "340": [
          0,
          1,
          5,
          24
        ],
        "354": [
          0,
          1,
          11,
          24
        ],
        "364": [
          0,
          1,
          14,
          24
        ],
        "366": [
          0,
          1,
          15,
          24
        ],
        "382": [
          0,
          1,
          19,
          24
        ],
        "374": [
          0,
          1,
          20,
          24
        ],
        "383": [
          0,
          1,
          21,
          24
        ],
        "388": [
          0,
          1,
          22,
          24
        ],
        "348": [
          0,
          2,
          9,
          24
        ],
        "360": [
          0,
          2,
          15,
          24
        ],
        "368": [
          0,
          2,
          17,
          24
        ],
        "378": [
          0,
          2,
          21,
          24
        ],
        "352": [
          0,
          4,
          17,
          24
        ],
        "334": [
          0,
          1,
          3,
          25
        ],
        "381": [
          0,
          1,
          16,
          25
        ],
        "387": [
          0,
          1,
          18,
          25
        ],
        "365": [
          0,
          1,
          19,
          25
        ],
        "396": [
          0,
          1,
          22,
          25
        ],
        "399": [
          0,
          1,
          23,
          25
        ],
        "358": [
          0,
          2,
          12,
          25
        ],
        "369": [
          0,
          3,
          16,
          25
        ],
        "380": [
          0,
          3,
          21,
          25
        ],
        "343": [
          0,
          1,
          3,
          26
        ],
        "363": [
          0,
          1,
          5,
          26
        ],
        "371": [
          0,
          1,
          8,
          26
        ],
        "377": [
          0,
          1,
          10,
          26
        ],
        "373": [
          0,
          1,
          11,
          26
        ],
        "379": [
          0,
          1,
          12,
          26
        ],
        "390": [
          0,
          1,
          15,
          26
        ],
        "391": [
          0,
          1,
          17,
          26
        ],
        "395": [
          0,
          1,
          18,
          26
        ],
        "405": [
          0,
          1,
          19,
          26
        ],
        "414": [
          0,
          1,
          22,
          26
        ],
        "418": [
          0,
          1,
          23,
          26
        ],
        "410": [
          0,
          1,
          24,
          26
        ],
        "389": [
          0,
          2,
          17,
          26
        ],
        "407": [
          0,
          2,
          23,
          26
        ],
        "384": [
          0,
          1,
          8,
          27
        ],
        "385": [
          0,
          1,
          11,
          27
        ],
        "393": [
          0,
          1,
          12,
          27
        ],
        "409": [
          0,
          1,
          17,
          27
        ],
        "416": [
          0,
          1,
          19,
          27
        ],
        "420": [
          0,
          1,
          21,
          27
        ],
        "426": [
          0,
          1,
          22,
          27
        ],
        "428": [
          0,
          1,
          23,
          27
        ],
        "423": [
          0,
          1,
          24,
          27
        ],
        "419": [
          0,
          1,
          25,
          27
        ],
        "408": [
          0,
          2,
          19,
          27
        ],
        "372": [
          0,
          3,
          8,
          27
        ],
        "411": [
          0,
          3,
          22,
          27
        ],
        "386": [
          0,
          1,
          5,
          28
        ],
        "401": [
          0,
          1,
          11,
          28
        ],
        "402": [
          0,
          1,
          12,
          28
        ],
        "424": [
          0,
          1,
          18,
          28
        ],
        "434": [
          0,
          1,
          22,
          28
        ],
        "440": [
          0,
          1,
          23,
          28
        ],
        "429": [
          0,
          1,
          24,
          28
        ],
        "392": [
          0,
          2,
          9,
          28
        ],
        "398": [
          0,
          2,
          11,
          28
        ],
        "412": [
          0,
          2,
          17,
          28
        ],
        "436": [
          0,
          2,
          23,
          28
        ],
        "448": [
          0,
          2,
          25,
          28
        ],
        "404": [
          0,
          6,
          19,
          28
        ],
        "394": [
          0,
          8,
          17,
          28
        ],
        "400": [
          0,
          1,
          7,
          29
        ],
        "425": [
          0,
          1,
          16,
          29
        ],
        "427": [
          0,
          1,
          19,
          29
        ],
        "432": [
          0,
          1,
          20,
          29
        ],
        "437": [
          0,
          1,
          21,
          29
        ],
        "406": [
          0,
          1,
          22,
          29
        ],
        "449": [
          0,
          1,
          23,
          29
        ],
        "454": [
          0,
          1,
          24,
          29
        ],
        "455": [
          0,
          1,
          26,
          29
        ],
        "435": [
          0,
          1,
          27,
          29
        ],
        "415": [
          0,
          2,
          13,
          29
        ],
        "422": [
          0,
          2,
          17,
          29
        ],
        "430": [
          0,
          2,
          19,
          29
        ],
        "452": [
          0,
          2,
          26,
          29
        ],
        "438": [
          0,
          3,
          22,
          29
        ],
        "451": [
          0,
          3,
          25,
          29
        ],
        "421": [
          0,
          6,
          22,
          29
        ],
        "413": [
          0,
          1,
          7,
          30
        ],
        "417": [
          0,
          1,
          12,
          30
        ],
        "442": [
          0,
          1,
          17,
          30
        ],
        "453": [
          0,
          1,
          21,
          30
        ],
        "459": [
          0,
          1,
          22,
          30
        ],
        "458": [
          0,
          1,
          23,
          30
        ],
        "445": [
          0,
          1,
          25,
          30
        ],
        "468": [
          0,
          1,
          26,
          30
        ],
        "441": [
          0,
          2,
          19,
          30
        ],
        "447": [
          0,
          2,
          21,
          30
        ],
        "471": [
          0,
          2,
          27,
          30
        ],
        "439": [
          0,
          1,
          12,
          31
        ],
        "443": [
          0,
          1,
          14,
          31
        ],
        "462": [
          0,
          1,
          20,
          31
        ],
        "467": [
          0,
          1,
          22,
          31
        ],
        "466": [
          0,
          1,
          23,
          31
        ],
        "477": [
          0,
          1,
          24,
          31
        ],
        "444": [
          0,
          1,
          25,
          31
        ],
        "456": [
          0,
          1,
          26,
          31
        ],
        "481": [
          0,
          1,
          27,
          31
        ],
        "461": [
          0,
          2,
          23,
          31
        ],
        "469": [
          0,
          2,
          24,
          31
        ],
        "479": [
          0,
          2,
          26,
          31
        ],
        "492": [
          0,
          2,
          28,
          31
        ],
        "403": [
          0,
          3,
          14,
          31
        ],
        "433": [
          0,
          3,
          16,
          31
        ],
        "475": [
          0,
          3,
          26,
          31
        ],
        "431": [
          0,
          8,
          19,
          31
        ],
        "450": [
          0,
          1,
          15,
          32
        ],
        "470": [
          0,
          1,
          20,
          32
        ],
        "474": [
          0,
          1,
          23,
          32
        ],
        "486": [
          0,
          1,
          25,
          32
        ],
        "489": [
          0,
          1,
          26,
          32
        ],
        "493": [
          0,
          1,
          27,
          32
        ],
        "478": [
          0,
          1,
          28,
          32
        ],
        "446": [
          0,
          2,
          13,
          32
        ],
        "460": [
          0,
          2,
          19,
          32
        ],
        "476": [
          0,
          2,
          23,
          32
        ],
        "482": [
          0,
          2,
          25,
          32
        ],
        "500": [
          0,
          2,
          29,
          32
        ],
        "480": [
          0,
          3,
          27,
          32
        ],
        "472": [
          0,
          4,
          27,
          32
        ],
        "322": [
          0,
          1,
          2,
          33
        ],
        "463": [
          0,
          1,
          14,
          33
        ],
        "483": [
          0,
          1,
          21,
          33
        ],
        "495": [
          0,
          1,
          24,
          33
        ],
        "504": [
          0,
          1,
          26,
          33
        ],
        "503": [
          0,
          1,
          27,
          33
        ],
        "507": [
          0,
          1,
          28,
          33
        ],
        "488": [
          0,
          1,
          29,
          33
        ],
        "509": [
          0,
          2,
          28,
          33
        ],
        "516": [
          0,
          2,
          30,
          33
        ],
        "465": [
          0,
          7,
          24,
          33
        ],
        "491": [
          0,
          1,
          19,
          34
        ],
        "494": [
          0,
          1,
          21,
          34
        ],
        "497": [
          0,
          1,
          22,
          34
        ],
        "506": [
          0,
          1,
          26,
          34
        ],
        "512": [
          0,
          1,
          27,
          34
        ],
        "518": [
          0,
          1,
          29,
          34
        ],
        "517": [
          0,
          1,
          30,
          34
        ],
        "499": [
          0,
          2,
          25,
          34
        ],
        "525": [
          0,
          2,
          29,
          34
        ],
        "539": [
          0,
          2,
          31,
          34
        ],
        "505": [
          0,
          3,
          26,
          34
        ],
        "519": [
          0,
          3,
          29,
          34
        ],
        "515": [
          0,
          3,
          30,
          34
        ],
        "484": [
          0,
          5,
          23,
          34
        ],
        "485": [
          0,
          6,
          25,
          34
        ],
        "473": [
          0,
          1,
          11,
          35
        ],
        "498": [
          0,
          1,
          20,
          35
        ],
        "508": [
          0,
          1,
          22,
          35
        ],
        "528": [
          0,
          1,
          27,
          35
        ],
        "529": [
          0,
          1,
          29,
          35
        ],
        "513": [
          0,
          1,
          32,
          35
        ],
        "501": [
          0,
          2,
          23,
          35
        ],
        "545": [
          0,
          2,
          32,
          35
        ],
        "520": [
          0,
          3,
          31,
          35
        ],
        "521": [
          0,
          4,
          29,
          35
        ],
        "496": [
          0,
          1,
          14,
          36
        ],
        "510": [
          0,
          1,
          21,
          36
        ],
        "490": [
          0,
          1,
          22,
          36
        ],
        "524": [
          0,
          1,
          23,
          36
        ],
        "530": [
          0,
          1,
          25,
          36
        ],
        "533": [
          0,
          1,
          28,
          36
        ],
        "522": [
          0,
          1,
          32,
          36
        ],
        "541": [
          0,
          2,
          29,
          36
        ],
        "557": [
          0,
          2,
          31,
          36
        ],
        "563": [
          0,
          2,
          33,
          36
        ],
        "534": [
          0,
          3,
          29,
          36
        ],
        "540": [
          0,
          3,
          31,
          36
        ],
        "526": [
          0,
          5,
          29,
          36
        ],
        "514": [
          0,
          1,
          20,
          37
        ],
        "535": [
          0,
          1,
          23,
          37
        ],
        "544": [
          0,
          1,
          26,
          37
        ],
        "549": [
          0,
          1,
          27,
          37
        ],
        "552": [
          0,
          1,
          32,
          37
        ],
        "531": [
          0,
          1,
          33,
          37
        ],
        "536": [
          0,
          2,
          28,
          37
        ],
        "582": [
          0,
          2,
          34,
          37
        ],
        "532": [
          0,
          3,
          26,
          37
        ],
        "560": [
          0,
          3,
          32,
          37
        ],
        "548": [
          0,
          4,
          31,
          37
        ],
        "511": [
          0,
          1,
          14,
          38
        ],
        "543": [
          0,
          1,
          24,
          38
        ],
        "523": [
          0,
          1,
          25,
          38
        ],
        "527": [
          0,
          1,
          26,
          38
        ],
        "558": [
          0,
          1,
          27,
          38
        ],
        "562": [
          0,
          1,
          28,
          38
        ],
        "568": [
          0,
          1,
          30,
          38
        ],
        "570": [
          0,
          1,
          31,
          38
        ],
        "542": [
          0,
          2,
          25,
          38
        ],
        "574": [
          0,
          2,
          31,
          38
        ],
        "589": [
          0,
          2,
          35,
          38
        ],
        "580": [
          0,
          3,
          34,
          38
        ],
        "487": [
          0,
          4,
          15,
          38
        ],
        "564": [
          0,
          4,
          33,
          38
        ],
        "555": [
          0,
          5,
          32,
          38
        ],
        "556": [
          0,
          1,
          23,
          39
        ],
        "554": [
          0,
          1,
          28,
          39
        ],
        "575": [
          0,
          1,
          30,
          39
        ],
        "569": [
          0,
          1,
          31,
          39
        ],
        "577": [
          0,
          1,
          32,
          39
        ],
        "579": [
          0,
          1,
          33,
          39
        ],
        "567": [
          0,
          1,
          35,
          39
        ],
        "537": [
          0,
          1,
          36,
          39
        ],
        "538": [
          0,
          2,
          23,
          39
        ],
        "546": [
          0,
          2,
          24,
          39
        ],
        "550": [
          0,
          2,
          25,
          39
        ],
        "573": [
          0,
          2,
          30,
          39
        ],
        "595": [
          0,
          2,
          34,
          39
        ],
        "604": [
          0,
          2,
          36,
          39
        ],
        "561": [
          0,
          3,
          29,
          39
        ],
        "588": [
          0,
          3,
          34,
          39
        ],
        "578": [
          0,
          4,
          33,
          39
        ],
        "553": [
          0,
          4,
          34,
          39
        ],
        "584": [
          0,
          1,
          29,
          40
        ],
        "590": [
          0,
          1,
          34,
          40
        ],
        "593": [
          0,
          2,
          33,
          40
        ],
        "585": [
          0,
          2,
          35,
          40
        ],
        "620": [
          0,
          2,
          37,
          40
        ],
        "576": [
          0,
          4,
          33,
          40
        ],
        "566": [
          0,
          6,
          31,
          40
        ],
        "591": [
          0,
          1,
          29,
          41
        ],
        "597": [
          0,
          1,
          30,
          41
        ],
        "592": [
          0,
          1,
          32,
          41
        ],
        "596": [
          0,
          1,
          34,
          41
        ],
        "551": [
          0,
          2,
          17,
          41
        ],
        "572": [
          0,
          2,
          29,
          41
        ],
        "602": [
          0,
          2,
          32,
          41
        ],
        "617": [
          0,
          2,
          34,
          41
        ],
        "628": [
          0,
          2,
          36,
          41
        ],
        "625": [
          0,
          2,
          38,
          41
        ],
        "547": [
          0,
          3,
          20,
          41
        ],
        "605": [
          0,
          3,
          36,
          41
        ],
        "624": [
          0,
          3,
          37,
          41
        ],
        "565": [
          0,
          4,
          27,
          41
        ],
        "587": [
          0,
          4,
          31,
          41
        ],
        "571": [
          0,
          7,
          33,
          41
        ],
        "601": [
          0,
          1,
          29,
          42
        ],
        "610": [
          0,
          1,
          31,
          42
        ],
        "586": [
          0,
          1,
          32,
          42
        ],
        "614": [
          0,
          1,
          33,
          42
        ],
        "600": [
          0,
          1,
          34,
          42
        ],
        "581": [
          0,
          2,
          31,
          42
        ],
        "607": [
          0,
          2,
          37,
          42
        ],
        "637": [
          0,
          2,
          39,
          42
        ],
        "603": [
          0,
          3,
          32,
          42
        ],
        "615": [
          0,
          3,
          34,
          42
        ],
        "627": [
          0,
          3,
          37,
          42
        ],
        "632": [
          0,
          3,
          38,
          42
        ],
        "598": [
          0,
          1,
          27,
          43
        ],
        "618": [
          0,
          1,
          30,
          43
        ],
        "594": [
          0,
          1,
          31,
          43
        ],
        "626": [
          0,
          1,
          33,
          43
        ],
        "631": [
          0,
          1,
          35,
          43
        ],
        "622": [
          0,
          1,
          38,
          43
        ],
        "559": [
          0,
          2,
          17,
          43
        ],
        "583": [
          0,
          2,
          27,
          43
        ],
        "638": [
          0,
          2,
          36,
          43
        ],
        "648": [
          0,
          2,
          38,
          43
        ],
        "649": [
          0,
          2,
          40,
          43
        ],
        "613": [
          0,
          3,
          38,
          43
        ],
        "609": [
          0,
          1,
          26,
          44
        ],
        "616": [
          0,
          1,
          28,
          44
        ],
        "629": [
          0,
          1,
          32,
          44
        ],
        "639": [
          0,
          1,
          34,
          44
        ],
        "619": [
          0,
          1,
          35,
          44
        ],
        "633": [
          0,
          1,
          36,
          44
        ],
        "641": [
          0,
          2,
          35,
          44
        ],
        "656": [
          0,
          2,
          39,
          44
        ],
        "652": [
          0,
          2,
          41,
          44
        ],
        "606": [
          0,
          4,
          39,
          44
        ],
        "636": [
          0,
          5,
          38,
          44
        ],
        "599": [
          0,
          1,
          19,
          45
        ],
        "635": [
          0,
          1,
          31,
          45
        ],
        "640": [
          0,
          1,
          32,
          45
        ],
        "644": [
          0,
          1,
          37,
          45
        ],
        "647": [
          0,
          1,
          39,
          45
        ],
        "608": [
          0,
          1,
          40,
          45
        ],
        "612": [
          0,
          2,
          31,
          45
        ],
        "634": [
          0,
          2,
          32,
          45
        ],
        "667": [
          0,
          2,
          38,
          45
        ],
        "661": [
          0,
          2,
          42,
          45
        ],
        "630": [
          0,
          3,
          35,
          45
        ],
        "645": [
          0,
          3,
          40,
          45
        ],
        "677": [
          0,
          3,
          41,
          45
        ],
        "623": [
          0,
          4,
          31,
          45
        ],
        "646": [
          0,
          4,
          39,
          45
        ],
        "654": [
          0,
          1,
          32,
          46
        ],
        "660": [
          0,
          1,
          39,
          46
        ],
        "657": [
          0,
          1,
          40,
          46
        ],
        "658": [
          0,
          2,
          37,
          46
        ],
        "662": [
          0,
          2,
          39,
          46
        ],
        "688": [
          0,
          2,
          41,
          46
        ],
        "669": [
          0,
          2,
          43,
          46
        ],
        "684": [
          0,
          3,
          42,
          46
        ],
        "672": [
          0,
          4,
          41,
          46
        ],
        "665": [
          0,
          5,
          39,
          46
        ],
        "457": [
          0,
          12,
          17,
          46
        ],
        "653": [
          0,
          1,
          30,
          47
        ],
        "663": [
          0,
          1,
          34,
          47
        ],
        "655": [
          0,
          1,
          39,
          47
        ],
        "673": [
          0,
          1,
          40,
          47
        ],
        "642": [
          0,
          2,
          33,
          47
        ],
        "670": [
          0,
          2,
          36,
          47
        ],
        "683": [
          0,
          3,
          40,
          47
        ],
        "692": [
          0,
          3,
          42,
          47
        ],
        "689": [
          0,
          3,
          43,
          47
        ],
        "694": [
          0,
          4,
          42,
          47
        ],
        "611": [
          0,
          5,
          28,
          47
        ],
        "643": [
          0,
          1,
          28,
          48
        ],
        "666": [
          0,
          1,
          31,
          48
        ],
        "679": [
          0,
          1,
          34,
          48
        ],
        "686": [
          0,
          1,
          37,
          48
        ],
        "650": [
          0,
          2,
          31,
          48
        ],
        "695": [
          0,
          2,
          39,
          48
        ],
        "704": [
          0,
          2,
          41,
          48
        ],
        "703": [
          0,
          2,
          43,
          48
        ],
        "676": [
          0,
          2,
          45,
          48
        ],
        "621": [
          0,
          3,
          23,
          48
        ],
        "680": [
          0,
          3,
          43,
          48
        ],
        "707": [
          0,
          3,
          44,
          48
        ],
        "671": [
          0,
          4,
          39,
          48
        ],
        "659": [
          0,
          5,
          39,
          48
        ],
        "664": [
          0,
          1,
          32,
          49
        ],
        "651": [
          0,
          1,
          35,
          49
        ],
        "693": [
          0,
          1,
          36,
          49
        ],
        "699": [
          0,
          1,
          40,
          49
        ],
        "698": [
          0,
          2,
          38,
          49
        ],
        "708": [
          0,
          2,
          44,
          49
        ],
        "685": [
          0,
          3,
          38,
          49
        ],
        "725": [
          0,
          3,
          44,
          49
        ],
        "728": [
          0,
          3,
          45,
          49
        ],
        "700": [
          0,
          1,
          41,
          50
        ],
        "705": [
          0,
          2,
          39,
          50
        ],
        "720": [
          0,
          2,
          41,
          50
        ],
        "726": [
          0,
          2,
          43,
          50
        ],
        "674": [
          0,
          3,
          36,
          50
        ],
        "678": [
          0,
          3,
          37,
          50
        ],
        "717": [
          0,
          3,
          42,
          50
        ],
        "723": [
          0,
          3,
          43,
          50
        ],
        "709": [
          0,
          3,
          45,
          50
        ],
        "740": [
          0,
          3,
          46,
          50
        ],
        "668": [
          0,
          4,
          37,
          50
        ],
        "681": [
          0,
          8,
          39,
          50
        ],
        "675": [
          0,
          1,
          32,
          51
        ],
        "715": [
          0,
          1,
          37,
          51
        ],
        "711": [
          0,
          1,
          39,
          51
        ],
        "722": [
          0,
          1,
          42,
          51
        ],
        "691": [
          0,
          1,
          44,
          51
        ],
        "719": [
          0,
          2,
          40,
          51
        ],
        "727": [
          0,
          2,
          42,
          51
        ],
        "736": [
          0,
          2,
          46,
          51
        ],
        "706": [
          0,
          3,
          38,
          51
        ],
        "738": [
          0,
          3,
          44,
          51
        ],
        "742": [
          0,
          3,
          47,
          51
        ],
        "712": [
          0,
          4,
          44,
          51
        ],
        "713": [
          0,
          5,
          44,
          51
        ],
        "710": [
          0,
          6,
          43,
          51
        ],
        "718": [
          0,
          6,
          44,
          51
        ],
        "702": [
          0,
          1,
          33,
          52
        ],
        "721": [
          0,
          1,
          38,
          52
        ],
        "729": [
          0,
          1,
          40,
          52
        ],
        "734": [
          0,
          1,
          41,
          52
        ],
        "682": [
          0,
          1,
          42,
          52
        ],
        "730": [
          0,
          1,
          43,
          52
        ],
        "724": [
          0,
          1,
          44,
          52
        ],
        "737": [
          0,
          2,
          41,
          52
        ],
        "748": [
          0,
          2,
          45,
          52
        ],
        "690": [
          0,
          3,
          36,
          52
        ],
        "732": [
          0,
          3,
          42,
          52
        ],
        "757": [
          0,
          3,
          47,
          52
        ],
        "746": [
          0,
          4,
          47,
          52
        ],
        "741": [
          0,
          1,
          39,
          53
        ],
        "697": [
          0,
          1,
          48,
          53
        ],
        "755": [
          0,
          2,
          44,
          53
        ],
        "733": [
          0,
          2,
          46,
          53
        ],
        "731": [
          0,
          3,
          45,
          53
        ],
        "744": [
          0,
          3,
          46,
          53
        ],
        "778": [
          0,
          3,
          49,
          53
        ],
        "701": [
          0,
          4,
          35,
          53
        ],
        "749": [
          0,
          5,
          46,
          53
        ],
        "687": [
          0,
          1,
          33,
          54
        ],
        "696": [
          0,
          1,
          43,
          54
        ],
        "759": [
          0,
          1,
          44,
          54
        ],
        "747": [
          0,
          1,
          46,
          54
        ],
        "751": [
          0,
          2,
          47,
          54
        ],
        "752": [
          0,
          2,
          49,
          54
        ],
        "754": [
          0,
          3,
          44,
          54
        ],
        "776": [
          0,
          3,
          47,
          54
        ],
        "784": [
          0,
          3,
          49,
          54
        ],
        "786": [
          0,
          3,
          50,
          54
        ],
        "756": [
          0,
          4,
          47,
          54
        ],
        "743": [
          0,
          4,
          49,
          54
        ],
        "739": [
          0,
          1,
          38,
          55
        ],
        "735": [
          0,
          1,
          43,
          55
        ],
        "750": [
          0,
          2,
          42,
          55
        ],
        "769": [
          0,
          2,
          46,
          55
        ],
        "745": [
          0,
          2,
          50,
          55
        ],
        "773": [
          0,
          3,
          47,
          55
        ],
        "772": [
          0,
          3,
          50,
          55
        ],
        "766": [
          0,
          4,
          46,
          55
        ],
        "764": [
          0,
          4,
          48,
          55
        ],
        "760": [
          0,
          6,
          47,
          55
        ],
        "716": [
          0,
          1,
          35,
          56
        ],
        "775": [
          0,
          1,
          44,
          56
        ],
        "761": [
          0,
          2,
          45,
          56
        ],
        "795": [
          0,
          3,
          51,
          56
        ],
        "800": [
          0,
          3,
          52,
          56
        ],
        "767": [
          0,
          4,
          47,
          56
        ],
        "794": [
          0,
          4,
          51,
          56
        ],
        "782": [
          0,
          1,
          42,
          57
        ],
        "785": [
          0,
          1,
          44,
          57
        ],
        "790": [
          0,
          1,
          47,
          57
        ],
        "799": [
          0,
          2,
          48,
          57
        ],
        "801": [
          0,
          2,
          50,
          57
        ],
        "788": [
          0,
          3,
          46,
          57
        ],
        "793": [
          0,
          3,
          49,
          57
        ],
        "808": [
          0,
          3,
          50,
          57
        ],
        "812": [
          0,
          3,
          52,
          57
        ],
        "815": [
          0,
          3,
          53,
          57
        ],
        "762": [
          0,
          4,
          43,
          57
        ],
        "768": [
          0,
          4,
          50,
          57
        ],
        "770": [
          0,
          6,
          50,
          57
        ],
        "753": [
          0,
          10,
          46,
          57
        ],
        "779": [
          0,
          1,
          41,
          58
        ],
        "714": [
          0,
          3,
          40,
          58
        ],
        "787": [
          0,
          3,
          48,
          58
        ],
        "811": [
          0,
          3,
          50,
          58
        ],
        "798": [
          0,
          3,
          53,
          58
        ],
        "819": [
          0,
          3,
          54,
          58
        ],
        "809": [
          0,
          4,
          51,
          58
        ],
        "791": [
          0,
          5,
          51,
          58
        ],
        "805": [
          0,
          6,
          51,
          58
        ],
        "797": [
          0,
          1,
          50,
          59
        ],
        "777": [
          0,
          1,
          52,
          59
        ],
        "806": [
          0,
          2,
          46,
          59
        ],
        "816": [
          0,
          2,
          52,
          59
        ],
        "833": [
          0,
          3,
          54,
          59
        ],
        "783": [
          0,
          4,
          45,
          59
        ],
        "774": [
          0,
          4,
          50,
          59
        ],
        "796": [
          0,
          4,
          52,
          59
        ],
        "763": [
          0,
          5,
          52,
          59
        ],
        "810": [
          0,
          6,
          52,
          59
        ],
        "758": [
          0,
          7,
          43,
          59
        ],
        "780": [
          0,
          1,
          37,
          60
        ],
        "813": [
          0,
          1,
          46,
          60
        ],
        "802": [
          0,
          1,
          52,
          60
        ],
        "792": [
          0,
          1,
          53,
          60
        ],
        "814": [
          0,
          2,
          47,
          60
        ],
        "827": [
          0,
          2,
          49,
          60
        ],
        "820": [
          0,
          3,
          53,
          60
        ],
        "823": [
          0,
          3,
          55,
          60
        ],
        "829": [
          0,
          3,
          56,
          60
        ],
        "821": [
          0,
          4,
          51,
          60
        ],
        "825": [
          0,
          4,
          55,
          60
        ],
        "765": [
          0,
          5,
          41,
          60
        ],
        "771": [
          0,
          11,
          47,
          60
        ],
        "781": [
          0,
          1,
          38,
          61
        ],
        "830": [
          0,
          1,
          48,
          61
        ],
        "839": [
          0,
          3,
          51,
          61
        ],
        "851": [
          0,
          3,
          54,
          61
        ],
        "841": [
          0,
          3,
          56,
          61
        ],
        "838": [
          0,
          3,
          57,
          61
        ],
        "834": [
          0,
          4,
          54,
          61
        ],
        "847": [
          0,
          4,
          56,
          61
        ],
        "789": [
          0,
          6,
          44,
          61
        ],
        "803": [
          0,
          6,
          47,
          61
        ],
        "818": [
          0,
          6,
          53,
          61
        ],
        "835": [
          0,
          1,
          48,
          62
        ],
        "837": [
          0,
          1,
          49,
          62
        ],
        "832": [
          0,
          2,
          55,
          62
        ],
        "846": [
          0,
          3,
          52,
          62
        ],
        "824": [
          0,
          3,
          55,
          62
        ],
        "855": [
          0,
          3,
          57,
          62
        ],
        "862": [
          0,
          4,
          57,
          62
        ],
        "842": [
          0,
          5,
          54,
          62
        ],
        "848": [
          0,
          1,
          52,
          63
        ],
        "817": [
          0,
          2,
          48,
          63
        ],
        "854": [
          0,
          2,
          52,
          63
        ],
        "865": [
          0,
          3,
          55,
          63
        ],
        "866": [
          0,
          4,
          58,
          63
        ],
        "852": [
          0,
          1,
          52,
          64
        ],
        "864": [
          0,
          2,
          55,
          64
        ],
        "857": [
          0,
          2,
          57,
          64
        ],
        "875": [
          0,
          3,
          57,
          64
        ],
        "870": [
          0,
          3,
          59,
          64
        ],
        "845": [
          0,
          3,
          60,
          64
        ],
        "850": [
          0,
          5,
          58,
          64
        ],
        "868": [
          0,
          1,
          53,
          65
        ],
        "853": [
          0,
          2,
          50,
          65
        ],
        "872": [
          0,
          2,
          54,
          65
        ],
        "826": [
          0,
          3,
          45,
          65
        ],
        "873": [
          0,
          3,
          58,
          65
        ],
        "849": [
          0,
          3,
          61,
          65
        ],
        "860": [
          0,
          4,
          54,
          65
        ],
        "884": [
          0,
          4,
          58,
          65
        ],
        "876": [
          0,
          4,
          60,
          65
        ],
        "828": [
          0,
          5,
          48,
          65
        ],
        "843": [
          0,
          6,
          55,
          65
        ],
        "871": [
          0,
          6,
          58,
          65
        ],
        "804": [
          0,
          7,
          45,
          65
        ],
        "822": [
          0,
          1,
          39,
          66
        ],
        "844": [
          0,
          1,
          48,
          66
        ],
        "859": [
          0,
          1,
          56,
          66
        ],
        "883": [
          0,
          2,
          57,
          66
        ],
        "867": [
          0,
          2,
          59,
          66
        ],
        "888": [
          0,
          3,
          58,
          66
        ],
        "874": [
          0,
          3,
          61,
          66
        ],
        "900": [
          0,
          4,
          61,
          66
        ],
        "807": [
          0,
          5,
          42,
          66
        ],
        "877": [
          0,
          5,
          57,
          66
        ],
        "863": [
          0,
          1,
          52,
          67
        ],
        "882": [
          0,
          3,
          56,
          67
        ],
        "881": [
          0,
          3,
          60,
          67
        ],
        "886": [
          0,
          3,
          62,
          67
        ],
        "836": [
          0,
          4,
          48,
          67
        ],
        "909": [
          0,
          4,
          62,
          67
        ],
        "858": [
          0,
          1,
          48,
          68
        ],
        "831": [
          0,
          1,
          49,
          68
        ],
        "895": [
          0,
          1,
          56,
          68
        ],
        "861": [
          0,
          2,
          61,
          68
        ],
        "898": [
          0,
          3,
          57,
          68
        ],
        "906": [
          0,
          3,
          60,
          68
        ],
        "907": [
          0,
          3,
          61,
          68
        ],
        "908": [
          0,
          5,
          62,
          68
        ],
        "840": [
          0,
          1,
          43,
          69
        ],
        "880": [
          0,
          1,
          54,
          69
        ],
        "885": [
          0,
          1,
          56,
          69
        ],
        "856": [
          0,
          2,
          45,
          69
        ],
        "904": [
          0,
          2,
          58,
          69
        ],
        "878": [
          0,
          2,
          60,
          69
        ],
        "892": [
          0,
          3,
          56,
          69
        ],
        "910": [
          0,
          4,
          60,
          69
        ],
        "918": [
          0,
          4,
          62,
          69
        ],
        "913": [
          0,
          5,
          63,
          69
        ],
        "911": [
          0,
          1,
          57,
          70
        ],
        "896": [
          0,
          1,
          59,
          70
        ],
        "916": [
          0,
          2,
          57,
          70
        ],
        "914": [
          0,
          3,
          59,
          70
        ],
        "869": [
          0,
          3,
          63,
          70
        ],
        "889": [
          0,
          3,
          65,
          70
        ],
        "921": [
          0,
          4,
          65,
          70
        ],
        "905": [
          0,
          5,
          61,
          70
        ],
        "893": [
          0,
          1,
          52,
          71
        ],
        "920": [
          0,
          2,
          60,
          71
        ],
        "915": [
          0,
          2,
          62,
          71
        ],
        "899": [
          0,
          2,
          64,
          71
        ],
        "928": [
          0,
          3,
          61,
          71
        ],
        "933": [
          0,
          3,
          63,
          71
        ],
        "926": [
          0,
          3,
          64,
          71
        ],
        "937": [
          0,
          4,
          66,
          71
        ],
        "912": [
          0,
          5,
          62,
          71
        ],
        "894": [
          0,
          6,
          55,
          71
        ],
        "891": [
          0,
          1,
          52,
          72
        ],
        "901": [
          0,
          1,
          57,
          72
        ],
        "919": [
          0,
          2,
          59,
          72
        ],
        "925": [
          0,
          3,
          62,
          72
        ],
        "922": [
          0,
          3,
          65,
          72
        ],
        "942": [
          0,
          4,
          65,
          72
        ],
        "941": [
          0,
          4,
          67,
          72
        ],
        "887": [
          0,
          1,
          45,
          73
        ],
        "934": [
          0,
          2,
          64,
          73
        ],
        "930": [
          0,
          3,
          62,
          73
        ],
        "879": [
          0,
          4,
          51,
          73
        ],
        "935": [
          0,
          4,
          66,
          73
        ],
        "940": [
          0,
          4,
          68,
          73
        ],
        "929": [
          0,
          5,
          65,
          73
        ],
        "945": [
          0,
          5,
          67,
          73
        ],
        "897": [
          0,
          11,
          60,
          73
        ],
        "944": [
          0,
          1,
          61,
          74
        ],
        "951": [
          0,
          4,
          65,
          74
        ],
        "960": [
          0,
          5,
          68,
          74
        ],
        "903": [
          0,
          6,
          67,
          74
        ],
        "890": [
          0,
          1,
          46,
          75
        ],
        "931": [
          0,
          1,
          62,
          75
        ],
        "954": [
          0,
          3,
          65,
          75
        ],
        "950": [
          0,
          3,
          68,
          75
        ],
        "936": [
          0,
          4,
          62,
          75
        ],
        "955": [
          0,
          5,
          69,
          75
        ],
        "917": [
          0,
          6,
          61,
          75
        ],
        "902": [
          0,
          2,
          61,
          76
        ],
        "958": [
          0,
          3,
          68,
          76
        ],
        "952": [
          0,
          4,
          65,
          76
        ],
        "970": [
          0,
          4,
          69,
          76
        ],
        "959": [
          0,
          4,
          71,
          76
        ],
        "946": [
          0,
          5,
          68,
          76
        ],
        "961": [
          0,
          5,
          69,
          76
        ],
        "938": [
          0,
          2,
          68,
          77
        ],
        "966": [
          0,
          2,
          67,
          78
        ],
        "976": [
          0,
          3,
          68,
          78
        ],
        "964": [
          0,
          3,
          71,
          78
        ],
        "981": [
          0,
          4,
          69,
          78
        ],
        "965": [
          0,
          5,
          71,
          78
        ],
        "947": [
          0,
          7,
          69,
          78
        ],
        "943": [
          0,
          1,
          56,
          79
        ],
        "924": [
          0,
          3,
          51,
          79
        ],
        "979": [
          0,
          3,
          71,
          79
        ],
        "953": [
          0,
          4,
          66,
          79
        ],
        "969": [
          0,
          4,
          68,
          79
        ],
        "971": [
          0,
          4,
          70,
          79
        ],
        "986": [
          0,
          4,
          72,
          79
        ],
        "973": [
          0,
          5,
          72,
          79
        ],
        "991": [
          0,
          5,
          73,
          79
        ],
        "949": [
          0,
          6,
          63,
          79
        ],
        "948": [
          0,
          8,
          65,
          79
        ],
        "962": [
          0,
          1,
          58,
          80
        ],
        "983": [
          0,
          2,
          69,
          80
        ],
        "963": [
          0,
          3,
          67,
          80
        ],
        "982": [
          0,
          4,
          73,
          80
        ],
        "996": [
          0,
          5,
          74,
          80
        ],
        "923": [
          0,
          12,
          67,
          80
        ],
        "992": [
          0,
          3,
          71,
          81
        ],
        "967": [
          0,
          3,
          73,
          81
        ],
        "998": [
          0,
          5,
          74,
          81
        ],
        "956": [
          0,
          6,
          61,
          81
        ],
        "985": [
          0,
          2,
          67,
          82
        ],
        "980": [
          0,
          2,
          73,
          82
        ],
        "977": [
          0,
          3,
          69,
          82
        ],
        "990": [
          0,
          4,
          75,
          82
        ],
        "932": [
          0,
          1,
          73,
          83
        ],
        "1001": [
          0,
          2,
          70,
          83
        ],
        "939": [
          0,
          2,
          72,
          83
        ],
        "1007": [
          0,
          4,
          74,
          83
        ],
        "972": [
          0,
          1,
          61,
          84
        ],
        "989": [
          0,
          1,
          69,
          84
        ],
        "1006": [
          0,
          3,
          73,
          84
        ],
        "995": [
          0,
          3,
          76,
          84
        ],
        "975": [
          0,
          4,
          75,
          84
        ],
        "1000": [
          0,
          5,
          76,
          84
        ],
        "1011": [
          0,
          1,
          70,
          85
        ],
        "994": [
          0,
          1,
          72,
          85
        ],
        "927": [
          0,
          2,
          46,
          85
        ],
        "1010": [
          0,
          3,
          75,
          85
        ],
        "1021": [
          0,
          5,
          79,
          85
        ],
        "974": [
          0,
          6,
          71,
          85
        ],
        "957": [
          0,
          9,
          59,
          85
        ],
        "1009": [
          0,
          1,
          73,
          86
        ],
        "997": [
          0,
          3,
          73,
          86
        ],
        "968": [
          0,
          3,
          78,
          86
        ],
        "984": [
          0,
          3,
          79,
          86
        ],
        "1004": [
          0,
          4,
          75,
          86
        ],
        "1016": [
          0,
          4,
          79,
          86
        ],
        "1019": [
          0,
          5,
          78,
          86
        ],
        "1022": [
          0,
          5,
          80,
          86
        ],
        "1012": [
          0,
          1,
          74,
          87
        ],
        "1025": [
          0,
          3,
          76,
          87
        ],
        "1017": [
          0,
          4,
          76,
          87
        ],
        "1028": [
          0,
          4,
          78,
          87
        ],
        "1015": [
          0,
          4,
          80,
          87
        ],
        "1014": [
          0,
          6,
          80,
          87
        ],
        "1005": [
          0,
          7,
          78,
          87
        ],
        "1035": [
          0,
          5,
          81,
          88
        ],
        "999": [
          0,
          13,
          74,
          88
        ],
        "1013": [
          0,
          6,
          82,
          89
        ],
        "1026": [
          0,
          1,
          76,
          90
        ],
        "1029": [
          0,
          3,
          79,
          90
        ],
        "1032": [
          0,
          4,
          79,
          90
        ],
        "1031": [
          0,
          4,
          83,
          90
        ],
        "1039": [
          0,
          5,
          83,
          90
        ],
        "1034": [
          0,
          1,
          75,
          91
        ],
        "1040": [
          0,
          5,
          85,
          91
        ],
        "978": [
          0,
          9,
          62,
          91
        ],
        "1024": [
          0,
          10,
          79,
          91
        ],
        "1041": [
          0,
          3,
          79,
          92
        ],
        "1020": [
          0,
          3,
          82,
          92
        ],
        "993": [
          0,
          4,
          61,
          92
        ],
        "1044": [
          0,
          4,
          83,
          92
        ],
        "1018": [
          0,
          5,
          78,
          92
        ],
        "1038": [
          0,
          5,
          85,
          92
        ],
        "988": [
          0,
          13,
          68,
          92
        ],
        "1023": [
          0,
          1,
          72,
          93
        ],
        "987": [
          0,
          2,
          52,
          93
        ],
        "1050": [
          0,
          5,
          84,
          93
        ],
        "1049": [
          0,
          6,
          86,
          93
        ],
        "1053": [
          0,
          4,
          83,
          94
        ],
        "1036": [
          0,
          4,
          87,
          94
        ],
        "1056": [
          0,
          5,
          86,
          94
        ],
        "1045": [
          0,
          3,
          85,
          95
        ],
        "1059": [
          0,
          5,
          88,
          95
        ],
        "1002": [
          0,
          9,
          67,
          95
        ],
        "1054": [
          0,
          1,
          79,
          96
        ],
        "1060": [
          0,
          4,
          87,
          96
        ],
        "1046": [
          0,
          5,
          85,
          96
        ],
        "1047": [
          0,
          5,
          90,
          96
        ],
        "1048": [
          0,
          4,
          88,
          97
        ],
        "1065": [
          0,
          5,
          89,
          97
        ],
        "1051": [
          0,
          5,
          91,
          97
        ],
        "1008": [
          0,
          8,
          75,
          97
        ],
        "1043": [
          0,
          1,
          77,
          98
        ],
        "1055": [
          0,
          1,
          85,
          98
        ],
        "1064": [
          0,
          5,
          89,
          98
        ],
        "1027": [
          0,
          6,
          87,
          98
        ],
        "1030": [
          0,
          7,
          78,
          98
        ],
        "1061": [
          0,
          1,
          84,
          99
        ],
        "1071": [
          0,
          6,
          92,
          99
        ],
        "1066": [
          0,
          1,
          85,
          100
        ],
        "1062": [
          0,
          3,
          86,
          100
        ],
        "1042": [
          0,
          5,
          87,
          100
        ],
        "1069": [
          0,
          5,
          93,
          100
        ],
        "1075": [
          0,
          6,
          93,
          100
        ],
        "1068": [
          0,
          4,
          88,
          101
        ],
        "1070": [
          0,
          4,
          90,
          101
        ],
        "1077": [
          0,
          3,
          89,
          102
        ],
        "1080": [
          0,
          5,
          93,
          102
        ],
        "1073": [
          0,
          5,
          95,
          102
        ],
        "1074": [
          0,
          6,
          95,
          102
        ],
        "1063": [
          0,
          1,
          84,
          103
        ],
        "1052": [
          0,
          4,
          97,
          104
        ],
        "1081": [
          0,
          2,
          92,
          105
        ],
        "1085": [
          0,
          4,
          94,
          105
        ],
        "1084": [
          0,
          5,
          97,
          105
        ],
        "1090": [
          0,
          6,
          99,
          106
        ],
        "1078": [
          0,
          1,
          91,
          107
        ],
        "1089": [
          0,
          2,
          94,
          107
        ],
        "1079": [
          0,
          5,
          96,
          107
        ],
        "1091": [
          0,
          6,
          100,
          107
        ],
        "1072": [
          0,
          10,
          93,
          107
        ],
        "1093": [
          0,
          2,
          95,
          110
        ],
        "1094": [
          0,
          5,
          102,
          110
        ],
        "1098": [
          0,
          3,
          97,
          111
        ],
        "1099": [
          0,
          5,
          102,
          111
        ],
        "1083": [
          0,
          10,
          93,
          111
        ],
        "1076": [
          0,
          1,
          81,
          112
        ],
        "1096": [
          0,
          3,
          99,
          112
        ],
        "1086": [
          0,
          5,
          91,
          112
        ],
        "1097": [
          0,
          5,
          101,
          112
        ],
        "1082": [
          0,
          5,
          100,
          113
        ],
        "1095": [
          0,
          5,
          105,
          113
        ],
        "1100": [
          0,
          6,
          106,
          113
        ],
        "1102": [
          0,
          1,
          99,
          114
        ],
        "1087": [
          0,
          11,
          94,
          114
        ],
        "1106": [
          0,
          3,
          102,
          115
        ],
        "1003": [
          0,
          1,
          36,
          117
        ],
        "1101": [
          0,
          5,
          105,
          118
        ],
        "1105": [
          0,
          1,
          105,
          119
        ],
        "1092": [
          0,
          3,
          82,
          119
        ],
        "1103": [
          0,
          4,
          106,
          119
        ],
        "1109": [
          0,
          1,
          106,
          120
        ],
        "1110": [
          0,
          2,
          107,
          120
        ],
        "1104": [
          0,
          6,
          113,
          120
        ],
        "1111": [
          0,
          2,
          106,
          121
        ],
        "1115": [
          0,
          7,
          113,
          121
        ],
        "1114": [
          0,
          1,
          106,
          122
        ],
        "1116": [
          0,
          7,
          114,
          122
        ],
        "1118": [
          0,
          2,
          108,
          123
        ],
        "1112": [
          0,
          7,
          114,
          123
        ],
        "1119": [
          0,
          3,
          111,
          125
        ],
        "1108": [
          0,
          4,
          95,
          125
        ],
        "1033": [
          0,
          8,
          45,
          126
        ],
        "1121": [
          0,
          1,
          113,
          128
        ],
        "1122": [
          0,
          3,
          115,
          128
        ],
        "1125": [
          0,
          7,
          121,
          129
        ],
        "1120": [
          0,
          4,
          115,
          130
        ],
        "1126": [
          0,
          5,
          123,
          134
        ],
        "1037": [
          0,
          1,
          31,
          135
        ],
        "1127": [
          0,
          1,
          120,
          136
        ],
        "1128": [
          0,
          2,
          121,
          136
        ],
        "1130": [
          0,
          1,
          121,
          137
        ],
        "1124": [
          0,
          2,
          105,
          137
        ],
        "1131": [
          0,
          7,
          128,
          137
        ],
        "1129": [
          0,
          7,
          129,
          137
        ],
        "1132": [
          0,
          7,
          130,
          139
        ],
        "1067": [
          0,
          9,
          28,
          144
        ],
        "1134": [
          0,
          1,
          128,
          145
        ],
        "1135": [
          0,
          1,
          129,
          146
        ],
        "1058": [
          0,
          20,
          37,
          150
        ],
        "1137": [
          0,
          1,
          137,
          153
        ],
        "1136": [
          0,
          2,
          137,
          154
        ],
        "1138": [
          0,
          8,
          145,
          154
        ],
        "1139": [
          0,
          1,
          145,
          162
        ],
        "1140": [
          0,
          1,
          154,
          172
        ],
        "1107": [
          0,
          7,
          36,
          192
        ],
        "1117": [
          0,
          10,
          39,
          208
        ],
        "1113": [
          0,
          11,
          27,
          208
        ],
        "1123": [
          0,
          13,
          29,
          224
        ]
      }
    },
    {
      "h": 18,
      "cap": 324,
      "nu": 255,
      "minima": {
        "55": 3,
        "72": 4,
        "73": 4,
        "89": 5,
        "91": 5,
        "105": 6,
        "107": 6,
        "109": 6,
        "121": 7,
        "122": 7,
        "124": 7,
        "127": 7,
        "123": 7,
        "136": 8,
        "138": 8,
        "141": 8,
        "142": 8,
        "145": 8,
        "137": 8,
        "151": 9,
        "153": 9,
        "155": 9,
        "156": 9,
        "159": 9,
        "163": 9,
        "157": 9,
        "165": 10,
        "169": 10,
        "173": 10,
        "172": 10,
        "177": 10,
        "181": 10,
        "179": 11,
        "184": 11,
        "186": 11,
        "190": 11,
        "193": 11,
        "194": 11,
        "199": 11,
        "188": 11,
        "191": 11,
        "185": 11,
        "192": 12,
        "198": 12,
        "202": 12,
        "205": 12,
        "207": 12,
        "212": 12,
        "217": 12,
        "200": 12,
        "204": 12,
        "201": 12,
        "213": 13,
        "214": 13,
        "222": 13,
        "223": 13,
        "229": 13,
        "235": 13,
        "221": 13,
        "225": 13,
        "215": 13,
        "211": 13,
        "227": 14,
        "233": 14,
        "239": 14,
        "241": 14,
        "245": 14,
        "247": 14,
        "253": 14,
        "231": 14,
        "240": 15,
        "243": 15,
        "246": 15,
        "252": 15,
        "258": 15,
        "264": 15,
        "271": 15,
        "249": 15,
        "254": 15,
        "259": 15,
        "242": 15,
        "256": 16,
        "262": 16,
        "265": 16,
        "268": 16,
        "274": 16,
        "282": 16,
        "289": 16,
        "260": 16,
        "251": 17,
        "267": 17,
        "277": 17,
        "275": 17,
        "284": 17,
        "285": 17,
        "283": 17,
        "297": 17,
        "299": 17,
        "307": 17,
        "280": 17,
        "287": 17,
        "293": 17,
        "269": 17,
        "281": 17,
        "263": 17,
        "257": 17,
        "261": 18,
        "279": 18,
        "290": 18,
        "298": 18,
        "306": 18,
        "309": 18,
        "317": 18,
        "325": 18,
        "301": 18,
        "303": 18,
        "291": 18,
        "292": 19,
        "302": 19,
        "314": 19,
        "323": 19,
        "326": 19,
        "334": 19,
        "343": 19,
        "300": 19,
        "310": 19,
        "313": 19,
        "320": 19,
        "327": 19,
        "296": 19,
        "304": 19,
        "308": 19,
        "294": 19,
        "273": 19,
        "316": 20,
        "318": 20,
        "322": 20,
        "321": 20,
        "331": 20,
        "349": 20,
        "352": 20,
        "361": 20,
        "312": 20,
        "328": 20,
        "319": 20,
        "324": 20,
        "329": 20,
        "315": 21,
        "333": 21,
        "342": 21,
        "341": 21,
        "351": 21,
        "339": 21,
        "360": 21,
        "369": 21,
        "330": 21,
        "337": 21,
        "345": 21,
        "347": 21,
        "353": 21,
        "295": 21,
        "340": 22,
        "358": 22,
        "363": 22,
        "367": 22,
        "373": 22,
        "377": 22,
        "376": 22,
        "386": 22,
        "357": 22,
        "375": 22,
        "355": 22,
        "335": 22,
        "305": 23,
        "338": 23,
        "362": 23,
        "364": 23,
        "354": 23,
        "372": 23,
        "374": 23,
        "379": 23,
        "384": 23,
        "390": 23,
        "394": 23,
        "400": 23,
        "401": 23,
        "380": 23,
        "382": 23,
        "346": 23,
        "356": 23,
        "370": 23,
        "348": 23,
        "365": 23,
        "311": 23,
        "378": 24,
        "388": 24,
        "399": 24,
        "407": 24,
        "409": 24,
        "416": 24,
        "366": 24,
        "392": 24,
        "398": 24,
        "402": 24,
        "368": 24,
        "350": 24,
        "359": 25,
        "385": 25,
        "393": 25,
        "395": 25,
        "406": 25,
        "412": 25,
        "391": 25,
        "404": 25,
        "413": 25,
        "423": 25,
        "429": 25,
        "381": 25,
        "389": 25,
        "383": 25,
        "424": 25,
        "387": 25,
        "405": 25,
        "397": 26,
        "403": 26,
        "417": 26,
        "421": 26,
        "432": 26,
        "442": 26,
        "447": 26,
        "415": 26,
        "431": 26,
        "433": 26,
        "396": 27,
        "411": 27,
        "420": 27,
        "426": 27,
        "436": 27,
        "444": 27,
        "448": 27,
        "454": 27,
        "457": 27,
        "453": 27,
        "439": 27,
        "422": 27,
        "450": 27,
        "414": 27,
        "438": 27,
        "408": 27,
        "336": 28,
        "418": 28,
        "430": 28,
        "435": 28,
        "452": 28,
        "425": 28,
        "463": 28,
        "470": 28,
        "459": 28,
        "466": 28,
        "464": 28,
        "440": 28,
        "476": 28,
        "419": 28,
        "410": 28,
        "441": 29,
        "437": 29,
        "445": 29,
        "462": 29,
        "467": 29,
        "479": 29,
        "485": 29,
        "472": 29,
        "489": 29,
        "473": 29,
        "427": 29,
        "451": 29,
        "460": 29,
        "477": 29,
        "481": 29,
        "480": 29,
        "443": 30,
        "484": 30,
        "490": 30,
        "501": 30,
        "493": 30,
        "482": 30,
        "449": 30,
        "471": 30,
        "475": 30,
        "465": 30,
        "455": 30,
        "474": 31,
        "446": 31,
        "494": 31,
        "499": 31,
        "498": 31,
        "509": 31,
        "515": 31,
        "504": 31,
        "456": 31,
        "469": 31,
        "500": 31,
        "510": 31,
        "524": 31,
        "434": 31,
        "507": 31,
        "468": 31,
        "492": 31,
        "486": 32,
        "503": 32,
        "495": 32,
        "520": 32,
        "523": 32,
        "529": 32,
        "514": 32,
        "525": 32,
        "496": 32,
        "478": 32,
        "502": 32,
        "508": 32,
        "532": 32,
        "487": 32,
        "511": 32,
        "512": 32,
        "491": 33,
        "517": 33,
        "527": 33,
        "539": 33,
        "538": 33,
        "543": 33,
        "528": 33,
        "483": 33,
        "519": 33,
        "549": 33,
        "537": 33,
        "521": 33,
        "505": 34,
        "526": 34,
        "530": 34,
        "542": 34,
        "544": 34,
        "552": 34,
        "556": 34,
        "555": 34,
        "506": 34,
        "497": 34,
        "533": 34,
        "551": 34,
        "560": 34,
        "574": 34,
        "540": 34,
        "554": 34,
        "518": 34,
        "534": 35,
        "516": 35,
        "536": 35,
        "565": 35,
        "567": 35,
        "568": 35,
        "522": 35,
        "550": 35,
        "547": 35,
        "580": 35,
        "535": 35,
        "561": 36,
        "557": 36,
        "571": 36,
        "546": 36,
        "563": 36,
        "559": 36,
        "488": 36,
        "562": 36,
        "578": 36,
        "594": 36,
        "600": 36,
        "531": 36,
        "558": 36,
        "570": 36,
        "577": 36,
        "513": 37,
        "553": 37,
        "573": 37,
        "582": 37,
        "587": 37,
        "584": 37,
        "589": 37,
        "541": 37,
        "621": 37,
        "599": 37,
        "597": 37,
        "585": 37,
        "566": 37,
        "461": 37,
        "576": 38,
        "572": 38,
        "548": 38,
        "564": 38,
        "569": 38,
        "602": 38,
        "591": 38,
        "608": 38,
        "611": 38,
        "606": 38,
        "610": 38,
        "603": 38,
        "583": 38,
        "592": 38,
        "614": 38,
        "623": 38,
        "630": 38,
        "593": 38,
        "605": 38,
        "545": 38,
        "590": 39,
        "596": 39,
        "604": 39,
        "616": 39,
        "612": 39,
        "619": 39,
        "595": 39,
        "618": 39,
        "636": 39,
        "647": 39,
        "627": 39,
        "588": 39,
        "575": 40,
        "586": 40,
        "626": 40,
        "638": 40,
        "634": 40,
        "607": 40,
        "615": 40,
        "667": 40,
        "581": 40,
        "628": 40,
        "598": 40,
        "617": 41,
        "633": 41,
        "640": 41,
        "635": 41,
        "642": 41,
        "644": 41,
        "643": 41,
        "659": 41,
        "672": 41,
        "674": 41,
        "579": 41,
        "601": 41,
        "648": 41,
        "668": 41,
        "629": 41,
        "645": 41,
        "631": 41,
        "609": 41,
        "613": 41,
        "654": 42,
        "658": 42,
        "653": 42,
        "622": 42,
        "652": 42,
        "689": 42,
        "639": 42,
        "657": 42,
        "670": 42,
        "676": 42,
        "632": 42,
        "646": 43,
        "662": 43,
        "671": 43,
        "677": 43,
        "664": 43,
        "661": 43,
        "684": 43,
        "696": 43,
        "705": 43,
        "624": 43,
        "660": 43,
        "680": 43,
        "666": 43,
        "649": 44,
        "656": 44,
        "673": 44,
        "675": 44,
        "685": 44,
        "669": 44,
        "651": 44,
        "665": 44,
        "687": 44,
        "708": 44,
        "710": 44,
        "695": 44,
        "701": 44,
        "697": 44,
        "650": 44,
        "637": 44,
        "681": 44,
        "663": 44,
        "641": 44,
        "688": 45,
        "682": 45,
        "692": 45,
        "703": 45,
        "625": 45,
        "679": 45,
        "620": 45,
        "718": 45,
        "722": 45,
        "690": 45,
        "724": 45,
        "655": 45,
        "702": 46,
        "694": 46,
        "717": 46,
        "706": 46,
        "714": 46,
        "743": 46,
        "734": 46,
        "693": 46,
        "728": 46,
        "732": 46,
        "721": 46,
        "678": 47,
        "709": 47,
        "713": 47,
        "727": 47,
        "699": 47,
        "726": 47,
        "711": 47,
        "731": 47,
        "719": 47,
        "737": 47,
        "712": 47,
        "733": 47,
        "741": 47,
        "738": 47,
        "746": 47,
        "686": 47,
        "700": 47,
        "716": 48,
        "715": 48,
        "729": 48,
        "736": 48,
        "739": 48,
        "745": 48,
        "759": 48,
        "761": 48,
        "756": 48,
        "720": 48,
        "707": 48,
        "744": 49,
        "747": 49,
        "751": 49,
        "723": 49,
        "691": 49,
        "768": 49,
        "754": 49,
        "781": 49,
        "780": 49,
        "750": 49,
        "698": 50,
        "742": 50,
        "753": 50,
        "740": 50,
        "774": 50,
        "782": 50,
        "755": 50,
        "725": 50,
        "770": 50,
        "778": 50,
        "760": 50,
        "796": 50,
        "704": 50,
        "752": 50,
        "683": 50,
        "769": 51,
        "772": 51,
        "777": 51,
        "776": 51,
        "764": 51,
        "765": 51,
        "730": 51,
        "785": 51,
        "800": 51,
        "749": 51,
        "779": 51,
        "795": 51,
        "797": 51,
        "762": 51,
        "775": 51,
        "763": 51,
        "771": 51,
        "735": 51,
        "748": 52,
        "758": 52,
        "783": 52,
        "789": 52,
        "757": 52,
        "791": 52,
        "773": 52,
        "808": 52,
        "784": 52,
        "792": 52,
        "816": 52,
        "813": 52,
        "802": 52,
        "766": 52,
        "798": 53,
        "767": 53,
        "793": 53,
        "815": 53,
        "803": 53,
        "840": 53,
        "787": 53,
        "806": 53,
        "794": 53,
        "817": 54,
        "809": 54,
        "814": 54,
        "820": 54,
        "807": 54,
        "836": 54,
        "848": 54,
        "851": 54,
        "819": 54,
        "805": 55,
        "810": 55,
        "801": 55,
        "811": 55,
        "828": 55,
        "844": 55,
        "812": 55,
        "831": 55,
        "818": 55,
        "833": 55,
        "829": 55,
        "821": 55,
        "827": 55,
        "790": 56,
        "838": 56,
        "834": 56,
        "822": 56,
        "835": 56,
        "861": 56,
        "869": 56,
        "824": 56,
        "854": 56,
        "837": 56,
        "786": 56,
        "804": 57,
        "846": 57,
        "841": 57,
        "843": 57,
        "864": 57,
        "832": 57,
        "852": 57,
        "863": 57,
        "874": 57,
        "881": 57,
        "890": 57,
        "826": 57,
        "845": 57,
        "849": 57,
        "823": 57,
        "859": 58,
        "865": 58,
        "860": 58,
        "877": 58,
        "883": 58,
        "866": 58,
        "897": 58,
        "875": 58,
        "842": 58,
        "856": 58,
        "853": 58,
        "799": 58,
        "788": 58,
        "839": 59,
        "857": 59,
        "872": 59,
        "884": 59,
        "888": 59,
        "825": 59,
        "907": 59,
        "898": 59,
        "885": 60,
        "880": 60,
        "870": 60,
        "887": 60,
        "896": 60,
        "868": 60,
        "867": 60,
        "878": 60,
        "902": 60,
        "891": 60,
        "912": 60,
        "879": 60,
        "889": 60,
        "830": 60,
        "847": 61,
        "850": 61,
        "855": 61,
        "882": 61,
        "876": 61,
        "911": 61,
        "926": 61,
        "919": 61,
        "927": 61,
        "910": 61,
        "915": 61,
        "873": 62,
        "905": 62,
        "909": 62,
        "904": 62,
        "921": 62,
        "892": 62,
        "920": 62,
        "900": 62,
        "936": 62,
        "931": 62,
        "923": 62,
        "914": 62,
        "858": 62,
        "895": 63,
        "922": 63,
        "938": 63,
        "943": 63,
        "932": 63,
        "929": 64,
        "928": 64,
        "939": 64,
        "899": 64,
        "903": 64,
        "956": 64,
        "957": 64,
        "941": 64,
        "933": 64,
        "913": 64,
        "935": 64,
        "862": 64,
        "917": 64,
        "925": 64,
        "894": 64,
        "893": 64,
        "940": 65,
        "924": 65,
        "950": 65,
        "944": 65,
        "942": 65,
        "948": 65,
        "947": 65,
        "937": 65,
        "966": 65,
        "930": 65,
        "901": 65,
        "886": 65,
        "951": 66,
        "964": 66,
        "952": 66,
        "918": 66,
        "970": 66,
        "965": 66,
        "982": 66,
        "908": 66,
        "961": 67,
        "954": 67,
        "960": 67,
        "969": 67,
        "979": 67,
        "906": 67,
        "997": 67,
        "945": 67,
        "953": 67,
        "963": 67,
        "946": 68,
        "916": 68,
        "975": 68,
        "955": 68,
        "949": 68,
        "971": 68,
        "984": 68,
        "993": 68,
        "994": 68,
        "972": 68,
        "871": 68,
        "934": 69,
        "973": 69,
        "962": 69,
        "976": 69,
        "980": 69,
        "988": 69,
        "967": 69,
        "977": 69,
        "991": 69,
        "1006": 69,
        "986": 69,
        "1000": 69,
        "989": 70,
        "1001": 70,
        "983": 70,
        "1003": 70,
        "998": 70,
        "1011": 70,
        "987": 70,
        "992": 70,
        "995": 71,
        "996": 71,
        "1007": 71,
        "990": 71,
        "1019": 71,
        "1025": 71,
        "1020": 71,
        "958": 71,
        "1035": 71,
        "1002": 71,
        "974": 71,
        "978": 71,
        "1012": 72,
        "1021": 72,
        "1018": 72,
        "1010": 72,
        "999": 72,
        "1037": 72,
        "1043": 72,
        "1005": 73,
        "1013": 73,
        "1008": 73,
        "1009": 73,
        "1028": 73,
        "968": 73,
        "1027": 73,
        "1041": 73,
        "1017": 73,
        "1038": 73,
        "981": 73,
        "1026": 74,
        "1030": 74,
        "959": 74,
        "1022": 74,
        "1045": 74,
        "1058": 74,
        "1015": 75,
        "1040": 75,
        "1046": 75,
        "1051": 75,
        "1052": 75,
        "1031": 75,
        "1049": 75,
        "1056": 75,
        "985": 75,
        "1014": 76,
        "1004": 76,
        "1055": 76,
        "1061": 76,
        "1072": 76,
        "1062": 76,
        "1039": 77,
        "1029": 77,
        "1075": 77,
        "1016": 77,
        "1044": 77,
        "1064": 78,
        "1032": 78,
        "1034": 78,
        "1060": 78,
        "1078": 78,
        "1071": 78,
        "1085": 78,
        "1053": 78,
        "1070": 78,
        "1054": 78,
        "1042": 79,
        "1047": 79,
        "1081": 79,
        "1082": 79,
        "1088": 79,
        "1067": 79,
        "1033": 79,
        "1057": 79,
        "1079": 79,
        "1095": 79,
        "1065": 79,
        "1098": 79,
        "1024": 79,
        "1063": 80,
        "1074": 80,
        "1086": 80,
        "1036": 80,
        "1087": 80,
        "1089": 80,
        "1105": 80,
        "1068": 80,
        "1076": 80,
        "1090": 81,
        "1066": 81,
        "1073": 81,
        "1099": 81,
        "1103": 81,
        "1094": 81,
        "1107": 81,
        "1069": 82,
        "1080": 82,
        "1096": 82,
        "1091": 82,
        "1104": 82,
        "1100": 82,
        "1023": 82,
        "1114": 83,
        "1113": 83,
        "1123": 83,
        "1124": 83,
        "1097": 84,
        "1120": 84,
        "1112": 84,
        "1106": 84,
        "1119": 84,
        "1115": 84,
        "1126": 85,
        "1129": 85,
        "1092": 85,
        "1109": 85,
        "1101": 85,
        "1111": 85,
        "1141": 85,
        "1048": 85,
        "1059": 85,
        "1121": 86,
        "1127": 86,
        "1140": 86,
        "1135": 86,
        "1144": 86,
        "1050": 86,
        "1130": 87,
        "1077": 87,
        "1145": 87,
        "1133": 87,
        "1138": 87,
        "1151": 87,
        "1136": 87,
        "1117": 87,
        "1110": 87,
        "1116": 88,
        "1132": 88,
        "1131": 88,
        "1160": 88,
        "1134": 88,
        "1122": 89,
        "1125": 89,
        "1083": 89,
        "1150": 90,
        "1154": 90,
        "1159": 90,
        "1161": 90,
        "1108": 90,
        "1118": 90,
        "1168": 90,
        "1162": 91,
        "1142": 91,
        "1158": 91,
        "1152": 91,
        "1172": 91,
        "1147": 91,
        "1146": 92,
        "1156": 92,
        "1170": 92,
        "1164": 92,
        "1149": 92,
        "1176": 92,
        "1139": 92,
        "1169": 92,
        "1166": 92,
        "1163": 92,
        "1102": 92,
        "1148": 93,
        "1171": 93,
        "1155": 93,
        "1181": 93,
        "1179": 93,
        "1143": 93,
        "1153": 94,
        "1178": 94,
        "1187": 94,
        "1188": 94,
        "1183": 94,
        "1180": 95,
        "1165": 95,
        "1197": 95,
        "1182": 95,
        "1093": 96,
        "1189": 96,
        "1185": 96,
        "1173": 96,
        "1190": 97,
        "1194": 97,
        "1204": 97,
        "1200": 97,
        "1137": 97,
        "1167": 97,
        "1175": 97,
        "1184": 98,
        "1203": 98,
        "1198": 98,
        "1195": 98,
        "1196": 99,
        "1209": 99,
        "1186": 99,
        "1206": 100,
        "1174": 100,
        "1128": 100,
        "1208": 100,
        "1212": 100,
        "1218": 100,
        "1084": 100,
        "1210": 101,
        "1215": 101,
        "1213": 101,
        "1191": 101,
        "1214": 101,
        "1201": 101,
        "1219": 101,
        "1225": 102,
        "1221": 102,
        "1207": 103,
        "1205": 103,
        "1199": 104,
        "1157": 104,
        "1222": 104,
        "1224": 105,
        "1228": 105,
        "1234": 105,
        "1229": 105,
        "1202": 105,
        "1230": 106,
        "1220": 106,
        "1217": 106,
        "1240": 106,
        "1236": 107,
        "1192": 107,
        "1231": 107,
        "1239": 107,
        "1233": 107,
        "1244": 107,
        "1216": 108,
        "1235": 108,
        "1243": 108,
        "1232": 109,
        "1246": 110,
        "1238": 110,
        "1237": 110,
        "1249": 110,
        "1252": 111,
        "1211": 111,
        "1255": 111,
        "1177": 112,
        "1226": 112,
        "1250": 112,
        "1254": 112,
        "1253": 113,
        "1245": 113,
        "1259": 113,
        "1256": 114,
        "1241": 114,
        "1260": 114,
        "1264": 115,
        "1265": 116,
        "1242": 116,
        "1262": 118,
        "1263": 118,
        "1261": 119,
        "1266": 119,
        "1251": 119,
        "1270": 120,
        "1274": 120,
        "1269": 120,
        "1271": 121,
        "1276": 121,
        "1277": 122,
        "1280": 122,
        "1282": 123,
        "1281": 123,
        "1275": 123,
        "1286": 125,
        "1267": 125,
        "1272": 126,
        "1279": 126,
        "1273": 127,
        "1290": 128,
        "1289": 129,
        "1285": 129,
        "1295": 129,
        "1268": 130,
        "1284": 130,
        "1296": 130,
        "1287": 132,
        "1283": 134,
        "1299": 134,
        "1291": 135,
        "1298": 136,
        "1301": 136,
        "1302": 136,
        "1292": 137,
        "1293": 137,
        "1305": 137,
        "1294": 138,
        "1306": 138,
        "1309": 139,
        "1300": 140,
        "1193": 140,
        "1310": 142,
        "1258": 142,
        "1307": 144,
        "1308": 144,
        "1311": 145,
        "1314": 146,
        "1315": 146,
        "1312": 146,
        "1304": 146,
        "1316": 148,
        "1223": 150,
        "1288": 150,
        "1318": 153,
        "1317": 153,
        "1321": 154,
        "1319": 155,
        "1322": 156,
        "1324": 162,
        "1227": 162,
        "1320": 162,
        "1325": 163,
        "1257": 170,
        "1326": 171,
        "1328": 172,
        "1248": 176,
        "1327": 180,
        "1329": 181,
        "1330": 190,
        "1297": 221,
        "1303": 238,
        "1313": 255
      },
      "witnesses": {
        "55": [
          0,
          1,
          2,
          3
        ],
        "72": [
          0,
          1,
          2,
          4
        ],
        "73": [
          0,
          1,
          3,
          4
        ],
        "89": [
          0,
          1,
          2,
          5
        ],
        "91": [
          0,
          1,
          4,
          5
        ],
        "105": [
          0,
          1,
          2,
          6
        ],
        "107": [
          0,
          1,
          4,
          6
        ],
        "109": [
          0,
          1,
          5,
          6
        ],
        "121": [
          0,
          1,
          2,
          7
        ],
        "122": [
          0,
          1,
          3,
          7
        ],
        "124": [
          0,
          1,
          5,
          7
        ],
        "127": [
          0,
          1,
          6,
          7
        ],
        "123": [
          0,
          2,
          5,
          7
        ],
        "136": [
          0,
          1,
          2,
          8
        ],
        "138": [
          0,
          1,
          3,
          8
        ],
        "141": [
          0,
          1,
          5,
          8
        ],
        "142": [
          0,
          1,
          6,
          8
        ],
        "145": [
          0,
          1,
          7,
          8
        ],
        "137": [
          0,
          3,
          5,
          8
        ],
        "151": [
          0,
          1,
          2,
          9
        ],
        "153": [
          0,
          1,
          3,
          9
        ],
        "155": [
          0,
          1,
          4,
          9
        ],
        "156": [
          0,
          1,
          6,
          9
        ],
        "159": [
          0,
          1,
          7,
          9
        ],
        "163": [
          0,
          1,
          8,
          9
        ],
        "157": [
          0,
          2,
          7,
          9
        ],
        "165": [
          0,
          1,
          2,
          10
        ],
        "169": [
          0,
          1,
          3,
          10
        ],
        "173": [
          0,
          1,
          6,
          10
        ],
        "172": [
          0,
          1,
          7,
          10
        ],
        "177": [
          0,
          1,
          8,
          10
        ],
        "181": [
          0,
          1,
          9,
          10
        ],
        "179": [
          0,
          1,
          2,
          11
        ],
        "184": [
          0,
          1,
          3,
          11
        ],
        "186": [
          0,
          1,
          5,
          11
        ],
        "190": [
          0,
          1,
          7,
          11
        ],
        "193": [
          0,
          1,
          8,
          11
        ],
        "194": [
          0,
          1,
          9,
          11
        ],
        "199": [
          0,
          1,
          10,
          11
        ],
        "188": [
          0,
          2,
          7,
          11
        ],
        "191": [
          0,
          2,
          9,
          11
        ],
        "185": [
          0,
          3,
          8,
          11
        ],
        "192": [
          0,
          1,
          2,
          12
        ],
        "198": [
          0,
          1,
          3,
          12
        ],
        "202": [
          0,
          1,
          5,
          12
        ],
        "205": [
          0,
          1,
          7,
          12
        ],
        "207": [
          0,
          1,
          9,
          12
        ],
        "212": [
          0,
          1,
          10,
          12
        ],
        "217": [
          0,
          1,
          11,
          12
        ],
        "200": [
          0,
          2,
          5,
          12
        ],
        "204": [
          0,
          2,
          9,
          12
        ],
        "201": [
          0,
          3,
          7,
          12
        ],
        "213": [
          0,
          1,
          3,
          13
        ],
        "214": [
          0,
          1,
          4,
          13
        ],
        "222": [
          0,
          1,
          8,
          13
        ],
        "223": [
          0,
          1,
          10,
          13
        ],
        "229": [
          0,
          1,
          11,
          13
        ],
        "235": [
          0,
          1,
          12,
          13
        ],
        "221": [
          0,
          2,
          9,
          13
        ],
        "225": [
          0,
          2,
          11,
          13
        ],
        "215": [
          0,
          3,
          7,
          13
        ],
        "211": [
          0,
          4,
          9,
          13
        ],
        "227": [
          0,
          1,
          3,
          14
        ],
        "233": [
          0,
          1,
          6,
          14
        ],
        "239": [
          0,
          1,
          9,
          14
        ],
        "241": [
          0,
          1,
          10,
          14
        ],
        "245": [
          0,
          1,
          11,
          14
        ],
        "247": [
          0,
          1,
          12,
          14
        ],
        "253": [
          0,
          1,
          13,
          14
        ],
        "231": [
          0,
          3,
          8,
          14
        ],
        "240": [
          0,
          1,
          3,
          15
        ],
        "243": [
          0,
          1,
          4,
          15
        ],
        "246": [
          0,
          1,
          6,
          15
        ],
        "252": [
          0,
          1,
          9,
          15
        ],
        "258": [
          0,
          1,
          11,
          15
        ],
        "264": [
          0,
          1,
          13,
          15
        ],
        "271": [
          0,
          1,
          14,
          15
        ],
        "249": [
          0,
          2,
          9,
          15
        ],
        "254": [
          0,
          2,
          11,
          15
        ],
        "259": [
          0,
          2,
          13,
          15
        ],
        "242": [
          0,
          4,
          7,
          15
        ],
        "256": [
          0,
          1,
          4,
          16
        ],
        "262": [
          0,
          1,
          7,
          16
        ],
        "265": [
          0,
          1,
          9,
          16
        ],
        "268": [
          0,
          1,
          10,
          16
        ],
        "274": [
          0,
          1,
          13,
          16
        ],
        "282": [
          0,
          1,
          14,
          16
        ],
        "289": [
          0,
          1,
          15,
          16
        ],
        "260": [
          0,
          4,
          11,
          16
        ],
        "251": [
          0,
          1,
          2,
          17
        ],
        "267": [
          0,
          1,
          3,
          17
        ],
        "277": [
          0,
          1,
          7,
          17
        ],
        "275": [
          0,
          1,
          8,
          17
        ],
        "284": [
          0,
          1,
          10,
          17
        ],
        "285": [
          0,
          1,
          11,
          17
        ],
        "283": [
          0,
          1,
          13,
          17
        ],
        "297": [
          0,
          1,
          14,
          17
        ],
        "299": [
          0,
          1,
          15,
          17
        ],
        "307": [
          0,
          1,
          16,
          17
        ],
        "280": [
          0,
          2,
          11,
          17
        ],
        "287": [
          0,
          2,
          13,
          17
        ],
        "293": [
          0,
          2,
          15,
          17
        ],
        "269": [
          0,
          3,
          7,
          17
        ],
        "281": [
          0,
          3,
          14,
          17
        ],
        "263": [
          0,
          5,
          12,
          17
        ],
        "257": [
          0,
          6,
          11,
          17
        ],
        "261": [
          0,
          1,
          2,
          18
        ],
        "279": [
          0,
          1,
          3,
          18
        ],
        "290": [
          0,
          1,
          7,
          18
        ],
        "298": [
          0,
          1,
          11,
          18
        ],
        "306": [
          0,
          1,
          13,
          18
        ],
        "309": [
          0,
          1,
          14,
          18
        ],
        "317": [
          0,
          1,
          16,
          18
        ],
        "325": [
          0,
          1,
          17,
          18
        ],
        "301": [
          0,
          2,
          13,
          18
        ],
        "303": [
          0,
          2,
          15,
          18
        ],
        "291": [
          0,
          3,
          10,
          18
        ],
        "292": [
          0,
          1,
          3,
          19
        ],
        "302": [
          0,
          1,
          9,
          19
        ],
        "314": [
          0,
          1,
          11,
          19
        ],
        "323": [
          0,
          1,
          14,
          19
        ],
        "326": [
          0,
          1,
          15,
          19
        ],
        "334": [
          0,
          1,
          17,
          19
        ],
        "343": [
          0,
          1,
          18,
          19
        ],
        "300": [
          0,
          2,
          5,
          19
        ],
        "310": [
          0,
          2,
          11,
          19
        ],
        "313": [
          0,
          2,
          13,
          19
        ],
        "320": [
          0,
          2,
          15,
          19
        ],
        "327": [
          0,
          2,
          17,
          19
        ],
        "296": [
          0,
          3,
          8,
          19
        ],
        "304": [
          0,
          3,
          10,
          19
        ],
        "308": [
          0,
          3,
          13,
          19
        ],
        "294": [
          0,
          5,
          9,
          19
        ],
        "273": [
          0,
          8,
          11,
          19
        ],
        "316": [
          0,
          1,
          6,
          20
        ],
        "318": [
          0,
          1,
          8,
          20
        ],
        "322": [
          0,
          1,
          9,
          20
        ],
        "321": [
          0,
          1,
          11,
          20
        ],
        "331": [
          0,
          1,
          13,
          20
        ],
        "349": [
          0,
          1,
          17,
          20
        ],
        "352": [
          0,
          1,
          18,
          20
        ],
        "361": [
          0,
          1,
          19,
          20
        ],
        "312": [
          0,
          2,
          9,
          20
        ],
        "328": [
          0,
          2,
          13,
          20
        ],
        "319": [
          0,
          3,
          11,
          20
        ],
        "324": [
          0,
          3,
          14,
          20
        ],
        "329": [
          0,
          3,
          17,
          20
        ],
        "315": [
          0,
          1,
          3,
          21
        ],
        "333": [
          0,
          1,
          9,
          21
        ],
        "342": [
          0,
          1,
          12,
          21
        ],
        "341": [
          0,
          1,
          13,
          21
        ],
        "351": [
          0,
          1,
          15,
          21
        ],
        "339": [
          0,
          1,
          16,
          21
        ],
        "360": [
          0,
          1,
          18,
          21
        ],
        "369": [
          0,
          1,
          19,
          21
        ],
        "330": [
          0,
          2,
          9,
          21
        ],
        "337": [
          0,
          2,
          13,
          21
        ],
        "345": [
          0,
          2,
          15,
          21
        ],
        "347": [
          0,
          2,
          16,
          21
        ],
        "353": [
          0,
          2,
          17,
          21
        ],
        "295": [
          0,
          8,
          13,
          21
        ],
        "340": [
          0,
          1,
          7,
          22
        ],
        "358": [
          0,
          1,
          13,
          22
        ],
        "363": [
          0,
          1,
          14,
          22
        ],
        "367": [
          0,
          1,
          16,
          22
        ],
        "373": [
          0,
          1,
          17,
          22
        ],
        "377": [
          0,
          1,
          18,
          22
        ],
        "376": [
          0,
          1,
          19,
          22
        ],
        "386": [
          0,
          1,
          20,
          22
        ],
        "357": [
          0,
          2,
          15,
          22
        ],
        "375": [
          0,
          2,
          19,
          22
        ],
        "355": [
          0,
          3,
          16,
          22
        ],
        "335": [
          0,
          5,
          12,
          22
        ],
        "305": [
          0,
          1,
          2,
          23
        ],
        "338": [
          0,
          1,
          3,
          23
        ],
        "362": [
          0,
          1,
          9,
          23
        ],
        "364": [
          0,
          1,
          10,
          23
        ],
        "354": [
          0,
          1,
          11,
          23
        ],
        "372": [
          0,
          1,
          13,
          23
        ],
        "374": [
          0,
          1,
          15,
          23
        ],
        "379": [
          0,
          1,
          16,
          23
        ],
        "384": [
          0,
          1,
          17,
          23
        ],
        "390": [
          0,
          1,
          18,
          23
        ],
        "394": [
          0,
          1,
          19,
          23
        ],
        "400": [
          0,
          1,
          20,
          23
        ],
        "401": [
          0,
          1,
          21,
          23
        ],
        "380": [
          0,
          2,
          18,
          23
        ],
        "382": [
          0,
          2,
          20,
          23
        ],
        "346": [
          0,
          3,
          10,
          23
        ],
        "356": [
          0,
          3,
          11,
          23
        ],
        "370": [
          0,
          3,
          17,
          23
        ],
        "348": [
          0,
          5,
          13,
          23
        ],
        "365": [
          0,
          5,
          16,
          23
        ],
        "311": [
          0,
          9,
          14,
          23
        ],
        "378": [
          0,
          1,
          11,
          24
        ],
        "388": [
          0,
          1,
          14,
          24
        ],
        "399": [
          0,
          1,
          17,
          24
        ],
        "407": [
          0,
          1,
          19,
          24
        ],
        "409": [
          0,
          1,
          21,
          24
        ],
        "416": [
          0,
          1,
          22,
          24
        ],
        "366": [
          0,
          2,
          5,
          24
        ],
        "392": [
          0,
          2,
          17,
          24
        ],
        "398": [
          0,
          2,
          19,
          24
        ],
        "402": [
          0,
          2,
          21,
          24
        ],
        "368": [
          0,
          4,
          11,
          24
        ],
        "350": [
          0,
          7,
          10,
          24
        ],
        "359": [
          0,
          1,
          3,
          25
        ],
        "385": [
          0,
          1,
          10,
          25
        ],
        "393": [
          0,
          1,
          11,
          25
        ],
        "395": [
          0,
          1,
          15,
          25
        ],
        "406": [
          0,
          1,
          16,
          25
        ],
        "412": [
          0,
          1,
          18,
          25
        ],
        "391": [
          0,
          1,
          19,
          25
        ],
        "404": [
          0,
          1,
          20,
          25
        ],
        "413": [
          0,
          1,
          21,
          25
        ],
        "423": [
          0,
          1,
          22,
          25
        ],
        "429": [
          0,
          1,
          23,
          25
        ],
        "381": [
          0,
          2,
          7,
          25
        ],
        "389": [
          0,
          2,
          11,
          25
        ],
        "383": [
          0,
          2,
          12,
          25
        ],
        "424": [
          0,
          2,
          22,
          25
        ],
        "387": [
          0,
          3,
          13,
          25
        ],
        "405": [
          0,
          3,
          21,
          25
        ],
        "397": [
          0,
          1,
          8,
          26
        ],
        "403": [
          0,
          1,
          10,
          26
        ],
        "417": [
          0,
          1,
          17,
          26
        ],
        "421": [
          0,
          1,
          18,
          26
        ],
        "432": [
          0,
          1,
          19,
          26
        ],
        "442": [
          0,
          1,
          22,
          26
        ],
        "447": [
          0,
          1,
          23,
          26
        ],
        "415": [
          0,
          2,
          17,
          26
        ],
        "431": [
          0,
          2,
          21,
          26
        ],
        "433": [
          0,
          2,
          23,
          26
        ],
        "396": [
          0,
          1,
          4,
          27
        ],
        "411": [
          0,
          1,
          8,
          27
        ],
        "420": [
          0,
          1,
          12,
          27
        ],
        "426": [
          0,
          1,
          15,
          27
        ],
        "436": [
          0,
          1,
          17,
          27
        ],
        "444": [
          0,
          1,
          19,
          27
        ],
        "448": [
          0,
          1,
          21,
          27
        ],
        "454": [
          0,
          1,
          22,
          27
        ],
        "457": [
          0,
          1,
          23,
          27
        ],
        "453": [
          0,
          1,
          24,
          27
        ],
        "439": [
          0,
          2,
          21,
          27
        ],
        "422": [
          0,
          2,
          22,
          27
        ],
        "450": [
          0,
          2,
          24,
          27
        ],
        "414": [
          0,
          3,
          13,
          27
        ],
        "438": [
          0,
          3,
          22,
          27
        ],
        "408": [
          0,
          6,
          14,
          27
        ],
        "336": [
          0,
          1,
          2,
          28
        ],
        "418": [
          0,
          1,
          8,
          28
        ],
        "430": [
          0,
          1,
          12,
          28
        ],
        "435": [
          0,
          1,
          17,
          28
        ],
        "452": [
          0,
          1,
          18,
          28
        ],
        "425": [
          0,
          1,
          21,
          28
        ],
        "463": [
          0,
          1,
          22,
          28
        ],
        "470": [
          0,
          1,
          23,
          28
        ],
        "459": [
          0,
          1,
          24,
          28
        ],
        "466": [
          0,
          1,
          25,
          28
        ],
        "464": [
          0,
          1,
          26,
          28
        ],
        "440": [
          0,
          2,
          17,
          28
        ],
        "476": [
          0,
          2,
          25,
          28
        ],
        "419": [
          0,
          3,
          13,
          28
        ],
        "410": [
          0,
          5,
          9,
          28
        ],
        "441": [
          0,
          1,
          11,
          29
        ],
        "437": [
          0,
          1,
          12,
          29
        ],
        "445": [
          0,
          1,
          13,
          29
        ],
        "462": [
          0,
          1,
          20,
          29
        ],
        "467": [
          0,
          1,
          21,
          29
        ],
        "479": [
          0,
          1,
          23,
          29
        ],
        "485": [
          0,
          1,
          24,
          29
        ],
        "472": [
          0,
          1,
          25,
          29
        ],
        "489": [
          0,
          1,
          26,
          29
        ],
        "473": [
          0,
          1,
          27,
          29
        ],
        "427": [
          0,
          2,
          5,
          29
        ],
        "451": [
          0,
          2,
          17,
          29
        ],
        "460": [
          0,
          2,
          19,
          29
        ],
        "477": [
          0,
          2,
          24,
          29
        ],
        "481": [
          0,
          2,
          26,
          29
        ],
        "480": [
          0,
          3,
          25,
          29
        ],
        "443": [
          0,
          1,
          7,
          30
        ],
        "484": [
          0,
          1,
          21,
          30
        ],
        "490": [
          0,
          1,
          22,
          30
        ],
        "501": [
          0,
          1,
          26,
          30
        ],
        "493": [
          0,
          1,
          27,
          30
        ],
        "482": [
          0,
          1,
          28,
          30
        ],
        "449": [
          0,
          2,
          11,
          30
        ],
        "471": [
          0,
          2,
          19,
          30
        ],
        "475": [
          0,
          2,
          25,
          30
        ],
        "465": [
          0,
          3,
          22,
          30
        ],
        "455": [
          0,
          5,
          22,
          30
        ],
        "474": [
          0,
          1,
          14,
          31
        ],
        "446": [
          0,
          1,
          15,
          31
        ],
        "494": [
          0,
          1,
          20,
          31
        ],
        "499": [
          0,
          1,
          22,
          31
        ],
        "498": [
          0,
          1,
          23,
          31
        ],
        "509": [
          0,
          1,
          24,
          31
        ],
        "515": [
          0,
          1,
          27,
          31
        ],
        "504": [
          0,
          1,
          28,
          31
        ],
        "456": [
          0,
          2,
          9,
          31
        ],
        "469": [
          0,
          2,
          20,
          31
        ],
        "500": [
          0,
          2,
          24,
          31
        ],
        "510": [
          0,
          2,
          26,
          31
        ],
        "524": [
          0,
          2,
          28,
          31
        ],
        "434": [
          0,
          3,
          14,
          31
        ],
        "507": [
          0,
          3,
          26,
          31
        ],
        "468": [
          0,
          4,
          18,
          31
        ],
        "492": [
          0,
          4,
          25,
          31
        ],
        "486": [
          0,
          1,
          14,
          32
        ],
        "503": [
          0,
          1,
          20,
          32
        ],
        "495": [
          0,
          1,
          21,
          32
        ],
        "520": [
          0,
          1,
          25,
          32
        ],
        "523": [
          0,
          1,
          26,
          32
        ],
        "529": [
          0,
          1,
          27,
          32
        ],
        "514": [
          0,
          1,
          28,
          32
        ],
        "525": [
          0,
          1,
          29,
          32
        ],
        "496": [
          0,
          1,
          30,
          32
        ],
        "478": [
          0,
          2,
          13,
          32
        ],
        "502": [
          0,
          2,
          21,
          32
        ],
        "508": [
          0,
          2,
          23,
          32
        ],
        "532": [
          0,
          2,
          29,
          32
        ],
        "487": [
          0,
          3,
          20,
          32
        ],
        "511": [
          0,
          3,
          25,
          32
        ],
        "512": [
          0,
          3,
          27,
          32
        ],
        "491": [
          0,
          1,
          13,
          33
        ],
        "517": [
          0,
          1,
          21,
          33
        ],
        "527": [
          0,
          1,
          23,
          33
        ],
        "539": [
          0,
          1,
          26,
          33
        ],
        "538": [
          0,
          1,
          27,
          33
        ],
        "543": [
          0,
          1,
          28,
          33
        ],
        "528": [
          0,
          1,
          30,
          33
        ],
        "483": [
          0,
          2,
          9,
          33
        ],
        "519": [
          0,
          2,
          24,
          33
        ],
        "549": [
          0,
          2,
          30,
          33
        ],
        "537": [
          0,
          3,
          29,
          33
        ],
        "521": [
          0,
          4,
          26,
          33
        ],
        "505": [
          0,
          1,
          16,
          34
        ],
        "526": [
          0,
          1,
          19,
          34
        ],
        "530": [
          0,
          1,
          20,
          34
        ],
        "542": [
          0,
          1,
          24,
          34
        ],
        "544": [
          0,
          1,
          25,
          34
        ],
        "552": [
          0,
          1,
          28,
          34
        ],
        "556": [
          0,
          1,
          29,
          34
        ],
        "555": [
          0,
          1,
          30,
          34
        ],
        "506": [
          0,
          1,
          32,
          34
        ],
        "497": [
          0,
          2,
          11,
          34
        ],
        "533": [
          0,
          2,
          25,
          34
        ],
        "551": [
          0,
          2,
          27,
          34
        ],
        "560": [
          0,
          2,
          29,
          34
        ],
        "574": [
          0,
          2,
          31,
          34
        ],
        "540": [
          0,
          3,
          26,
          34
        ],
        "554": [
          0,
          3,
          29,
          34
        ],
        "518": [
          0,
          5,
          23,
          34
        ],
        "534": [
          0,
          1,
          20,
          35
        ],
        "516": [
          0,
          1,
          21,
          35
        ],
        "536": [
          0,
          1,
          24,
          35
        ],
        "565": [
          0,
          1,
          27,
          35
        ],
        "567": [
          0,
          1,
          29,
          35
        ],
        "568": [
          0,
          1,
          31,
          35
        ],
        "522": [
          0,
          2,
          19,
          35
        ],
        "550": [
          0,
          2,
          26,
          35
        ],
        "547": [
          0,
          2,
          27,
          35
        ],
        "580": [
          0,
          2,
          32,
          35
        ],
        "535": [
          0,
          3,
          30,
          35
        ],
        "561": [
          0,
          1,
          23,
          36
        ],
        "557": [
          0,
          1,
          26,
          36
        ],
        "571": [
          0,
          1,
          28,
          36
        ],
        "546": [
          0,
          1,
          30,
          36
        ],
        "563": [
          0,
          1,
          32,
          36
        ],
        "559": [
          0,
          1,
          33,
          36
        ],
        "488": [
          0,
          2,
          17,
          36
        ],
        "562": [
          0,
          2,
          25,
          36
        ],
        "578": [
          0,
          2,
          29,
          36
        ],
        "594": [
          0,
          2,
          31,
          36
        ],
        "600": [
          0,
          2,
          33,
          36
        ],
        "531": [
          0,
          3,
          17,
          36
        ],
        "558": [
          0,
          3,
          28,
          36
        ],
        "570": [
          0,
          3,
          29,
          36
        ],
        "577": [
          0,
          3,
          31,
          36
        ],
        "513": [
          0,
          1,
          5,
          37
        ],
        "553": [
          0,
          1,
          20,
          37
        ],
        "573": [
          0,
          1,
          23,
          37
        ],
        "582": [
          0,
          1,
          26,
          37
        ],
        "587": [
          0,
          1,
          27,
          37
        ],
        "584": [
          0,
          1,
          29,
          37
        ],
        "589": [
          0,
          1,
          30,
          37
        ],
        "541": [
          0,
          2,
          24,
          37
        ],
        "621": [
          0,
          2,
          34,
          37
        ],
        "599": [
          0,
          3,
          32,
          37
        ],
        "597": [
          0,
          3,
          33,
          37
        ],
        "585": [
          0,
          4,
          31,
          37
        ],
        "566": [
          0,
          6,
          29,
          37
        ],
        "461": [
          0,
          9,
          14,
          37
        ],
        "576": [
          0,
          1,
          21,
          38
        ],
        "572": [
          0,
          1,
          22,
          38
        ],
        "548": [
          0,
          1,
          23,
          38
        ],
        "564": [
          0,
          1,
          25,
          38
        ],
        "569": [
          0,
          1,
          26,
          38
        ],
        "602": [
          0,
          1,
          28,
          38
        ],
        "591": [
          0,
          1,
          29,
          38
        ],
        "608": [
          0,
          1,
          30,
          38
        ],
        "611": [
          0,
          1,
          31,
          38
        ],
        "606": [
          0,
          1,
          32,
          38
        ],
        "610": [
          0,
          1,
          33,
          38
        ],
        "603": [
          0,
          1,
          34,
          38
        ],
        "583": [
          0,
          1,
          35,
          38
        ],
        "592": [
          0,
          2,
          27,
          38
        ],
        "614": [
          0,
          2,
          31,
          38
        ],
        "623": [
          0,
          2,
          33,
          38
        ],
        "630": [
          0,
          2,
          35,
          38
        ],
        "593": [
          0,
          4,
          31,
          38
        ],
        "605": [
          0,
          4,
          33,
          38
        ],
        "545": [
          0,
          6,
          17,
          38
        ],
        "590": [
          0,
          1,
          22,
          39
        ],
        "596": [
          0,
          1,
          23,
          39
        ],
        "604": [
          0,
          1,
          27,
          39
        ],
        "616": [
          0,
          1,
          30,
          39
        ],
        "612": [
          0,
          1,
          31,
          39
        ],
        "619": [
          0,
          1,
          32,
          39
        ],
        "595": [
          0,
          2,
          31,
          39
        ],
        "618": [
          0,
          2,
          32,
          39
        ],
        "636": [
          0,
          2,
          34,
          39
        ],
        "647": [
          0,
          2,
          36,
          39
        ],
        "627": [
          0,
          3,
          34,
          39
        ],
        "588": [
          0,
          6,
          31,
          39
        ],
        "575": [
          0,
          1,
          15,
          40
        ],
        "586": [
          0,
          1,
          17,
          40
        ],
        "626": [
          0,
          1,
          29,
          40
        ],
        "638": [
          0,
          1,
          33,
          40
        ],
        "634": [
          0,
          1,
          34,
          40
        ],
        "607": [
          0,
          1,
          36,
          40
        ],
        "615": [
          0,
          2,
          31,
          40
        ],
        "667": [
          0,
          2,
          37,
          40
        ],
        "581": [
          0,
          3,
          19,
          40
        ],
        "628": [
          0,
          3,
          36,
          40
        ],
        "598": [
          0,
          7,
          31,
          40
        ],
        "617": [
          0,
          1,
          26,
          41
        ],
        "633": [
          0,
          1,
          29,
          41
        ],
        "640": [
          0,
          1,
          30,
          41
        ],
        "635": [
          0,
          1,
          32,
          41
        ],
        "642": [
          0,
          1,
          34,
          41
        ],
        "644": [
          0,
          1,
          35,
          41
        ],
        "643": [
          0,
          2,
          32,
          41
        ],
        "659": [
          0,
          2,
          34,
          41
        ],
        "672": [
          0,
          2,
          36,
          41
        ],
        "674": [
          0,
          2,
          38,
          41
        ],
        "579": [
          0,
          3,
          24,
          41
        ],
        "601": [
          0,
          3,
          27,
          41
        ],
        "648": [
          0,
          3,
          36,
          41
        ],
        "668": [
          0,
          3,
          37,
          41
        ],
        "629": [
          0,
          4,
          31,
          41
        ],
        "645": [
          0,
          4,
          34,
          41
        ],
        "631": [
          0,
          4,
          36,
          41
        ],
        "609": [
          0,
          5,
          27,
          41
        ],
        "613": [
          0,
          7,
          33,
          41
        ],
        "654": [
          0,
          1,
          31,
          42
        ],
        "658": [
          0,
          1,
          33,
          42
        ],
        "653": [
          0,
          1,
          37,
          42
        ],
        "622": [
          0,
          2,
          27,
          42
        ],
        "652": [
          0,
          2,
          37,
          42
        ],
        "689": [
          0,
          2,
          39,
          42
        ],
        "639": [
          0,
          3,
          31,
          42
        ],
        "657": [
          0,
          3,
          34,
          42
        ],
        "670": [
          0,
          3,
          37,
          42
        ],
        "676": [
          0,
          3,
          38,
          42
        ],
        "632": [
          0,
          4,
          31,
          42
        ],
        "646": [
          0,
          1,
          28,
          43
        ],
        "662": [
          0,
          1,
          30,
          43
        ],
        "671": [
          0,
          1,
          33,
          43
        ],
        "677": [
          0,
          1,
          35,
          43
        ],
        "664": [
          0,
          2,
          32,
          43
        ],
        "661": [
          0,
          2,
          34,
          43
        ],
        "684": [
          0,
          2,
          36,
          43
        ],
        "696": [
          0,
          2,
          38,
          43
        ],
        "705": [
          0,
          2,
          40,
          43
        ],
        "624": [
          0,
          4,
          32,
          43
        ],
        "660": [
          0,
          4,
          34,
          43
        ],
        "680": [
          0,
          4,
          38,
          43
        ],
        "666": [
          0,
          5,
          36,
          43
        ],
        "649": [
          0,
          1,
          25,
          44
        ],
        "656": [
          0,
          1,
          26,
          44
        ],
        "673": [
          0,
          1,
          31,
          44
        ],
        "675": [
          0,
          1,
          32,
          44
        ],
        "685": [
          0,
          1,
          34,
          44
        ],
        "669": [
          0,
          1,
          35,
          44
        ],
        "651": [
          0,
          2,
          29,
          44
        ],
        "665": [
          0,
          2,
          31,
          44
        ],
        "687": [
          0,
          2,
          35,
          44
        ],
        "708": [
          0,
          2,
          39,
          44
        ],
        "710": [
          0,
          2,
          41,
          44
        ],
        "695": [
          0,
          3,
          37,
          44
        ],
        "701": [
          0,
          3,
          39,
          44
        ],
        "697": [
          0,
          3,
          40,
          44
        ],
        "650": [
          0,
          4,
          39,
          44
        ],
        "637": [
          0,
          5,
          28,
          44
        ],
        "681": [
          0,
          5,
          38,
          44
        ],
        "663": [
          0,
          6,
          35,
          44
        ],
        "641": [
          0,
          7,
          32,
          44
        ],
        "688": [
          0,
          1,
          33,
          45
        ],
        "682": [
          0,
          1,
          35,
          45
        ],
        "692": [
          0,
          1,
          37,
          45
        ],
        "703": [
          0,
          1,
          38,
          45
        ],
        "625": [
          0,
          2,
          20,
          45
        ],
        "679": [
          0,
          2,
          32,
          45
        ],
        "620": [
          0,
          2,
          36,
          45
        ],
        "718": [
          0,
          2,
          38,
          45
        ],
        "722": [
          0,
          2,
          42,
          45
        ],
        "690": [
          0,
          3,
          40,
          45
        ],
        "724": [
          0,
          3,
          41,
          45
        ],
        "655": [
          0,
          5,
          34,
          45
        ],
        "702": [
          0,
          1,
          32,
          46
        ],
        "694": [
          0,
          1,
          36,
          46
        ],
        "717": [
          0,
          1,
          38,
          46
        ],
        "706": [
          0,
          2,
          37,
          46
        ],
        "714": [
          0,
          2,
          39,
          46
        ],
        "743": [
          0,
          2,
          41,
          46
        ],
        "734": [
          0,
          2,
          43,
          46
        ],
        "693": [
          0,
          3,
          38,
          46
        ],
        "728": [
          0,
          3,
          41,
          46
        ],
        "732": [
          0,
          3,
          42,
          46
        ],
        "721": [
          0,
          4,
          41,
          46
        ],
        "678": [
          0,
          1,
          26,
          47
        ],
        "709": [
          0,
          1,
          33,
          47
        ],
        "713": [
          0,
          1,
          34,
          47
        ],
        "727": [
          0,
          1,
          37,
          47
        ],
        "699": [
          0,
          1,
          38,
          47
        ],
        "726": [
          0,
          1,
          40,
          47
        ],
        "711": [
          0,
          1,
          41,
          47
        ],
        "731": [
          0,
          2,
          40,
          47
        ],
        "719": [
          0,
          2,
          42,
          47
        ],
        "737": [
          0,
          2,
          44,
          47
        ],
        "712": [
          0,
          3,
          39,
          47
        ],
        "733": [
          0,
          3,
          40,
          47
        ],
        "741": [
          0,
          3,
          42,
          47
        ],
        "738": [
          0,
          3,
          43,
          47
        ],
        "746": [
          0,
          4,
          42,
          47
        ],
        "686": [
          0,
          5,
          36,
          47
        ],
        "700": [
          0,
          6,
          39,
          47
        ],
        "716": [
          0,
          1,
          31,
          48
        ],
        "715": [
          0,
          1,
          33,
          48
        ],
        "729": [
          0,
          1,
          34,
          48
        ],
        "736": [
          0,
          1,
          37,
          48
        ],
        "739": [
          0,
          1,
          38,
          48
        ],
        "745": [
          0,
          2,
          39,
          48
        ],
        "759": [
          0,
          2,
          41,
          48
        ],
        "761": [
          0,
          2,
          43,
          48
        ],
        "756": [
          0,
          3,
          44,
          48
        ],
        "720": [
          0,
          4,
          39,
          48
        ],
        "707": [
          0,
          5,
          42,
          48
        ],
        "744": [
          0,
          1,
          36,
          49
        ],
        "747": [
          0,
          1,
          38,
          49
        ],
        "751": [
          0,
          1,
          40,
          49
        ],
        "723": [
          0,
          1,
          44,
          49
        ],
        "691": [
          0,
          2,
          23,
          49
        ],
        "768": [
          0,
          2,
          44,
          49
        ],
        "754": [
          0,
          2,
          46,
          49
        ],
        "781": [
          0,
          3,
          44,
          49
        ],
        "780": [
          0,
          3,
          45,
          49
        ],
        "750": [
          0,
          5,
          43,
          49
        ],
        "698": [
          0,
          1,
          21,
          50
        ],
        "742": [
          0,
          1,
          35,
          50
        ],
        "753": [
          0,
          1,
          37,
          50
        ],
        "740": [
          0,
          1,
          44,
          50
        ],
        "774": [
          0,
          2,
          41,
          50
        ],
        "782": [
          0,
          2,
          43,
          50
        ],
        "755": [
          0,
          2,
          47,
          50
        ],
        "725": [
          0,
          3,
          36,
          50
        ],
        "770": [
          0,
          3,
          42,
          50
        ],
        "778": [
          0,
          3,
          43,
          50
        ],
        "760": [
          0,
          3,
          45,
          50
        ],
        "796": [
          0,
          3,
          46,
          50
        ],
        "704": [
          0,
          4,
          35,
          50
        ],
        "752": [
          0,
          4,
          45,
          50
        ],
        "683": [
          0,
          7,
          27,
          50
        ],
        "769": [
          0,
          1,
          37,
          51
        ],
        "772": [
          0,
          1,
          40,
          51
        ],
        "777": [
          0,
          1,
          42,
          51
        ],
        "776": [
          0,
          1,
          43,
          51
        ],
        "764": [
          0,
          1,
          45,
          51
        ],
        "765": [
          0,
          2,
          38,
          51
        ],
        "730": [
          0,
          2,
          39,
          51
        ],
        "785": [
          0,
          2,
          42,
          51
        ],
        "800": [
          0,
          2,
          46,
          51
        ],
        "749": [
          0,
          3,
          40,
          51
        ],
        "779": [
          0,
          3,
          41,
          51
        ],
        "795": [
          0,
          3,
          44,
          51
        ],
        "797": [
          0,
          3,
          46,
          51
        ],
        "762": [
          0,
          4,
          41,
          51
        ],
        "775": [
          0,
          4,
          42,
          51
        ],
        "763": [
          0,
          4,
          44,
          51
        ],
        "771": [
          0,
          5,
          44,
          51
        ],
        "735": [
          0,
          6,
          41,
          51
        ],
        "748": [
          0,
          1,
          32,
          52
        ],
        "758": [
          0,
          1,
          33,
          52
        ],
        "783": [
          0,
          1,
          40,
          52
        ],
        "789": [
          0,
          1,
          41,
          52
        ],
        "757": [
          0,
          2,
          37,
          52
        ],
        "791": [
          0,
          2,
          41,
          52
        ],
        "773": [
          0,
          2,
          43,
          52
        ],
        "808": [
          0,
          2,
          45,
          52
        ],
        "784": [
          0,
          3,
          42,
          52
        ],
        "792": [
          0,
          3,
          44,
          52
        ],
        "816": [
          0,
          3,
          47,
          52
        ],
        "813": [
          0,
          3,
          48,
          52
        ],
        "802": [
          0,
          4,
          47,
          52
        ],
        "766": [
          0,
          5,
          46,
          52
        ],
        "798": [
          0,
          1,
          42,
          53
        ],
        "767": [
          0,
          1,
          44,
          53
        ],
        "793": [
          0,
          1,
          46,
          53
        ],
        "815": [
          0,
          2,
          48,
          53
        ],
        "803": [
          0,
          3,
          46,
          53
        ],
        "840": [
          0,
          3,
          49,
          53
        ],
        "787": [
          0,
          4,
          43,
          53
        ],
        "806": [
          0,
          5,
          46,
          53
        ],
        "794": [
          0,
          6,
          46,
          53
        ],
        "817": [
          0,
          1,
          44,
          54
        ],
        "809": [
          0,
          1,
          46,
          54
        ],
        "814": [
          0,
          2,
          47,
          54
        ],
        "820": [
          0,
          2,
          49,
          54
        ],
        "807": [
          0,
          3,
          43,
          54
        ],
        "836": [
          0,
          3,
          47,
          54
        ],
        "848": [
          0,
          3,
          49,
          54
        ],
        "851": [
          0,
          3,
          50,
          54
        ],
        "819": [
          0,
          4,
          47,
          54
        ],
        "805": [
          0,
          1,
          38,
          55
        ],
        "810": [
          0,
          1,
          42,
          55
        ],
        "801": [
          0,
          2,
          40,
          55
        ],
        "811": [
          0,
          2,
          42,
          55
        ],
        "828": [
          0,
          2,
          46,
          55
        ],
        "844": [
          0,
          2,
          48,
          55
        ],
        "812": [
          0,
          2,
          50,
          55
        ],
        "831": [
          0,
          3,
          47,
          55
        ],
        "818": [
          0,
          3,
          48,
          55
        ],
        "833": [
          0,
          3,
          50,
          55
        ],
        "829": [
          0,
          4,
          46,
          55
        ],
        "821": [
          0,
          4,
          48,
          55
        ],
        "827": [
          0,
          4,
          50,
          55
        ],
        "790": [
          0,
          1,
          33,
          56
        ],
        "838": [
          0,
          1,
          43,
          56
        ],
        "834": [
          0,
          1,
          44,
          56
        ],
        "822": [
          0,
          2,
          45,
          56
        ],
        "835": [
          0,
          3,
          45,
          56
        ],
        "861": [
          0,
          3,
          51,
          56
        ],
        "869": [
          0,
          3,
          52,
          56
        ],
        "824": [
          0,
          4,
          47,
          56
        ],
        "854": [
          0,
          4,
          51,
          56
        ],
        "837": [
          0,
          5,
          47,
          56
        ],
        "786": [
          0,
          5,
          49,
          56
        ],
        "804": [
          0,
          1,
          35,
          57
        ],
        "846": [
          0,
          1,
          44,
          57
        ],
        "841": [
          0,
          1,
          48,
          57
        ],
        "843": [
          0,
          2,
          44,
          57
        ],
        "864": [
          0,
          2,
          48,
          57
        ],
        "832": [
          0,
          3,
          44,
          57
        ],
        "852": [
          0,
          3,
          46,
          57
        ],
        "863": [
          0,
          3,
          49,
          57
        ],
        "874": [
          0,
          3,
          50,
          57
        ],
        "881": [
          0,
          3,
          52,
          57
        ],
        "890": [
          0,
          3,
          53,
          57
        ],
        "826": [
          0,
          4,
          43,
          57
        ],
        "845": [
          0,
          5,
          48,
          57
        ],
        "849": [
          0,
          5,
          51,
          57
        ],
        "823": [
          0,
          6,
          46,
          57
        ],
        "859": [
          0,
          1,
          49,
          58
        ],
        "865": [
          0,
          2,
          47,
          58
        ],
        "860": [
          0,
          2,
          53,
          58
        ],
        "877": [
          0,
          3,
          50,
          58
        ],
        "883": [
          0,
          3,
          51,
          58
        ],
        "866": [
          0,
          3,
          53,
          58
        ],
        "897": [
          0,
          3,
          54,
          58
        ],
        "875": [
          0,
          4,
          53,
          58
        ],
        "842": [
          0,
          5,
          47,
          58
        ],
        "856": [
          0,
          5,
          51,
          58
        ],
        "853": [
          0,
          5,
          52,
          58
        ],
        "799": [
          0,
          6,
          39,
          58
        ],
        "788": [
          0,
          7,
          40,
          58
        ],
        "839": [
          0,
          1,
          42,
          59
        ],
        "857": [
          0,
          1,
          51,
          59
        ],
        "872": [
          0,
          2,
          46,
          59
        ],
        "884": [
          0,
          2,
          50,
          59
        ],
        "888": [
          0,
          2,
          52,
          59
        ],
        "825": [
          0,
          3,
          52,
          59
        ],
        "907": [
          0,
          3,
          54,
          59
        ],
        "898": [
          0,
          3,
          55,
          59
        ],
        "885": [
          0,
          1,
          46,
          60
        ],
        "880": [
          0,
          1,
          51,
          60
        ],
        "870": [
          0,
          1,
          52,
          60
        ],
        "887": [
          0,
          2,
          47,
          60
        ],
        "896": [
          0,
          2,
          49,
          60
        ],
        "868": [
          0,
          2,
          53,
          60
        ],
        "867": [
          0,
          3,
          46,
          60
        ],
        "878": [
          0,
          3,
          49,
          60
        ],
        "902": [
          0,
          3,
          52,
          60
        ],
        "891": [
          0,
          3,
          53,
          60
        ],
        "912": [
          0,
          3,
          56,
          60
        ],
        "879": [
          0,
          4,
          49,
          60
        ],
        "889": [
          0,
          4,
          55,
          60
        ],
        "830": [
          0,
          5,
          44,
          60
        ],
        "847": [
          0,
          1,
          38,
          61
        ],
        "850": [
          0,
          1,
          42,
          61
        ],
        "855": [
          0,
          1,
          43,
          61
        ],
        "882": [
          0,
          1,
          52,
          61
        ],
        "876": [
          0,
          2,
          48,
          61
        ],
        "911": [
          0,
          3,
          51,
          61
        ],
        "926": [
          0,
          3,
          54,
          61
        ],
        "919": [
          0,
          3,
          56,
          61
        ],
        "927": [
          0,
          3,
          57,
          61
        ],
        "910": [
          0,
          4,
          54,
          61
        ],
        "915": [
          0,
          4,
          56,
          61
        ],
        "873": [
          0,
          1,
          43,
          62
        ],
        "905": [
          0,
          1,
          48,
          62
        ],
        "909": [
          0,
          1,
          49,
          62
        ],
        "904": [
          0,
          1,
          51,
          62
        ],
        "921": [
          0,
          2,
          53,
          62
        ],
        "892": [
          0,
          3,
          51,
          62
        ],
        "920": [
          0,
          3,
          52,
          62
        ],
        "900": [
          0,
          3,
          55,
          62
        ],
        "936": [
          0,
          3,
          57,
          62
        ],
        "931": [
          0,
          3,
          58,
          62
        ],
        "923": [
          0,
          4,
          55,
          62
        ],
        "914": [
          0,
          5,
          54,
          62
        ],
        "858": [
          0,
          9,
          52,
          62
        ],
        "895": [
          0,
          1,
          46,
          63
        ],
        "922": [
          0,
          1,
          52,
          63
        ],
        "938": [
          0,
          3,
          55,
          63
        ],
        "943": [
          0,
          4,
          58,
          63
        ],
        "932": [
          0,
          5,
          57,
          63
        ],
        "929": [
          0,
          1,
          52,
          64
        ],
        "928": [
          0,
          1,
          54,
          64
        ],
        "939": [
          0,
          2,
          57,
          64
        ],
        "899": [
          0,
          2,
          59,
          64
        ],
        "903": [
          0,
          3,
          53,
          64
        ],
        "956": [
          0,
          3,
          57,
          64
        ],
        "957": [
          0,
          3,
          59,
          64
        ],
        "941": [
          0,
          3,
          60,
          64
        ],
        "933": [
          0,
          4,
          55,
          64
        ],
        "913": [
          0,
          4,
          57,
          64
        ],
        "935": [
          0,
          4,
          59,
          64
        ],
        "862": [
          0,
          5,
          50,
          64
        ],
        "917": [
          0,
          5,
          57,
          64
        ],
        "925": [
          0,
          5,
          58,
          64
        ],
        "894": [
          0,
          9,
          51,
          64
        ],
        "893": [
          0,
          9,
          52,
          64
        ],
        "940": [
          0,
          1,
          51,
          65
        ],
        "924": [
          0,
          1,
          55,
          65
        ],
        "950": [
          0,
          2,
          54,
          65
        ],
        "944": [
          0,
          3,
          54,
          65
        ],
        "942": [
          0,
          3,
          55,
          65
        ],
        "948": [
          0,
          3,
          57,
          65
        ],
        "947": [
          0,
          3,
          60,
          65
        ],
        "937": [
          0,
          4,
          56,
          65
        ],
        "966": [
          0,
          4,
          58,
          65
        ],
        "930": [
          0,
          6,
          57,
          65
        ],
        "901": [
          0,
          8,
          51,
          65
        ],
        "886": [
          0,
          9,
          48,
          65
        ],
        "951": [
          0,
          1,
          52,
          66
        ],
        "964": [
          0,
          2,
          57,
          66
        ],
        "952": [
          0,
          2,
          59,
          66
        ],
        "918": [
          0,
          2,
          61,
          66
        ],
        "970": [
          0,
          3,
          58,
          66
        ],
        "965": [
          0,
          3,
          61,
          66
        ],
        "982": [
          0,
          4,
          61,
          66
        ],
        "908": [
          0,
          5,
          60,
          66
        ],
        "961": [
          0,
          1,
          53,
          67
        ],
        "954": [
          0,
          2,
          56,
          67
        ],
        "960": [
          0,
          3,
          54,
          67
        ],
        "969": [
          0,
          3,
          56,
          67
        ],
        "979": [
          0,
          3,
          62,
          67
        ],
        "906": [
          0,
          4,
          60,
          67
        ],
        "997": [
          0,
          4,
          62,
          67
        ],
        "945": [
          0,
          5,
          59,
          67
        ],
        "953": [
          0,
          5,
          60,
          67
        ],
        "963": [
          0,
          5,
          61,
          67
        ],
        "946": [
          0,
          1,
          52,
          68
        ],
        "916": [
          0,
          1,
          53,
          68
        ],
        "975": [
          0,
          1,
          56,
          68
        ],
        "955": [
          0,
          1,
          59,
          68
        ],
        "949": [
          0,
          2,
          53,
          68
        ],
        "971": [
          0,
          2,
          59,
          68
        ],
        "984": [
          0,
          3,
          57,
          68
        ],
        "993": [
          0,
          3,
          60,
          68
        ],
        "994": [
          0,
          5,
          62,
          68
        ],
        "972": [
          0,
          7,
          60,
          68
        ],
        "871": [
          0,
          9,
          44,
          68
        ],
        "934": [
          0,
          1,
          48,
          69
        ],
        "973": [
          0,
          1,
          53,
          69
        ],
        "962": [
          0,
          1,
          54,
          69
        ],
        "976": [
          0,
          1,
          56,
          69
        ],
        "980": [
          0,
          1,
          57,
          69
        ],
        "988": [
          0,
          2,
          58,
          69
        ],
        "967": [
          0,
          2,
          60,
          69
        ],
        "977": [
          0,
          3,
          56,
          69
        ],
        "991": [
          0,
          4,
          60,
          69
        ],
        "1006": [
          0,
          4,
          62,
          69
        ],
        "986": [
          0,
          5,
          62,
          69
        ],
        "1000": [
          0,
          5,
          63,
          69
        ],
        "989": [
          0,
          1,
          55,
          70
        ],
        "1001": [
          0,
          2,
          57,
          70
        ],
        "983": [
          0,
          3,
          57,
          70
        ],
        "1003": [
          0,
          3,
          59,
          70
        ],
        "998": [
          0,
          4,
          61,
          70
        ],
        "1011": [
          0,
          4,
          65,
          70
        ],
        "987": [
          0,
          5,
          61,
          70
        ],
        "992": [
          0,
          5,
          62,
          70
        ],
        "995": [
          0,
          1,
          55,
          71
        ],
        "996": [
          0,
          1,
          60,
          71
        ],
        "1007": [
          0,
          2,
          62,
          71
        ],
        "990": [
          0,
          3,
          57,
          71
        ],
        "1019": [
          0,
          3,
          61,
          71
        ],
        "1025": [
          0,
          3,
          63,
          71
        ],
        "1020": [
          0,
          3,
          64,
          71
        ],
        "958": [
          0,
          4,
          57,
          71
        ],
        "1035": [
          0,
          4,
          66,
          71
        ],
        "1002": [
          0,
          5,
          62,
          71
        ],
        "974": [
          0,
          5,
          63,
          71
        ],
        "978": [
          0,
          6,
          55,
          71
        ],
        "1012": [
          0,
          2,
          59,
          72
        ],
        "1021": [
          0,
          3,
          62,
          72
        ],
        "1018": [
          0,
          3,
          65,
          72
        ],
        "1010": [
          0,
          3,
          67,
          72
        ],
        "999": [
          0,
          4,
          59,
          72
        ],
        "1037": [
          0,
          4,
          65,
          72
        ],
        "1043": [
          0,
          4,
          67,
          72
        ],
        "1005": [
          0,
          1,
          56,
          73
        ],
        "1013": [
          0,
          1,
          60,
          73
        ],
        "1008": [
          0,
          2,
          56,
          73
        ],
        "1009": [
          0,
          2,
          60,
          73
        ],
        "1028": [
          0,
          2,
          64,
          73
        ],
        "968": [
          0,
          4,
          52,
          73
        ],
        "1027": [
          0,
          4,
          66,
          73
        ],
        "1041": [
          0,
          4,
          68,
          73
        ],
        "1017": [
          0,
          5,
          65,
          73
        ],
        "1038": [
          0,
          5,
          67,
          73
        ],
        "981": [
          0,
          11,
          60,
          73
        ],
        "1026": [
          0,
          1,
          58,
          74
        ],
        "1030": [
          0,
          2,
          63,
          74
        ],
        "959": [
          0,
          3,
          52,
          74
        ],
        "1022": [
          0,
          3,
          60,
          74
        ],
        "1045": [
          0,
          4,
          65,
          74
        ],
        "1058": [
          0,
          5,
          68,
          74
        ],
        "1015": [
          0,
          1,
          55,
          75
        ],
        "1040": [
          0,
          1,
          61,
          75
        ],
        "1046": [
          0,
          2,
          62,
          75
        ],
        "1051": [
          0,
          3,
          65,
          75
        ],
        "1052": [
          0,
          3,
          68,
          75
        ],
        "1031": [
          0,
          4,
          62,
          75
        ],
        "1049": [
          0,
          4,
          68,
          75
        ],
        "1056": [
          0,
          4,
          70,
          75
        ],
        "985": [
          0,
          5,
          51,
          75
        ],
        "1014": [
          0,
          1,
          67,
          76
        ],
        "1004": [
          0,
          2,
          53,
          76
        ],
        "1055": [
          0,
          2,
          65,
          76
        ],
        "1061": [
          0,
          3,
          68,
          76
        ],
        "1072": [
          0,
          4,
          69,
          76
        ],
        "1062": [
          0,
          5,
          69,
          76
        ],
        "1039": [
          0,
          2,
          68,
          77
        ],
        "1029": [
          0,
          3,
          72,
          77
        ],
        "1075": [
          0,
          4,
          72,
          77
        ],
        "1016": [
          0,
          6,
          67,
          77
        ],
        "1044": [
          0,
          8,
          67,
          77
        ],
        "1064": [
          0,
          2,
          67,
          78
        ],
        "1032": [
          0,
          2,
          69,
          78
        ],
        "1034": [
          0,
          2,
          71,
          78
        ],
        "1060": [
          0,
          3,
          67,
          78
        ],
        "1078": [
          0,
          3,
          68,
          78
        ],
        "1071": [
          0,
          3,
          71,
          78
        ],
        "1085": [
          0,
          4,
          69,
          78
        ],
        "1053": [
          0,
          4,
          71,
          78
        ],
        "1070": [
          0,
          5,
          71,
          78
        ],
        "1054": [
          0,
          7,
          69,
          78
        ],
        "1042": [
          0,
          1,
          56,
          79
        ],
        "1047": [
          0,
          1,
          61,
          79
        ],
        "1081": [
          0,
          3,
          66,
          79
        ],
        "1082": [
          0,
          3,
          68,
          79
        ],
        "1088": [
          0,
          3,
          71,
          79
        ],
        "1067": [
          0,
          3,
          72,
          79
        ],
        "1033": [
          0,
          3,
          74,
          79
        ],
        "1057": [
          0,
          4,
          66,
          79
        ],
        "1079": [
          0,
          4,
          70,
          79
        ],
        "1095": [
          0,
          4,
          72,
          79
        ],
        "1065": [
          0,
          5,
          68,
          79
        ],
        "1098": [
          0,
          5,
          73,
          79
        ],
        "1024": [
          0,
          6,
          65,
          79
        ],
        "1063": [
          0,
          1,
          58,
          80
        ],
        "1074": [
          0,
          1,
          63,
          80
        ],
        "1086": [
          0,
          1,
          66,
          80
        ],
        "1036": [
          0,
          2,
          55,
          80
        ],
        "1087": [
          0,
          2,
          69,
          80
        ],
        "1089": [
          0,
          4,
          73,
          80
        ],
        "1105": [
          0,
          5,
          74,
          80
        ],
        "1068": [
          0,
          6,
          73,
          80
        ],
        "1076": [
          0,
          7,
          71,
          80
        ],
        "1090": [
          0,
          1,
          66,
          81
        ],
        "1066": [
          0,
          1,
          67,
          81
        ],
        "1073": [
          0,
          2,
          62,
          81
        ],
        "1099": [
          0,
          3,
          70,
          81
        ],
        "1103": [
          0,
          3,
          71,
          81
        ],
        "1094": [
          0,
          4,
          76,
          81
        ],
        "1107": [
          0,
          5,
          74,
          81
        ],
        "1069": [
          0,
          1,
          58,
          82
        ],
        "1080": [
          0,
          2,
          65,
          82
        ],
        "1096": [
          0,
          2,
          67,
          82
        ],
        "1091": [
          0,
          2,
          73,
          82
        ],
        "1104": [
          0,
          4,
          75,
          82
        ],
        "1100": [
          0,
          7,
          74,
          82
        ],
        "1023": [
          0,
          11,
          61,
          82
        ],
        "1114": [
          0,
          2,
          70,
          83
        ],
        "1113": [
          0,
          4,
          72,
          83
        ],
        "1123": [
          0,
          4,
          74,
          83
        ],
        "1124": [
          0,
          4,
          76,
          83
        ],
        "1097": [
          0,
          1,
          65,
          84
        ],
        "1120": [
          0,
          3,
          73,
          84
        ],
        "1112": [
          0,
          3,
          76,
          84
        ],
        "1106": [
          0,
          5,
          73,
          84
        ],
        "1119": [
          0,
          5,
          75,
          84
        ],
        "1115": [
          0,
          5,
          76,
          84
        ],
        "1126": [
          0,
          1,
          70,
          85
        ],
        "1129": [
          0,
          3,
          75,
          85
        ],
        "1092": [
          0,
          3,
          77,
          85
        ],
        "1109": [
          0,
          3,
          78,
          85
        ],
        "1101": [
          0,
          4,
          80,
          85
        ],
        "1111": [
          0,
          5,
          74,
          85
        ],
        "1141": [
          0,
          5,
          79,
          85
        ],
        "1048": [
          0,
          9,
          61,
          85
        ],
        "1059": [
          0,
          15,
          67,
          85
        ],
        "1121": [
          0,
          1,
          70,
          86
        ],
        "1127": [
          0,
          4,
          75,
          86
        ],
        "1140": [
          0,
          4,
          79,
          86
        ],
        "1135": [
          0,
          5,
          78,
          86
        ],
        "1144": [
          0,
          5,
          80,
          86
        ],
        "1050": [
          0,
          9,
          73,
          86
        ],
        "1130": [
          0,
          1,
          74,
          87
        ],
        "1077": [
          0,
          2,
          55,
          87
        ],
        "1145": [
          0,
          3,
          76,
          87
        ],
        "1133": [
          0,
          3,
          79,
          87
        ],
        "1138": [
          0,
          4,
          76,
          87
        ],
        "1151": [
          0,
          4,
          78,
          87
        ],
        "1136": [
          0,
          4,
          80,
          87
        ],
        "1117": [
          0,
          5,
          80,
          87
        ],
        "1110": [
          0,
          8,
          73,
          87
        ],
        "1116": [
          0,
          1,
          68,
          88
        ],
        "1132": [
          0,
          1,
          69,
          88
        ],
        "1131": [
          0,
          2,
          75,
          88
        ],
        "1160": [
          0,
          5,
          81,
          88
        ],
        "1134": [
          0,
          6,
          81,
          88
        ],
        "1122": [
          0,
          3,
          75,
          89
        ],
        "1125": [
          0,
          3,
          78,
          89
        ],
        "1083": [
          0,
          4,
          59,
          89
        ],
        "1150": [
          0,
          1,
          76,
          90
        ],
        "1154": [
          0,
          3,
          79,
          90
        ],
        "1159": [
          0,
          4,
          79,
          90
        ],
        "1161": [
          0,
          4,
          83,
          90
        ],
        "1108": [
          0,
          4,
          85,
          90
        ],
        "1118": [
          0,
          5,
          82,
          90
        ],
        "1168": [
          0,
          5,
          83,
          90
        ],
        "1162": [
          0,
          1,
          75,
          91
        ],
        "1142": [
          0,
          1,
          79,
          91
        ],
        "1158": [
          0,
          2,
          80,
          91
        ],
        "1152": [
          0,
          5,
          83,
          91
        ],
        "1172": [
          0,
          5,
          85,
          91
        ],
        "1147": [
          0,
          10,
          79,
          91
        ],
        "1146": [
          0,
          1,
          76,
          92
        ],
        "1156": [
          0,
          2,
          79,
          92
        ],
        "1170": [
          0,
          3,
          79,
          92
        ],
        "1164": [
          0,
          3,
          81,
          92
        ],
        "1149": [
          0,
          3,
          82,
          92
        ],
        "1176": [
          0,
          4,
          83,
          92
        ],
        "1139": [
          0,
          5,
          79,
          92
        ],
        "1169": [
          0,
          5,
          84,
          92
        ],
        "1166": [
          0,
          5,
          85,
          92
        ],
        "1163": [
          0,
          6,
          85,
          92
        ],
        "1102": [
          0,
          13,
          68,
          92
        ],
        "1148": [
          0,
          1,
          72,
          93
        ],
        "1171": [
          0,
          1,
          79,
          93
        ],
        "1155": [
          0,
          2,
          82,
          93
        ],
        "1181": [
          0,
          5,
          84,
          93
        ],
        "1179": [
          0,
          6,
          86,
          93
        ],
        "1143": [
          0,
          8,
          79,
          93
        ],
        "1153": [
          0,
          1,
          68,
          94
        ],
        "1178": [
          0,
          2,
          81,
          94
        ],
        "1187": [
          0,
          4,
          83,
          94
        ],
        "1188": [
          0,
          5,
          86,
          94
        ],
        "1183": [
          0,
          6,
          87,
          94
        ],
        "1180": [
          0,
          3,
          85,
          95
        ],
        "1165": [
          0,
          3,
          87,
          95
        ],
        "1197": [
          0,
          5,
          88,
          95
        ],
        "1182": [
          0,
          6,
          88,
          95
        ],
        "1093": [
          0,
          1,
          54,
          96
        ],
        "1189": [
          0,
          1,
          79,
          96
        ],
        "1185": [
          0,
          5,
          90,
          96
        ],
        "1173": [
          0,
          6,
          89,
          96
        ],
        "1190": [
          0,
          3,
          81,
          97
        ],
        "1194": [
          0,
          3,
          83,
          97
        ],
        "1204": [
          0,
          5,
          89,
          97
        ],
        "1200": [
          0,
          5,
          90,
          97
        ],
        "1137": [
          0,
          8,
          75,
          97
        ],
        "1167": [
          0,
          8,
          83,
          97
        ],
        "1175": [
          0,
          10,
          85,
          97
        ],
        "1184": [
          0,
          1,
          85,
          98
        ],
        "1203": [
          0,
          3,
          87,
          98
        ],
        "1198": [
          0,
          3,
          88,
          98
        ],
        "1195": [
          0,
          5,
          92,
          98
        ],
        "1196": [
          0,
          3,
          86,
          99
        ],
        "1209": [
          0,
          6,
          92,
          99
        ],
        "1186": [
          0,
          7,
          89,
          99
        ],
        "1206": [
          0,
          1,
          85,
          100
        ],
        "1174": [
          0,
          3,
          89,
          100
        ],
        "1128": [
          0,
          4,
          67,
          100
        ],
        "1208": [
          0,
          5,
          92,
          100
        ],
        "1212": [
          0,
          5,
          93,
          100
        ],
        "1218": [
          0,
          6,
          93,
          100
        ],
        "1084": [
          0,
          12,
          51,
          100
        ],
        "1210": [
          0,
          4,
          88,
          101
        ],
        "1215": [
          0,
          4,
          90,
          101
        ],
        "1213": [
          0,
          4,
          92,
          101
        ],
        "1191": [
          0,
          5,
          87,
          101
        ],
        "1214": [
          0,
          5,
          90,
          101
        ],
        "1201": [
          0,
          5,
          92,
          101
        ],
        "1219": [
          0,
          6,
          94,
          101
        ],
        "1225": [
          0,
          5,
          93,
          102
        ],
        "1221": [
          0,
          5,
          95,
          102
        ],
        "1207": [
          0,
          3,
          92,
          103
        ],
        "1205": [
          0,
          5,
          97,
          103
        ],
        "1199": [
          0,
          4,
          97,
          104
        ],
        "1157": [
          0,
          5,
          92,
          104
        ],
        "1222": [
          0,
          5,
          97,
          104
        ],
        "1224": [
          0,
          2,
          92,
          105
        ],
        "1228": [
          0,
          3,
          92,
          105
        ],
        "1234": [
          0,
          4,
          94,
          105
        ],
        "1229": [
          0,
          4,
          96,
          105
        ],
        "1202": [
          0,
          10,
          91,
          105
        ],
        "1230": [
          0,
          1,
          90,
          106
        ],
        "1220": [
          0,
          1,
          92,
          106
        ],
        "1217": [
          0,
          4,
          97,
          106
        ],
        "1240": [
          0,
          6,
          99,
          106
        ],
        "1236": [
          0,
          2,
          94,
          107
        ],
        "1192": [
          0,
          4,
          76,
          107
        ],
        "1231": [
          0,
          5,
          96,
          107
        ],
        "1239": [
          0,
          5,
          98,
          107
        ],
        "1233": [
          0,
          5,
          99,
          107
        ],
        "1244": [
          0,
          6,
          100,
          107
        ],
        "1216": [
          0,
          1,
          94,
          108
        ],
        "1235": [
          0,
          5,
          100,
          108
        ],
        "1243": [
          0,
          6,
          101,
          108
        ],
        "1232": [
          0,
          2,
          92,
          109
        ],
        "1246": [
          0,
          2,
          95,
          110
        ],
        "1238": [
          0,
          4,
          101,
          110
        ],
        "1237": [
          0,
          5,
          97,
          110
        ],
        "1249": [
          0,
          5,
          102,
          110
        ],
        "1252": [
          0,
          3,
          97,
          111
        ],
        "1211": [
          0,
          3,
          100,
          111
        ],
        "1255": [
          0,
          5,
          102,
          111
        ],
        "1177": [
          0,
          3,
          63,
          112
        ],
        "1226": [
          0,
          3,
          83,
          112
        ],
        "1250": [
          0,
          3,
          99,
          112
        ],
        "1254": [
          0,
          5,
          101,
          112
        ],
        "1253": [
          0,
          1,
          96,
          113
        ],
        "1245": [
          0,
          1,
          98,
          113
        ],
        "1259": [
          0,
          6,
          106,
          113
        ],
        "1256": [
          0,
          4,
          101,
          114
        ],
        "1241": [
          0,
          5,
          102,
          114
        ],
        "1260": [
          0,
          6,
          107,
          114
        ],
        "1264": [
          0,
          3,
          102,
          115
        ],
        "1265": [
          0,
          4,
          105,
          116
        ],
        "1242": [
          0,
          5,
          109,
          116
        ],
        "1262": [
          0,
          5,
          105,
          118
        ],
        "1263": [
          0,
          5,
          107,
          118
        ],
        "1261": [
          0,
          1,
          105,
          119
        ],
        "1266": [
          0,
          5,
          107,
          119
        ],
        "1251": [
          0,
          7,
          111,
          119
        ],
        "1270": [
          0,
          2,
          107,
          120
        ],
        "1274": [
          0,
          5,
          111,
          120
        ],
        "1269": [
          0,
          6,
          113,
          120
        ],
        "1271": [
          0,
          2,
          106,
          121
        ],
        "1276": [
          0,
          7,
          113,
          121
        ],
        "1277": [
          0,
          1,
          106,
          122
        ],
        "1280": [
          0,
          7,
          114,
          122
        ],
        "1282": [
          0,
          2,
          108,
          123
        ],
        "1281": [
          0,
          4,
          110,
          123
        ],
        "1275": [
          0,
          7,
          114,
          123
        ],
        "1286": [
          0,
          3,
          111,
          125
        ],
        "1267": [
          0,
          4,
          95,
          125
        ],
        "1272": [
          0,
          5,
          113,
          126
        ],
        "1279": [
          0,
          7,
          118,
          126
        ],
        "1273": [
          0,
          6,
          120,
          127
        ],
        "1290": [
          0,
          3,
          115,
          128
        ],
        "1289": [
          0,
          1,
          112,
          129
        ],
        "1285": [
          0,
          3,
          113,
          129
        ],
        "1295": [
          0,
          7,
          121,
          129
        ],
        "1268": [
          0,
          1,
          94,
          130
        ],
        "1284": [
          0,
          1,
          107,
          130
        ],
        "1296": [
          0,
          7,
          122,
          130
        ],
        "1287": [
          0,
          7,
          122,
          132
        ],
        "1283": [
          0,
          1,
          97,
          134
        ],
        "1299": [
          0,
          5,
          123,
          134
        ],
        "1291": [
          0,
          6,
          124,
          135
        ],
        "1298": [
          0,
          1,
          120,
          136
        ],
        "1301": [
          0,
          2,
          121,
          136
        ],
        "1302": [
          0,
          3,
          122,
          136
        ],
        "1292": [
          0,
          2,
          105,
          137
        ],
        "1293": [
          0,
          4,
          122,
          137
        ],
        "1305": [
          0,
          7,
          128,
          137
        ],
        "1294": [
          0,
          1,
          120,
          138
        ],
        "1306": [
          0,
          2,
          123,
          138
        ],
        "1309": [
          0,
          7,
          130,
          139
        ],
        "1300": [
          0,
          5,
          129,
          140
        ],
        "1193": [
          0,
          10,
          39,
          140
        ],
        "1310": [
          0,
          3,
          126,
          142
        ],
        "1258": [
          0,
          9,
          75,
          142
        ],
        "1307": [
          0,
          1,
          127,
          144
        ],
        "1308": [
          0,
          5,
          131,
          144
        ],
        "1311": [
          0,
          1,
          128,
          145
        ],
        "1314": [
          0,
          1,
          129,
          146
        ],
        "1315": [
          0,
          7,
          136,
          146
        ],
        "1312": [
          0,
          8,
          137,
          146
        ],
        "1304": [
          0,
          12,
          123,
          146
        ],
        "1316": [
          0,
          7,
          139,
          148
        ],
        "1223": [
          0,
          10,
          41,
          150
        ],
        "1288": [
          0,
          16,
          97,
          150
        ],
        "1318": [
          0,
          1,
          137,
          153
        ],
        "1317": [
          0,
          8,
          144,
          153
        ],
        "1321": [
          0,
          8,
          145,
          154
        ],
        "1319": [
          0,
          1,
          137,
          155
        ],
        "1322": [
          0,
          2,
          139,
          156
        ],
        "1324": [
          0,
          1,
          145,
          162
        ],
        "1227": [
          0,
          4,
          61,
          162
        ],
        "1320": [
          0,
          9,
          136,
          162
        ],
        "1325": [
          0,
          8,
          154,
          163
        ],
        "1257": [
          0,
          20,
          43,
          170
        ],
        "1326": [
          0,
          1,
          153,
          171
        ],
        "1328": [
          0,
          1,
          154,
          172
        ],
        "1248": [
          0,
          4,
          33,
          176
        ],
        "1327": [
          0,
          9,
          151,
          180
        ],
        "1329": [
          0,
          1,
          162,
          181
        ],
        "1330": [
          0,
          1,
          172,
          190
        ],
        "1297": [
          0,
          8,
          39,
          221
        ],
        "1303": [
          0,
          11,
          28,
          238
        ],
        "1313": [
          0,
          13,
          30,
          255
        ]
      }
    },
    {
      "h": 19,
      "cap": 361,
      "nu": 288,
      "minima": {
        "58": 3,
        "76": 4,
        "77": 4,
        "94": 5,
        "96": 5,
        "111": 6,
        "113": 6,
        "115": 6,
        "128": 7,
        "129": 7,
        "131": 7,
        "134": 7,
        "130": 7,
        "144": 8,
        "146": 8,
        "149": 8,
        "150": 8,
        "153": 8,
        "145": 8,
        "160": 9,
        "162": 9,
        "164": 9,
        "165": 9,
        "168": 9,
        "172": 9,
        "166": 9,
        "175": 10,
        "179": 10,
        "183": 10,
        "182": 10,
        "187": 10,
        "191": 10,
        "190": 11,
        "195": 11,
        "197": 11,
        "201": 11,
        "204": 11,
        "205": 11,
        "210": 11,
        "199": 11,
        "202": 11,
        "196": 11,
        "192": 11,
        "214": 12,
        "217": 12,
        "219": 12,
        "224": 12,
        "229": 12,
        "212": 12,
        "216": 12,
        "213": 12,
        "218": 13,
        "226": 13,
        "227": 13,
        "230": 13,
        "235": 13,
        "236": 13,
        "242": 13,
        "248": 13,
        "234": 13,
        "238": 13,
        "228": 13,
        "220": 13,
        "231": 14,
        "241": 14,
        "243": 14,
        "247": 14,
        "249": 14,
        "253": 14,
        "255": 14,
        "259": 14,
        "261": 14,
        "267": 14,
        "245": 14,
        "244": 15,
        "258": 15,
        "260": 15,
        "273": 15,
        "279": 15,
        "286": 15,
        "262": 15,
        "264": 15,
        "269": 15,
        "274": 15,
        "257": 15,
        "256": 15,
        "270": 16,
        "272": 16,
        "275": 16,
        "278": 16,
        "281": 16,
        "284": 16,
        "290": 16,
        "298": 16,
        "305": 16,
        "276": 16,
        "265": 16,
        "268": 17,
        "288": 17,
        "294": 17,
        "292": 17,
        "301": 17,
        "302": 17,
        "306": 17,
        "300": 17,
        "314": 17,
        "316": 17,
        "324": 17,
        "297": 17,
        "304": 17,
        "310": 17,
        "291": 17,
        "280": 17,
        "303": 18,
        "308": 18,
        "311": 18,
        "327": 18,
        "335": 18,
        "343": 18,
        "307": 18,
        "319": 18,
        "321": 18,
        "309": 18,
        "315": 18,
        "299": 18,
        "295": 18,
        "283": 18,
        "317": 19,
        "320": 19,
        "325": 19,
        "333": 19,
        "336": 19,
        "342": 19,
        "345": 19,
        "344": 19,
        "353": 19,
        "362": 19,
        "329": 19,
        "326": 19,
        "332": 19,
        "339": 19,
        "346": 19,
        "323": 19,
        "313": 19,
        "296": 19,
        "330": 20,
        "338": 20,
        "341": 20,
        "351": 20,
        "354": 20,
        "369": 20,
        "372": 20,
        "381": 20,
        "348": 20,
        "340": 20,
        "334": 20,
        "349": 20,
        "352": 21,
        "350": 21,
        "363": 21,
        "360": 21,
        "370": 21,
        "390": 21,
        "400": 21,
        "358": 21,
        "366": 21,
        "368": 21,
        "374": 21,
        "382": 21,
        "359": 22,
        "361": 22,
        "371": 22,
        "380": 22,
        "385": 22,
        "356": 22,
        "389": 22,
        "395": 22,
        "399": 22,
        "398": 22,
        "409": 22,
        "367": 22,
        "379": 22,
        "397": 22,
        "365": 22,
        "377": 22,
        "383": 22,
        "357": 22,
        "355": 22,
        "328": 23,
        "375": 23,
        "387": 23,
        "392": 23,
        "402": 23,
        "407": 23,
        "413": 23,
        "417": 23,
        "424": 23,
        "426": 23,
        "384": 23,
        "396": 23,
        "403": 23,
        "405": 23,
        "393": 23,
        "378": 23,
        "388": 23,
        "412": 24,
        "414": 24,
        "423": 24,
        "431": 24,
        "434": 24,
        "443": 24,
        "386": 24,
        "408": 24,
        "416": 24,
        "422": 24,
        "394": 24,
        "337": 24,
        "404": 25,
        "410": 25,
        "418": 25,
        "425": 25,
        "420": 25,
        "437": 25,
        "430": 25,
        "439": 25,
        "450": 25,
        "458": 25,
        "406": 25,
        "415": 25,
        "449": 25,
        "419": 25,
        "401": 25,
        "364": 25,
        "411": 26,
        "429": 26,
        "442": 26,
        "435": 26,
        "447": 26,
        "459": 26,
        "444": 26,
        "469": 26,
        "475": 26,
        "473": 26,
        "441": 26,
        "457": 26,
        "427": 26,
        "438": 27,
        "453": 27,
        "463": 27,
        "471": 27,
        "472": 27,
        "476": 27,
        "482": 27,
        "486": 27,
        "483": 27,
        "467": 27,
        "477": 27,
        "465": 27,
        "433": 27,
        "432": 27,
        "446": 28,
        "470": 28,
        "480": 28,
        "454": 28,
        "492": 28,
        "499": 28,
        "489": 28,
        "497": 28,
        "448": 28,
        "436": 28,
        "468": 28,
        "504": 28,
        "460": 28,
        "373": 28,
        "462": 29,
        "466": 29,
        "474": 29,
        "509": 29,
        "516": 29,
        "503": 29,
        "522": 29,
        "510": 29,
        "456": 29,
        "493": 29,
        "506": 29,
        "464": 29,
        "496": 29,
        "479": 29,
        "428": 29,
        "376": 29,
        "487": 30,
        "502": 30,
        "445": 30,
        "515": 30,
        "521": 30,
        "520": 30,
        "534": 30,
        "527": 30,
        "501": 30,
        "507": 30,
        "505": 30,
        "531": 30,
        "495": 30,
        "519": 30,
        "485": 30,
        "481": 30,
        "391": 30,
        "491": 31,
        "511": 31,
        "526": 31,
        "530": 31,
        "541": 31,
        "549": 31,
        "540": 31,
        "498": 31,
        "500": 31,
        "556": 31,
        "490": 31,
        "513": 31,
        "538": 31,
        "523": 31,
        "455": 31,
        "488": 31,
        "461": 31,
        "494": 32,
        "508": 32,
        "518": 32,
        "514": 32,
        "532": 32,
        "533": 32,
        "536": 32,
        "528": 32,
        "553": 32,
        "557": 32,
        "563": 32,
        "539": 32,
        "524": 32,
        "546": 32,
        "564": 32,
        "543": 32,
        "544": 32,
        "548": 32,
        "529": 33,
        "537": 33,
        "551": 33,
        "561": 33,
        "574": 33,
        "573": 33,
        "579": 33,
        "562": 33,
        "567": 33,
        "542": 33,
        "552": 33,
        "554": 33,
        "576": 33,
        "582": 33,
        "525": 33,
        "570": 33,
        "512": 33,
        "558": 33,
        "545": 34,
        "560": 34,
        "565": 34,
        "577": 34,
        "585": 34,
        "588": 34,
        "594": 34,
        "593": 34,
        "578": 34,
        "517": 34,
        "535": 34,
        "559": 34,
        "595": 34,
        "609": 34,
        "575": 34,
        "589": 34,
        "583": 34,
        "571": 34,
        "555": 35,
        "580": 35,
        "566": 35,
        "572": 35,
        "602": 35,
        "604": 35,
        "607": 35,
        "599": 35,
        "550": 35,
        "569": 35,
        "615": 35,
        "592": 35,
        "591": 35,
        "547": 35,
        "568": 36,
        "586": 36,
        "584": 36,
        "598": 36,
        "614": 36,
        "630": 36,
        "636": 36,
        "606": 36,
        "601": 37,
        "600": 37,
        "611": 37,
        "620": 37,
        "625": 37,
        "623": 37,
        "629": 37,
        "596": 37,
        "612": 37,
        "597": 37,
        "610": 37,
        "659": 37,
        "608": 37,
        "638": 37,
        "634": 37,
        "622": 37,
        "590": 37,
        "603": 37,
        "587": 38,
        "621": 38,
        "641": 38,
        "632": 38,
        "648": 38,
        "651": 38,
        "652": 38,
        "647": 38,
        "631": 38,
        "653": 38,
        "663": 38,
        "669": 38,
        "661": 38,
        "633": 38,
        "645": 38,
        "624": 38,
        "605": 38,
        "642": 39,
        "644": 39,
        "657": 39,
        "654": 39,
        "660": 39,
        "581": 39,
        "618": 39,
        "658": 39,
        "676": 39,
        "687": 39,
        "639": 39,
        "650": 39,
        "666": 39,
        "616": 39,
        "627": 39,
        "626": 40,
        "667": 40,
        "672": 40,
        "681": 40,
        "677": 40,
        "649": 40,
        "679": 40,
        "711": 40,
        "628": 40,
        "668": 40,
        "656": 40,
        "640": 40,
        "646": 40,
        "619": 41,
        "643": 41,
        "675": 41,
        "683": 41,
        "678": 41,
        "691": 41,
        "617": 41,
        "655": 41,
        "674": 41,
        "684": 41,
        "700": 41,
        "714": 41,
        "719": 41,
        "637": 41,
        "682": 41,
        "690": 41,
        "670": 41,
        "686": 41,
        "673": 41,
        "662": 41,
        "671": 42,
        "698": 42,
        "702": 42,
        "695": 42,
        "665": 42,
        "701": 42,
        "693": 42,
        "680": 42,
        "696": 42,
        "737": 42,
        "699": 42,
        "713": 42,
        "720": 42,
        "712": 42,
        "613": 43,
        "706": 43,
        "716": 43,
        "717": 43,
        "723": 43,
        "704": 43,
        "707": 43,
        "685": 43,
        "728": 43,
        "743": 43,
        "757": 43,
        "635": 43,
        "703": 43,
        "726": 43,
        "710": 43,
        "715": 43,
        "689": 43,
        "664": 43,
        "694": 44,
        "718": 44,
        "721": 44,
        "731": 44,
        "727": 44,
        "697": 44,
        "733": 44,
        "764": 44,
        "722": 44,
        "740": 44,
        "745": 44,
        "742": 44,
        "708": 44,
        "692": 45,
        "734": 45,
        "735": 45,
        "729": 45,
        "753": 45,
        "746": 45,
        "724": 45,
        "767": 45,
        "779": 45,
        "771": 45,
        "752": 45,
        "705": 45,
        "730": 46,
        "749": 46,
        "750": 46,
        "766": 46,
        "760": 46,
        "759": 46,
        "732": 46,
        "744": 46,
        "754": 46,
        "765": 46,
        "795": 46,
        "709": 46,
        "778": 46,
        "780": 46,
        "770": 46,
        "761": 46,
        "738": 46,
        "747": 46,
        "758": 47,
        "762": 47,
        "776": 47,
        "725": 47,
        "785": 47,
        "800": 47,
        "782": 47,
        "789": 47,
        "786": 47,
        "741": 47,
        "796": 47,
        "736": 47,
        "688": 47,
        "777": 48,
        "791": 48,
        "812": 48,
        "817": 48,
        "783": 48,
        "804": 48,
        "768": 48,
        "739": 48,
        "756": 48,
        "769": 49,
        "799": 49,
        "774": 49,
        "803": 49,
        "788": 49,
        "827": 49,
        "824": 49,
        "790": 49,
        "835": 49,
        "831": 49,
        "802": 49,
        "773": 49,
        "748": 50,
        "794": 50,
        "806": 50,
        "793": 50,
        "798": 50,
        "772": 50,
        "784": 50,
        "814": 50,
        "826": 50,
        "837": 50,
        "816": 50,
        "775": 50,
        "787": 50,
        "821": 50,
        "833": 50,
        "810": 50,
        "850": 50,
        "755": 50,
        "751": 50,
        "781": 50,
        "792": 51,
        "807": 51,
        "822": 51,
        "834": 51,
        "801": 51,
        "820": 51,
        "841": 51,
        "863": 51,
        "836": 51,
        "813": 51,
        "849": 51,
        "852": 51,
        "828": 51,
        "851": 51,
        "818": 51,
        "797": 51,
        "763": 51,
        "825": 52,
        "829": 52,
        "844": 52,
        "845": 52,
        "808": 52,
        "811": 52,
        "832": 52,
        "868": 52,
        "838": 52,
        "847": 52,
        "874": 52,
        "866": 52,
        "830": 52,
        "858": 52,
        "809": 52,
        "839": 53,
        "857": 53,
        "848": 53,
        "842": 53,
        "819": 53,
        "870": 53,
        "860": 53,
        "880": 53,
        "846": 53,
        "862": 53,
        "899": 53,
        "843": 54,
        "840": 54,
        "823": 54,
        "871": 54,
        "864": 54,
        "872": 54,
        "877": 54,
        "887": 54,
        "854": 54,
        "865": 54,
        "875": 54,
        "856": 54,
        "893": 54,
        "909": 54,
        "911": 54,
        "879": 54,
        "878": 54,
        "815": 54,
        "873": 55,
        "867": 55,
        "855": 55,
        "861": 55,
        "859": 55,
        "889": 55,
        "892": 55,
        "910": 55,
        "805": 55,
        "888": 55,
        "884": 55,
        "896": 56,
        "869": 56,
        "881": 56,
        "853": 56,
        "919": 56,
        "891": 56,
        "923": 56,
        "932": 56,
        "913": 56,
        "894": 56,
        "876": 56,
        "903": 57,
        "906": 57,
        "916": 57,
        "907": 57,
        "886": 57,
        "904": 57,
        "927": 57,
        "935": 57,
        "890": 57,
        "914": 57,
        "930": 57,
        "938": 57,
        "947": 57,
        "958": 57,
        "900": 57,
        "924": 57,
        "905": 57,
        "902": 57,
        "901": 58,
        "908": 58,
        "915": 58,
        "917": 58,
        "921": 58,
        "883": 58,
        "929": 58,
        "934": 58,
        "942": 58,
        "949": 58,
        "967": 58,
        "937": 58,
        "939": 58,
        "920": 58,
        "885": 58,
        "882": 58,
        "897": 59,
        "940": 59,
        "926": 59,
        "936": 59,
        "953": 59,
        "933": 59,
        "977": 59,
        "970": 59,
        "951": 60,
        "963": 60,
        "960": 60,
        "931": 60,
        "969": 60,
        "965": 60,
        "988": 60,
        "898": 60,
        "950": 60,
        "912": 61,
        "928": 61,
        "956": 61,
        "954": 61,
        "895": 61,
        "946": 61,
        "978": 61,
        "996": 61,
        "993": 61,
        "1008": 61,
        "955": 61,
        "983": 61,
        "980": 61,
        "964": 62,
        "973": 62,
        "972": 62,
        "959": 62,
        "945": 62,
        "991": 62,
        "957": 62,
        "989": 62,
        "1012": 62,
        "1016": 62,
        "943": 62,
        "992": 62,
        "1007": 62,
        "944": 62,
        "976": 62,
        "984": 62,
        "986": 62,
        "925": 62,
        "948": 63,
        "968": 63,
        "961": 63,
        "1002": 63,
        "979": 63,
        "998": 63,
        "1017": 63,
        "1015": 63,
        "922": 63,
        "1006": 63,
        "918": 63,
        "1000": 64,
        "1009": 64,
        "1019": 64,
        "997": 64,
        "1033": 64,
        "1039": 64,
        "1031": 64,
        "995": 64,
        "985": 64,
        "1003": 64,
        "994": 64,
        "999": 64,
        "952": 64,
        "1001": 65,
        "1011": 65,
        "1014": 65,
        "1023": 65,
        "974": 65,
        "1018": 65,
        "1030": 65,
        "1028": 65,
        "1046": 65,
        "1004": 65,
        "1044": 65,
        "1020": 65,
        "941": 65,
        "971": 66,
        "1013": 66,
        "1022": 66,
        "1005": 66,
        "982": 66,
        "990": 66,
        "1041": 66,
        "1035": 66,
        "1048": 66,
        "1051": 66,
        "1050": 66,
        "962": 66,
        "1026": 66,
        "1059": 66,
        "975": 66,
        "1010": 66,
        "981": 67,
        "1040": 67,
        "1025": 67,
        "966": 67,
        "1021": 67,
        "1029": 67,
        "1037": 67,
        "1049": 67,
        "1047": 67,
        "1068": 67,
        "1079": 67,
        "987": 67,
        "1042": 68,
        "1055": 68,
        "1066": 68,
        "1076": 68,
        "1084": 68,
        "1054": 68,
        "1060": 68,
        "1078": 68,
        "1052": 68,
        "1027": 69,
        "1043": 69,
        "1061": 69,
        "1058": 69,
        "1070": 69,
        "1056": 69,
        "1089": 69,
        "1069": 69,
        "1067": 69,
        "1091": 69,
        "1082": 69,
        "1034": 69,
        "1077": 70,
        "1071": 70,
        "1081": 70,
        "1085": 70,
        "1036": 70,
        "1032": 70,
        "1094": 70,
        "1063": 70,
        "1024": 71,
        "1099": 71,
        "1095": 71,
        "1106": 71,
        "1112": 71,
        "1097": 71,
        "1045": 71,
        "1126": 71,
        "1088": 71,
        "1090": 71,
        "1073": 71,
        "1064": 72,
        "1065": 72,
        "1092": 72,
        "1100": 72,
        "1111": 72,
        "1096": 72,
        "1128": 72,
        "1137": 72,
        "1053": 73,
        "1098": 73,
        "1107": 73,
        "1116": 73,
        "1087": 73,
        "1072": 73,
        "1105": 73,
        "1113": 73,
        "1080": 73,
        "1135": 73,
        "1127": 73,
        "1104": 73,
        "1062": 73,
        "1038": 74,
        "1114": 74,
        "1108": 74,
        "1124": 74,
        "1102": 74,
        "1120": 74,
        "1138": 74,
        "1132": 74,
        "1150": 74,
        "1121": 74,
        "1131": 75,
        "1075": 75,
        "1141": 75,
        "1093": 75,
        "1152": 75,
        "1118": 75,
        "1143": 75,
        "1155": 75,
        "1083": 75,
        "1103": 75,
        "1140": 75,
        "1086": 75,
        "1142": 76,
        "1129": 76,
        "1115": 76,
        "1130": 76,
        "1161": 76,
        "1149": 76,
        "1170": 76,
        "1178": 76,
        "1160": 76,
        "1125": 76,
        "1074": 76,
        "1057": 76,
        "1146": 77,
        "1139": 77,
        "1136": 77,
        "1109": 77,
        "1119": 77,
        "1184": 77,
        "1123": 78,
        "1133": 78,
        "1158": 78,
        "1165": 78,
        "1174": 78,
        "1175": 78,
        "1182": 78,
        "1151": 78,
        "1185": 78,
        "1157": 78,
        "1171": 78,
        "1156": 78,
        "1144": 79,
        "1169": 79,
        "1145": 79,
        "1181": 79,
        "1193": 79,
        "1173": 79,
        "1166": 79,
        "1183": 79,
        "1199": 79,
        "1167": 79,
        "1134": 79,
        "1159": 80,
        "1163": 80,
        "1172": 80,
        "1186": 80,
        "1154": 80,
        "1187": 80,
        "1148": 80,
        "1189": 80,
        "1117": 80,
        "1192": 80,
        "1200": 80,
        "1180": 80,
        "1110": 80,
        "1207": 80,
        "1101": 81,
        "1191": 81,
        "1177": 81,
        "1206": 81,
        "1210": 81,
        "1215": 81,
        "1202": 81,
        "1212": 81,
        "1201": 81,
        "1147": 81,
        "1122": 81,
        "1153": 81,
        "1168": 82,
        "1197": 82,
        "1208": 82,
        "1188": 82,
        "1214": 82,
        "1219": 82,
        "1209": 82,
        "1194": 83,
        "1222": 83,
        "1233": 83,
        "1236": 83,
        "1235": 83,
        "1190": 83,
        "1205": 84,
        "1204": 84,
        "1179": 84,
        "1176": 84,
        "1198": 84,
        "1211": 84,
        "1228": 84,
        "1226": 84,
        "1217": 84,
        "1225": 84,
        "1227": 84,
        "1234": 85,
        "1220": 85,
        "1162": 85,
        "1243": 85,
        "1203": 85,
        "1218": 85,
        "1229": 85,
        "1164": 85,
        "1254": 85,
        "1195": 85,
        "1245": 86,
        "1260": 86,
        "1238": 86,
        "1246": 86,
        "1244": 87,
        "1247": 87,
        "1261": 87,
        "1253": 87,
        "1255": 87,
        "1270": 87,
        "1239": 87,
        "1264": 87,
        "1250": 87,
        "1251": 87,
        "1216": 88,
        "1256": 88,
        "1263": 88,
        "1281": 88,
        "1241": 89,
        "1269": 89,
        "1232": 89,
        "1213": 89,
        "1231": 90,
        "1223": 90,
        "1277": 90,
        "1289": 90,
        "1275": 90,
        "1293": 90,
        "1248": 91,
        "1266": 91,
        "1285": 91,
        "1221": 91,
        "1279": 91,
        "1257": 91,
        "1288": 91,
        "1249": 91,
        "1300": 91,
        "1276": 92,
        "1271": 92,
        "1262": 92,
        "1284": 92,
        "1273": 92,
        "1296": 92,
        "1294": 92,
        "1306": 92,
        "1230": 92,
        "1280": 92,
        "1297": 92,
        "1291": 92,
        "1309": 92,
        "1224": 93,
        "1240": 93,
        "1282": 93,
        "1286": 93,
        "1259": 93,
        "1274": 93,
        "1305": 93,
        "1310": 93,
        "1267": 93,
        "1196": 93,
        "1252": 93,
        "1295": 94,
        "1302": 94,
        "1318": 94,
        "1301": 94,
        "1317": 94,
        "1315": 94,
        "1319": 95,
        "1314": 95,
        "1298": 95,
        "1265": 95,
        "1311": 95,
        "1333": 95,
        "1268": 95,
        "1312": 95,
        "1290": 95,
        "1321": 96,
        "1242": 96,
        "1272": 97,
        "1324": 97,
        "1327": 97,
        "1325": 97,
        "1322": 97,
        "1326": 97,
        "1334": 97,
        "1342": 97,
        "1339": 97,
        "1337": 97,
        "1299": 97,
        "1258": 98,
        "1304": 98,
        "1340": 98,
        "1336": 98,
        "1341": 98,
        "1307": 99,
        "1330": 99,
        "1345": 99,
        "1328": 99,
        "1237": 100,
        "1344": 100,
        "1343": 100,
        "1335": 100,
        "1316": 100,
        "1351": 100,
        "1355": 100,
        "1361": 100,
        "1283": 101,
        "1308": 101,
        "1331": 101,
        "1329": 101,
        "1352": 101,
        "1360": 101,
        "1358": 101,
        "1357": 101,
        "1313": 101,
        "1364": 101,
        "1292": 101,
        "1354": 102,
        "1287": 102,
        "1370": 102,
        "1350": 102,
        "1359": 103,
        "1353": 103,
        "1278": 103,
        "1374": 104,
        "1347": 104,
        "1346": 105,
        "1366": 105,
        "1376": 105,
        "1362": 105,
        "1385": 105,
        "1379": 105,
        "1320": 105,
        "1386": 105,
        "1332": 105,
        "1348": 105,
        "1303": 105,
        "1367": 106,
        "1391": 106,
        "1380": 107,
        "1383": 107,
        "1389": 107,
        "1382": 107,
        "1400": 107,
        "1365": 107,
        "1371": 108,
        "1338": 108,
        "1390": 108,
        "1397": 108,
        "1363": 109,
        "1388": 109,
        "1393": 109,
        "1395": 109,
        "1373": 109,
        "1401": 110,
        "1392": 110,
        "1407": 110,
        "1408": 111,
        "1349": 111,
        "1368": 111,
        "1414": 111,
        "1396": 111,
        "1381": 111,
        "1378": 112,
        "1406": 112,
        "1411": 112,
        "1323": 112,
        "1410": 112,
        "1415": 112,
        "1375": 112,
        "1412": 113,
        "1394": 113,
        "1416": 113,
        "1422": 113,
        "1356": 113,
        "1402": 114,
        "1409": 114,
        "1372": 114,
        "1398": 114,
        "1417": 114,
        "1404": 114,
        "1405": 114,
        "1425": 114,
        "1384": 115,
        "1399": 115,
        "1423": 115,
        "1429": 116,
        "1428": 116,
        "1418": 117,
        "1431": 118,
        "1413": 118,
        "1426": 119,
        "1419": 119,
        "1432": 119,
        "1420": 119,
        "1435": 119,
        "1424": 119,
        "1369": 119,
        "1434": 120,
        "1444": 120,
        "1441": 120,
        "1440": 121,
        "1449": 122,
        "1450": 123,
        "1453": 123,
        "1445": 123,
        "1454": 123,
        "1436": 123,
        "1443": 123,
        "1421": 124,
        "1448": 124,
        "1439": 125,
        "1427": 125,
        "1459": 125,
        "1438": 125,
        "1447": 126,
        "1446": 126,
        "1460": 127,
        "1451": 127,
        "1442": 127,
        "1455": 128,
        "1465": 128,
        "1430": 128,
        "1461": 129,
        "1462": 129,
        "1456": 129,
        "1463": 129,
        "1471": 129,
        "1466": 130,
        "1468": 130,
        "1469": 130,
        "1475": 130,
        "1377": 130,
        "1470": 131,
        "1464": 132,
        "1474": 133,
        "1452": 134,
        "1481": 134,
        "1387": 135,
        "1473": 135,
        "1484": 136,
        "1485": 136,
        "1480": 137,
        "1486": 137,
        "1490": 137,
        "1478": 138,
        "1489": 138,
        "1491": 138,
        "1479": 139,
        "1495": 139,
        "1493": 141,
        "1494": 141,
        "1476": 141,
        "1496": 141,
        "1472": 141,
        "1498": 142,
        "1497": 144,
        "1499": 145,
        "1483": 145,
        "1482": 145,
        "1500": 145,
        "1502": 146,
        "1505": 146,
        "1477": 146,
        "1487": 146,
        "1506": 147,
        "1509": 148,
        "1510": 152,
        "1503": 152,
        "1501": 152,
        "1504": 153,
        "1511": 154,
        "1515": 154,
        "1514": 155,
        "1516": 155,
        "1508": 155,
        "1518": 156,
        "1519": 156,
        "1520": 159,
        "1512": 162,
        "1521": 162,
        "1522": 162,
        "1492": 162,
        "1525": 163,
        "1403": 165,
        "1526": 166,
        "1527": 171,
        "1517": 171,
        "1528": 171,
        "1524": 171,
        "1530": 172,
        "1529": 172,
        "1531": 173,
        "1433": 176,
        "1532": 177,
        "1534": 181,
        "1535": 182,
        "1437": 187,
        "1537": 190,
        "1536": 191,
        "1538": 191,
        "1467": 198,
        "1539": 200,
        "1458": 204,
        "1540": 211,
        "1507": 252,
        "1513": 270,
        "1523": 288
      },
      "witnesses": {
        "58": [
          0,
          1,
          2,
          3
        ],
        "76": [
          0,
          1,
          2,
          4
        ],
        "77": [
          0,
          1,
          3,
          4
        ],
        "94": [
          0,
          1,
          2,
          5
        ],
        "96": [
          0,
          1,
          4,
          5
        ],
        "111": [
          0,
          1,
          2,
          6
        ],
        "113": [
          0,
          1,
          4,
          6
        ],
        "115": [
          0,
          1,
          5,
          6
        ],
        "128": [
          0,
          1,
          2,
          7
        ],
        "129": [
          0,
          1,
          3,
          7
        ],
        "131": [
          0,
          1,
          5,
          7
        ],
        "134": [
          0,
          1,
          6,
          7
        ],
        "130": [
          0,
          2,
          5,
          7
        ],
        "144": [
          0,
          1,
          2,
          8
        ],
        "146": [
          0,
          1,
          3,
          8
        ],
        "149": [
          0,
          1,
          5,
          8
        ],
        "150": [
          0,
          1,
          6,
          8
        ],
        "153": [
          0,
          1,
          7,
          8
        ],
        "145": [
          0,
          3,
          5,
          8
        ],
        "160": [
          0,
          1,
          2,
          9
        ],
        "162": [
          0,
          1,
          3,
          9
        ],
        "164": [
          0,
          1,
          4,
          9
        ],
        "165": [
          0,
          1,
          6,
          9
        ],
        "168": [
          0,
          1,
          7,
          9
        ],
        "172": [
          0,
          1,
          8,
          9
        ],
        "166": [
          0,
          2,
          7,
          9
        ],
        "175": [
          0,
          1,
          2,
          10
        ],
        "179": [
          0,
          1,
          3,
          10
        ],
        "183": [
          0,
          1,
          6,
          10
        ],
        "182": [
          0,
          1,
          7,
          10
        ],
        "187": [
          0,
          1,
          8,
          10
        ],
        "191": [
          0,
          1,
          9,
          10
        ],
        "190": [
          0,
          1,
          2,
          11
        ],
        "195": [
          0,
          1,
          3,
          11
        ],
        "197": [
          0,
          1,
          5,
          11
        ],
        "201": [
          0,
          1,
          7,
          11
        ],
        "204": [
          0,
          1,
          8,
          11
        ],
        "205": [
          0,
          1,
          9,
          11
        ],
        "210": [
          0,
          1,
          10,
          11
        ],
        "199": [
          0,
          2,
          7,
          11
        ],
        "202": [
          0,
          2,
          9,
          11
        ],
        "196": [
          0,
          3,
          8,
          11
        ],
        "192": [
          0,
          4,
          7,
          11
        ],
        "214": [
          0,
          1,
          5,
          12
        ],
        "217": [
          0,
          1,
          7,
          12
        ],
        "219": [
          0,
          1,
          9,
          12
        ],
        "224": [
          0,
          1,
          10,
          12
        ],
        "229": [
          0,
          1,
          11,
          12
        ],
        "212": [
          0,
          2,
          5,
          12
        ],
        "216": [
          0,
          2,
          9,
          12
        ],
        "213": [
          0,
          3,
          7,
          12
        ],
        "218": [
          0,
          1,
          2,
          13
        ],
        "226": [
          0,
          1,
          3,
          13
        ],
        "227": [
          0,
          1,
          4,
          13
        ],
        "230": [
          0,
          1,
          6,
          13
        ],
        "235": [
          0,
          1,
          8,
          13
        ],
        "236": [
          0,
          1,
          10,
          13
        ],
        "242": [
          0,
          1,
          11,
          13
        ],
        "248": [
          0,
          1,
          12,
          13
        ],
        "234": [
          0,
          2,
          9,
          13
        ],
        "238": [
          0,
          2,
          11,
          13
        ],
        "228": [
          0,
          3,
          7,
          13
        ],
        "220": [
          0,
          5,
          8,
          13
        ],
        "231": [
          0,
          1,
          2,
          14
        ],
        "241": [
          0,
          1,
          3,
          14
        ],
        "243": [
          0,
          1,
          4,
          14
        ],
        "247": [
          0,
          1,
          6,
          14
        ],
        "249": [
          0,
          1,
          8,
          14
        ],
        "253": [
          0,
          1,
          9,
          14
        ],
        "255": [
          0,
          1,
          10,
          14
        ],
        "259": [
          0,
          1,
          11,
          14
        ],
        "261": [
          0,
          1,
          12,
          14
        ],
        "267": [
          0,
          1,
          13,
          14
        ],
        "245": [
          0,
          3,
          8,
          14
        ],
        "244": [
          0,
          1,
          2,
          15
        ],
        "258": [
          0,
          1,
          4,
          15
        ],
        "260": [
          0,
          1,
          10,
          15
        ],
        "273": [
          0,
          1,
          11,
          15
        ],
        "279": [
          0,
          1,
          13,
          15
        ],
        "286": [
          0,
          1,
          14,
          15
        ],
        "262": [
          0,
          2,
          7,
          15
        ],
        "264": [
          0,
          2,
          9,
          15
        ],
        "269": [
          0,
          2,
          11,
          15
        ],
        "274": [
          0,
          2,
          13,
          15
        ],
        "257": [
          0,
          4,
          7,
          15
        ],
        "256": [
          0,
          4,
          11,
          15
        ],
        "270": [
          0,
          1,
          3,
          16
        ],
        "272": [
          0,
          1,
          4,
          16
        ],
        "275": [
          0,
          1,
          5,
          16
        ],
        "278": [
          0,
          1,
          7,
          16
        ],
        "281": [
          0,
          1,
          9,
          16
        ],
        "284": [
          0,
          1,
          10,
          16
        ],
        "290": [
          0,
          1,
          13,
          16
        ],
        "298": [
          0,
          1,
          14,
          16
        ],
        "305": [
          0,
          1,
          15,
          16
        ],
        "276": [
          0,
          4,
          11,
          16
        ],
        "265": [
          0,
          5,
          11,
          16
        ],
        "268": [
          0,
          1,
          2,
          17
        ],
        "288": [
          0,
          1,
          4,
          17
        ],
        "294": [
          0,
          1,
          7,
          17
        ],
        "292": [
          0,
          1,
          8,
          17
        ],
        "301": [
          0,
          1,
          10,
          17
        ],
        "302": [
          0,
          1,
          11,
          17
        ],
        "306": [
          0,
          1,
          12,
          17
        ],
        "300": [
          0,
          1,
          13,
          17
        ],
        "314": [
          0,
          1,
          14,
          17
        ],
        "316": [
          0,
          1,
          15,
          17
        ],
        "324": [
          0,
          1,
          16,
          17
        ],
        "297": [
          0,
          2,
          11,
          17
        ],
        "304": [
          0,
          2,
          13,
          17
        ],
        "310": [
          0,
          2,
          15,
          17
        ],
        "291": [
          0,
          3,
          8,
          17
        ],
        "280": [
          0,
          5,
          12,
          17
        ],
        "303": [
          0,
          1,
          4,
          18
        ],
        "308": [
          0,
          1,
          7,
          18
        ],
        "311": [
          0,
          1,
          8,
          18
        ],
        "327": [
          0,
          1,
          14,
          18
        ],
        "335": [
          0,
          1,
          16,
          18
        ],
        "343": [
          0,
          1,
          17,
          18
        ],
        "307": [
          0,
          2,
          7,
          18
        ],
        "319": [
          0,
          2,
          13,
          18
        ],
        "321": [
          0,
          2,
          15,
          18
        ],
        "309": [
          0,
          3,
          10,
          18
        ],
        "315": [
          0,
          3,
          14,
          18
        ],
        "299": [
          0,
          4,
          7,
          18
        ],
        "295": [
          0,
          5,
          13,
          18
        ],
        "283": [
          0,
          7,
          11,
          18
        ],
        "317": [
          0,
          1,
          4,
          19
        ],
        "320": [
          0,
          1,
          6,
          19
        ],
        "325": [
          0,
          1,
          8,
          19
        ],
        "333": [
          0,
          1,
          11,
          19
        ],
        "336": [
          0,
          1,
          12,
          19
        ],
        "342": [
          0,
          1,
          14,
          19
        ],
        "345": [
          0,
          1,
          15,
          19
        ],
        "344": [
          0,
          1,
          16,
          19
        ],
        "353": [
          0,
          1,
          17,
          19
        ],
        "362": [
          0,
          1,
          18,
          19
        ],
        "329": [
          0,
          2,
          11,
          19
        ],
        "326": [
          0,
          2,
          12,
          19
        ],
        "332": [
          0,
          2,
          13,
          19
        ],
        "339": [
          0,
          2,
          15,
          19
        ],
        "346": [
          0,
          2,
          17,
          19
        ],
        "323": [
          0,
          3,
          10,
          19
        ],
        "313": [
          0,
          5,
          9,
          19
        ],
        "296": [
          0,
          7,
          12,
          19
        ],
        "330": [
          0,
          1,
          4,
          20
        ],
        "338": [
          0,
          1,
          8,
          20
        ],
        "341": [
          0,
          1,
          11,
          20
        ],
        "351": [
          0,
          1,
          13,
          20
        ],
        "354": [
          0,
          1,
          14,
          20
        ],
        "369": [
          0,
          1,
          17,
          20
        ],
        "372": [
          0,
          1,
          18,
          20
        ],
        "381": [
          0,
          1,
          19,
          20
        ],
        "348": [
          0,
          2,
          13,
          20
        ],
        "340": [
          0,
          2,
          15,
          20
        ],
        "334": [
          0,
          3,
          7,
          20
        ],
        "349": [
          0,
          3,
          17,
          20
        ],
        "352": [
          0,
          1,
          8,
          21
        ],
        "350": [
          0,
          1,
          10,
          21
        ],
        "363": [
          0,
          1,
          12,
          21
        ],
        "360": [
          0,
          1,
          16,
          21
        ],
        "370": [
          0,
          1,
          17,
          21
        ],
        "390": [
          0,
          1,
          19,
          21
        ],
        "400": [
          0,
          1,
          20,
          21
        ],
        "358": [
          0,
          2,
          13,
          21
        ],
        "366": [
          0,
          2,
          15,
          21
        ],
        "368": [
          0,
          2,
          16,
          21
        ],
        "374": [
          0,
          2,
          17,
          21
        ],
        "382": [
          0,
          2,
          19,
          21
        ],
        "359": [
          0,
          1,
          4,
          22
        ],
        "361": [
          0,
          1,
          5,
          22
        ],
        "371": [
          0,
          1,
          10,
          22
        ],
        "380": [
          0,
          1,
          13,
          22
        ],
        "385": [
          0,
          1,
          14,
          22
        ],
        "356": [
          0,
          1,
          15,
          22
        ],
        "389": [
          0,
          1,
          16,
          22
        ],
        "395": [
          0,
          1,
          17,
          22
        ],
        "399": [
          0,
          1,
          18,
          22
        ],
        "398": [
          0,
          1,
          19,
          22
        ],
        "409": [
          0,
          1,
          20,
          22
        ],
        "367": [
          0,
          2,
          9,
          22
        ],
        "379": [
          0,
          2,
          15,
          22
        ],
        "397": [
          0,
          2,
          19,
          22
        ],
        "365": [
          0,
          3,
          10,
          22
        ],
        "377": [
          0,
          3,
          16,
          22
        ],
        "383": [
          0,
          3,
          19,
          22
        ],
        "357": [
          0,
          5,
          12,
          22
        ],
        "355": [
          0,
          5,
          17,
          22
        ],
        "328": [
          0,
          1,
          2,
          23
        ],
        "375": [
          0,
          1,
          5,
          23
        ],
        "387": [
          0,
          1,
          10,
          23
        ],
        "392": [
          0,
          1,
          14,
          23
        ],
        "402": [
          0,
          1,
          16,
          23
        ],
        "407": [
          0,
          1,
          17,
          23
        ],
        "413": [
          0,
          1,
          18,
          23
        ],
        "417": [
          0,
          1,
          19,
          23
        ],
        "424": [
          0,
          1,
          20,
          23
        ],
        "426": [
          0,
          1,
          21,
          23
        ],
        "384": [
          0,
          2,
          11,
          23
        ],
        "396": [
          0,
          2,
          15,
          23
        ],
        "403": [
          0,
          2,
          18,
          23
        ],
        "405": [
          0,
          2,
          20,
          23
        ],
        "393": [
          0,
          3,
          17,
          23
        ],
        "378": [
          0,
          4,
          11,
          23
        ],
        "388": [
          0,
          5,
          16,
          23
        ],
        "412": [
          0,
          1,
          14,
          24
        ],
        "414": [
          0,
          1,
          15,
          24
        ],
        "423": [
          0,
          1,
          17,
          24
        ],
        "431": [
          0,
          1,
          19,
          24
        ],
        "434": [
          0,
          1,
          21,
          24
        ],
        "443": [
          0,
          1,
          22,
          24
        ],
        "386": [
          0,
          2,
          7,
          24
        ],
        "408": [
          0,
          2,
          15,
          24
        ],
        "416": [
          0,
          2,
          17,
          24
        ],
        "422": [
          0,
          2,
          19,
          24
        ],
        "394": [
          0,
          5,
          13,
          24
        ],
        "337": [
          0,
          11,
          13,
          24
        ],
        "404": [
          0,
          1,
          6,
          25
        ],
        "410": [
          0,
          1,
          10,
          25
        ],
        "418": [
          0,
          1,
          11,
          25
        ],
        "425": [
          0,
          1,
          14,
          25
        ],
        "420": [
          0,
          1,
          15,
          25
        ],
        "437": [
          0,
          1,
          18,
          25
        ],
        "430": [
          0,
          1,
          20,
          25
        ],
        "439": [
          0,
          1,
          21,
          25
        ],
        "450": [
          0,
          1,
          22,
          25
        ],
        "458": [
          0,
          1,
          23,
          25
        ],
        "406": [
          0,
          2,
          7,
          25
        ],
        "415": [
          0,
          2,
          15,
          25
        ],
        "449": [
          0,
          2,
          22,
          25
        ],
        "419": [
          0,
          3,
          16,
          25
        ],
        "401": [
          0,
          8,
          14,
          25
        ],
        "364": [
          0,
          8,
          17,
          25
        ],
        "411": [
          0,
          1,
          4,
          26
        ],
        "429": [
          0,
          1,
          10,
          26
        ],
        "442": [
          0,
          1,
          15,
          26
        ],
        "435": [
          0,
          1,
          16,
          26
        ],
        "447": [
          0,
          1,
          18,
          26
        ],
        "459": [
          0,
          1,
          20,
          26
        ],
        "444": [
          0,
          1,
          21,
          26
        ],
        "469": [
          0,
          1,
          22,
          26
        ],
        "475": [
          0,
          1,
          23,
          26
        ],
        "473": [
          0,
          1,
          24,
          26
        ],
        "441": [
          0,
          2,
          17,
          26
        ],
        "457": [
          0,
          2,
          21,
          26
        ],
        "427": [
          0,
          3,
          14,
          26
        ],
        "438": [
          0,
          1,
          8,
          27
        ],
        "453": [
          0,
          1,
          15,
          27
        ],
        "463": [
          0,
          1,
          17,
          27
        ],
        "471": [
          0,
          1,
          19,
          27
        ],
        "472": [
          0,
          1,
          20,
          27
        ],
        "476": [
          0,
          1,
          21,
          27
        ],
        "482": [
          0,
          1,
          22,
          27
        ],
        "486": [
          0,
          1,
          23,
          27
        ],
        "483": [
          0,
          1,
          24,
          27
        ],
        "467": [
          0,
          2,
          21,
          27
        ],
        "477": [
          0,
          2,
          24,
          27
        ],
        "465": [
          0,
          3,
          22,
          27
        ],
        "433": [
          0,
          4,
          11,
          27
        ],
        "432": [
          0,
          6,
          16,
          27
        ],
        "446": [
          0,
          1,
          8,
          28
        ],
        "470": [
          0,
          1,
          16,
          28
        ],
        "480": [
          0,
          1,
          18,
          28
        ],
        "454": [
          0,
          1,
          21,
          28
        ],
        "492": [
          0,
          1,
          22,
          28
        ],
        "499": [
          0,
          1,
          23,
          28
        ],
        "489": [
          0,
          1,
          24,
          28
        ],
        "497": [
          0,
          1,
          25,
          28
        ],
        "448": [
          0,
          2,
          9,
          28
        ],
        "436": [
          0,
          2,
          13,
          28
        ],
        "468": [
          0,
          2,
          17,
          28
        ],
        "504": [
          0,
          2,
          25,
          28
        ],
        "460": [
          0,
          6,
          19,
          28
        ],
        "373": [
          0,
          11,
          17,
          28
        ],
        "462": [
          0,
          1,
          9,
          29
        ],
        "466": [
          0,
          1,
          12,
          29
        ],
        "474": [
          0,
          1,
          13,
          29
        ],
        "509": [
          0,
          1,
          23,
          29
        ],
        "516": [
          0,
          1,
          24,
          29
        ],
        "503": [
          0,
          1,
          25,
          29
        ],
        "522": [
          0,
          1,
          26,
          29
        ],
        "510": [
          0,
          1,
          27,
          29
        ],
        "456": [
          0,
          2,
          5,
          29
        ],
        "493": [
          0,
          2,
          22,
          29
        ],
        "506": [
          0,
          2,
          24,
          29
        ],
        "464": [
          0,
          3,
          11,
          29
        ],
        "496": [
          0,
          3,
          22,
          29
        ],
        "479": [
          0,
          6,
          22,
          29
        ],
        "428": [
          0,
          7,
          11,
          29
        ],
        "376": [
          0,
          12,
          17,
          29
        ],
        "487": [
          0,
          1,
          14,
          30
        ],
        "502": [
          0,
          1,
          17,
          30
        ],
        "445": [
          0,
          1,
          20,
          30
        ],
        "515": [
          0,
          1,
          21,
          30
        ],
        "521": [
          0,
          1,
          22,
          30
        ],
        "520": [
          0,
          1,
          23,
          30
        ],
        "534": [
          0,
          1,
          26,
          30
        ],
        "527": [
          0,
          1,
          27,
          30
        ],
        "501": [
          0,
          2,
          19,
          30
        ],
        "507": [
          0,
          2,
          21,
          30
        ],
        "505": [
          0,
          2,
          25,
          30
        ],
        "531": [
          0,
          2,
          27,
          30
        ],
        "495": [
          0,
          3,
          22,
          30
        ],
        "519": [
          0,
          3,
          26,
          30
        ],
        "485": [
          0,
          5,
          22,
          30
        ],
        "481": [
          0,
          7,
          19,
          30
        ],
        "391": [
          0,
          11,
          19,
          30
        ],
        "491": [
          0,
          1,
          9,
          31
        ],
        "511": [
          0,
          1,
          17,
          31
        ],
        "526": [
          0,
          1,
          20,
          31
        ],
        "530": [
          0,
          1,
          23,
          31
        ],
        "541": [
          0,
          1,
          24,
          31
        ],
        "549": [
          0,
          1,
          27,
          31
        ],
        "540": [
          0,
          1,
          28,
          31
        ],
        "498": [
          0,
          2,
          15,
          31
        ],
        "500": [
          0,
          2,
          20,
          31
        ],
        "556": [
          0,
          2,
          28,
          31
        ],
        "490": [
          0,
          3,
          18,
          31
        ],
        "513": [
          0,
          3,
          22,
          31
        ],
        "538": [
          0,
          3,
          26,
          31
        ],
        "523": [
          0,
          4,
          25,
          31
        ],
        "455": [
          0,
          5,
          13,
          31
        ],
        "488": [
          0,
          5,
          19,
          31
        ],
        "461": [
          0,
          7,
          17,
          31
        ],
        "494": [
          0,
          1,
          6,
          32
        ],
        "508": [
          0,
          1,
          12,
          32
        ],
        "518": [
          0,
          1,
          14,
          32
        ],
        "514": [
          0,
          1,
          15,
          32
        ],
        "532": [
          0,
          1,
          18,
          32
        ],
        "533": [
          0,
          1,
          19,
          32
        ],
        "536": [
          0,
          1,
          20,
          32
        ],
        "528": [
          0,
          1,
          21,
          32
        ],
        "553": [
          0,
          1,
          25,
          32
        ],
        "557": [
          0,
          1,
          26,
          32
        ],
        "563": [
          0,
          1,
          27,
          32
        ],
        "539": [
          0,
          1,
          30,
          32
        ],
        "524": [
          0,
          2,
          19,
          32
        ],
        "546": [
          0,
          2,
          25,
          32
        ],
        "564": [
          0,
          2,
          29,
          32
        ],
        "543": [
          0,
          3,
          25,
          32
        ],
        "544": [
          0,
          3,
          27,
          32
        ],
        "548": [
          0,
          3,
          28,
          32
        ],
        "529": [
          0,
          1,
          14,
          33
        ],
        "537": [
          0,
          1,
          18,
          33
        ],
        "551": [
          0,
          1,
          21,
          33
        ],
        "561": [
          0,
          1,
          23,
          33
        ],
        "574": [
          0,
          1,
          26,
          33
        ],
        "573": [
          0,
          1,
          27,
          33
        ],
        "579": [
          0,
          1,
          28,
          33
        ],
        "562": [
          0,
          1,
          29,
          33
        ],
        "567": [
          0,
          1,
          30,
          33
        ],
        "542": [
          0,
          2,
          21,
          33
        ],
        "552": [
          0,
          2,
          24,
          33
        ],
        "554": [
          0,
          2,
          27,
          33
        ],
        "576": [
          0,
          2,
          28,
          33
        ],
        "582": [
          0,
          2,
          30,
          33
        ],
        "525": [
          0,
          3,
          16,
          33
        ],
        "570": [
          0,
          3,
          29,
          33
        ],
        "512": [
          0,
          4,
          13,
          33
        ],
        "558": [
          0,
          4,
          27,
          33
        ],
        "545": [
          0,
          1,
          15,
          34
        ],
        "560": [
          0,
          1,
          19,
          34
        ],
        "565": [
          0,
          1,
          20,
          34
        ],
        "577": [
          0,
          1,
          24,
          34
        ],
        "585": [
          0,
          1,
          27,
          34
        ],
        "588": [
          0,
          1,
          28,
          34
        ],
        "594": [
          0,
          1,
          29,
          34
        ],
        "593": [
          0,
          1,
          30,
          34
        ],
        "578": [
          0,
          1,
          31,
          34
        ],
        "517": [
          0,
          2,
          5,
          34
        ],
        "535": [
          0,
          2,
          13,
          34
        ],
        "559": [
          0,
          2,
          21,
          34
        ],
        "595": [
          0,
          2,
          29,
          34
        ],
        "609": [
          0,
          2,
          31,
          34
        ],
        "575": [
          0,
          3,
          26,
          34
        ],
        "589": [
          0,
          3,
          29,
          34
        ],
        "583": [
          0,
          3,
          30,
          34
        ],
        "571": [
          0,
          4,
          27,
          34
        ],
        "555": [
          0,
          1,
          15,
          35
        ],
        "580": [
          0,
          1,
          22,
          35
        ],
        "566": [
          0,
          1,
          23,
          35
        ],
        "572": [
          0,
          1,
          24,
          35
        ],
        "602": [
          0,
          1,
          27,
          35
        ],
        "604": [
          0,
          1,
          29,
          35
        ],
        "607": [
          0,
          1,
          31,
          35
        ],
        "599": [
          0,
          1,
          32,
          35
        ],
        "550": [
          0,
          2,
          15,
          35
        ],
        "569": [
          0,
          2,
          25,
          35
        ],
        "615": [
          0,
          2,
          32,
          35
        ],
        "592": [
          0,
          3,
          31,
          35
        ],
        "591": [
          0,
          4,
          29,
          35
        ],
        "547": [
          0,
          8,
          22,
          35
        ],
        "568": [
          0,
          1,
          14,
          36
        ],
        "586": [
          0,
          1,
          20,
          36
        ],
        "584": [
          0,
          1,
          21,
          36
        ],
        "598": [
          0,
          1,
          23,
          36
        ],
        "614": [
          0,
          2,
          29,
          36
        ],
        "630": [
          0,
          2,
          31,
          36
        ],
        "636": [
          0,
          2,
          33,
          36
        ],
        "606": [
          0,
          3,
          29,
          36
        ],
        "601": [
          0,
          1,
          21,
          37
        ],
        "600": [
          0,
          1,
          22,
          37
        ],
        "611": [
          0,
          1,
          23,
          37
        ],
        "620": [
          0,
          1,
          26,
          37
        ],
        "625": [
          0,
          1,
          27,
          37
        ],
        "623": [
          0,
          1,
          29,
          37
        ],
        "629": [
          0,
          1,
          30,
          37
        ],
        "596": [
          0,
          1,
          31,
          37
        ],
        "612": [
          0,
          1,
          34,
          37
        ],
        "597": [
          0,
          2,
          21,
          37
        ],
        "610": [
          0,
          2,
          28,
          37
        ],
        "659": [
          0,
          2,
          34,
          37
        ],
        "608": [
          0,
          3,
          26,
          37
        ],
        "638": [
          0,
          3,
          32,
          37
        ],
        "634": [
          0,
          3,
          33,
          37
        ],
        "622": [
          0,
          4,
          31,
          37
        ],
        "590": [
          0,
          6,
          26,
          37
        ],
        "603": [
          0,
          6,
          29,
          37
        ],
        "587": [
          0,
          1,
          14,
          38
        ],
        "621": [
          0,
          1,
          24,
          38
        ],
        "641": [
          0,
          1,
          28,
          38
        ],
        "632": [
          0,
          1,
          29,
          38
        ],
        "648": [
          0,
          1,
          30,
          38
        ],
        "651": [
          0,
          1,
          31,
          38
        ],
        "652": [
          0,
          1,
          33,
          38
        ],
        "647": [
          0,
          1,
          34,
          38
        ],
        "631": [
          0,
          2,
          27,
          38
        ],
        "653": [
          0,
          2,
          31,
          38
        ],
        "663": [
          0,
          2,
          33,
          38
        ],
        "669": [
          0,
          2,
          35,
          38
        ],
        "661": [
          0,
          3,
          34,
          38
        ],
        "633": [
          0,
          4,
          31,
          38
        ],
        "645": [
          0,
          4,
          33,
          38
        ],
        "624": [
          0,
          5,
          31,
          38
        ],
        "605": [
          0,
          8,
          29,
          38
        ],
        "642": [
          0,
          1,
          25,
          39
        ],
        "644": [
          0,
          1,
          27,
          39
        ],
        "657": [
          0,
          1,
          30,
          39
        ],
        "654": [
          0,
          1,
          31,
          39
        ],
        "660": [
          0,
          1,
          35,
          39
        ],
        "581": [
          0,
          2,
          7,
          39
        ],
        "618": [
          0,
          2,
          23,
          39
        ],
        "658": [
          0,
          2,
          32,
          39
        ],
        "676": [
          0,
          2,
          34,
          39
        ],
        "687": [
          0,
          2,
          36,
          39
        ],
        "639": [
          0,
          3,
          29,
          39
        ],
        "650": [
          0,
          3,
          32,
          39
        ],
        "666": [
          0,
          3,
          34,
          39
        ],
        "616": [
          0,
          5,
          28,
          39
        ],
        "627": [
          0,
          6,
          31,
          39
        ],
        "626": [
          0,
          1,
          17,
          40
        ],
        "667": [
          0,
          1,
          29,
          40
        ],
        "672": [
          0,
          1,
          31,
          40
        ],
        "681": [
          0,
          1,
          33,
          40
        ],
        "677": [
          0,
          1,
          34,
          40
        ],
        "649": [
          0,
          1,
          35,
          40
        ],
        "679": [
          0,
          2,
          33,
          40
        ],
        "711": [
          0,
          2,
          37,
          40
        ],
        "628": [
          0,
          3,
          27,
          40
        ],
        "668": [
          0,
          3,
          36,
          40
        ],
        "656": [
          0,
          4,
          33,
          40
        ],
        "640": [
          0,
          4,
          35,
          40
        ],
        "646": [
          0,
          6,
          31,
          40
        ],
        "619": [
          0,
          1,
          25,
          41
        ],
        "643": [
          0,
          1,
          28,
          41
        ],
        "675": [
          0,
          1,
          29,
          41
        ],
        "683": [
          0,
          1,
          30,
          41
        ],
        "678": [
          0,
          1,
          32,
          41
        ],
        "691": [
          0,
          1,
          35,
          41
        ],
        "617": [
          0,
          2,
          18,
          41
        ],
        "655": [
          0,
          2,
          27,
          41
        ],
        "674": [
          0,
          2,
          30,
          41
        ],
        "684": [
          0,
          2,
          32,
          41
        ],
        "700": [
          0,
          2,
          34,
          41
        ],
        "714": [
          0,
          2,
          36,
          41
        ],
        "719": [
          0,
          2,
          38,
          41
        ],
        "637": [
          0,
          3,
          26,
          41
        ],
        "682": [
          0,
          3,
          34,
          41
        ],
        "690": [
          0,
          3,
          36,
          41
        ],
        "670": [
          0,
          4,
          31,
          41
        ],
        "686": [
          0,
          4,
          34,
          41
        ],
        "673": [
          0,
          4,
          36,
          41
        ],
        "662": [
          0,
          6,
          33,
          41
        ],
        "671": [
          0,
          1,
          30,
          42
        ],
        "698": [
          0,
          1,
          31,
          42
        ],
        "702": [
          0,
          1,
          33,
          42
        ],
        "695": [
          0,
          1,
          34,
          42
        ],
        "665": [
          0,
          1,
          36,
          42
        ],
        "701": [
          0,
          1,
          37,
          42
        ],
        "693": [
          0,
          1,
          38,
          42
        ],
        "680": [
          0,
          2,
          29,
          42
        ],
        "696": [
          0,
          2,
          37,
          42
        ],
        "737": [
          0,
          2,
          39,
          42
        ],
        "699": [
          0,
          3,
          34,
          42
        ],
        "713": [
          0,
          3,
          37,
          42
        ],
        "720": [
          0,
          3,
          38,
          42
        ],
        "712": [
          0,
          4,
          37,
          42
        ],
        "613": [
          0,
          1,
          5,
          43
        ],
        "706": [
          0,
          1,
          30,
          43
        ],
        "716": [
          0,
          1,
          33,
          43
        ],
        "717": [
          0,
          1,
          34,
          43
        ],
        "723": [
          0,
          1,
          35,
          43
        ],
        "704": [
          0,
          1,
          39,
          43
        ],
        "707": [
          0,
          2,
          32,
          43
        ],
        "685": [
          0,
          2,
          35,
          43
        ],
        "728": [
          0,
          2,
          36,
          43
        ],
        "743": [
          0,
          2,
          38,
          43
        ],
        "757": [
          0,
          2,
          40,
          43
        ],
        "635": [
          0,
          3,
          21,
          43
        ],
        "703": [
          0,
          4,
          33,
          43
        ],
        "726": [
          0,
          4,
          38,
          43
        ],
        "710": [
          0,
          5,
          36,
          43
        ],
        "715": [
          0,
          5,
          37,
          43
        ],
        "689": [
          0,
          6,
          35,
          43
        ],
        "664": [
          0,
          7,
          30,
          43
        ],
        "694": [
          0,
          1,
          27,
          44
        ],
        "718": [
          0,
          1,
          31,
          44
        ],
        "721": [
          0,
          1,
          32,
          44
        ],
        "731": [
          0,
          1,
          34,
          44
        ],
        "727": [
          0,
          1,
          36,
          44
        ],
        "697": [
          0,
          1,
          40,
          44
        ],
        "733": [
          0,
          2,
          35,
          44
        ],
        "764": [
          0,
          2,
          41,
          44
        ],
        "722": [
          0,
          3,
          34,
          44
        ],
        "740": [
          0,
          3,
          37,
          44
        ],
        "745": [
          0,
          3,
          39,
          44
        ],
        "742": [
          0,
          3,
          40,
          44
        ],
        "708": [
          0,
          6,
          35,
          44
        ],
        "692": [
          0,
          1,
          19,
          45
        ],
        "734": [
          0,
          1,
          32,
          45
        ],
        "735": [
          0,
          1,
          33,
          45
        ],
        "729": [
          0,
          1,
          35,
          45
        ],
        "753": [
          0,
          1,
          38,
          45
        ],
        "746": [
          0,
          1,
          39,
          45
        ],
        "724": [
          0,
          2,
          32,
          45
        ],
        "767": [
          0,
          2,
          38,
          45
        ],
        "779": [
          0,
          2,
          42,
          45
        ],
        "771": [
          0,
          3,
          41,
          45
        ],
        "752": [
          0,
          4,
          39,
          45
        ],
        "705": [
          0,
          6,
          35,
          45
        ],
        "730": [
          0,
          1,
          27,
          46
        ],
        "749": [
          0,
          1,
          32,
          46
        ],
        "750": [
          0,
          1,
          34,
          46
        ],
        "766": [
          0,
          1,
          38,
          46
        ],
        "760": [
          0,
          1,
          39,
          46
        ],
        "759": [
          0,
          1,
          40,
          46
        ],
        "732": [
          0,
          1,
          42,
          46
        ],
        "744": [
          0,
          2,
          33,
          46
        ],
        "754": [
          0,
          2,
          37,
          46
        ],
        "765": [
          0,
          2,
          39,
          46
        ],
        "795": [
          0,
          2,
          41,
          46
        ],
        "709": [
          0,
          3,
          30,
          46
        ],
        "778": [
          0,
          3,
          41,
          46
        ],
        "780": [
          0,
          3,
          42,
          46
        ],
        "770": [
          0,
          4,
          41,
          46
        ],
        "761": [
          0,
          5,
          39,
          46
        ],
        "738": [
          0,
          6,
          37,
          46
        ],
        "747": [
          0,
          6,
          39,
          46
        ],
        "758": [
          0,
          1,
          33,
          47
        ],
        "762": [
          0,
          1,
          34,
          47
        ],
        "776": [
          0,
          1,
          37,
          47
        ],
        "725": [
          0,
          2,
          39,
          47
        ],
        "785": [
          0,
          2,
          40,
          47
        ],
        "800": [
          0,
          2,
          44,
          47
        ],
        "782": [
          0,
          3,
          40,
          47
        ],
        "789": [
          0,
          3,
          42,
          47
        ],
        "786": [
          0,
          3,
          43,
          47
        ],
        "741": [
          0,
          4,
          33,
          47
        ],
        "796": [
          0,
          4,
          42,
          47
        ],
        "736": [
          0,
          8,
          37,
          47
        ],
        "688": [
          0,
          11,
          28,
          47
        ],
        "777": [
          0,
          1,
          35,
          48
        ],
        "791": [
          0,
          1,
          38,
          48
        ],
        "812": [
          0,
          2,
          41,
          48
        ],
        "817": [
          0,
          2,
          43,
          48
        ],
        "783": [
          0,
          3,
          41,
          48
        ],
        "804": [
          0,
          3,
          44,
          48
        ],
        "768": [
          0,
          4,
          39,
          48
        ],
        "739": [
          0,
          5,
          31,
          48
        ],
        "756": [
          0,
          5,
          42,
          48
        ],
        "769": [
          0,
          1,
          32,
          49
        ],
        "799": [
          0,
          1,
          38,
          49
        ],
        "774": [
          0,
          1,
          39,
          49
        ],
        "803": [
          0,
          1,
          40,
          49
        ],
        "788": [
          0,
          2,
          36,
          49
        ],
        "827": [
          0,
          2,
          44,
          49
        ],
        "824": [
          0,
          2,
          46,
          49
        ],
        "790": [
          0,
          3,
          38,
          49
        ],
        "835": [
          0,
          3,
          44,
          49
        ],
        "831": [
          0,
          3,
          45,
          49
        ],
        "802": [
          0,
          5,
          43,
          49
        ],
        "773": [
          0,
          6,
          39,
          49
        ],
        "748": [
          0,
          1,
          29,
          50
        ],
        "794": [
          0,
          1,
          35,
          50
        ],
        "806": [
          0,
          1,
          37,
          50
        ],
        "793": [
          0,
          1,
          39,
          50
        ],
        "798": [
          0,
          1,
          44,
          50
        ],
        "772": [
          0,
          2,
          33,
          50
        ],
        "784": [
          0,
          2,
          35,
          50
        ],
        "814": [
          0,
          2,
          39,
          50
        ],
        "826": [
          0,
          2,
          41,
          50
        ],
        "837": [
          0,
          2,
          43,
          50
        ],
        "816": [
          0,
          2,
          45,
          50
        ],
        "775": [
          0,
          3,
          36,
          50
        ],
        "787": [
          0,
          3,
          37,
          50
        ],
        "821": [
          0,
          3,
          42,
          50
        ],
        "833": [
          0,
          3,
          43,
          50
        ],
        "810": [
          0,
          3,
          45,
          50
        ],
        "850": [
          0,
          3,
          46,
          50
        ],
        "755": [
          0,
          5,
          34,
          50
        ],
        "751": [
          0,
          7,
          34,
          50
        ],
        "781": [
          0,
          8,
          39,
          50
        ],
        "792": [
          0,
          1,
          30,
          51
        ],
        "807": [
          0,
          1,
          36,
          51
        ],
        "822": [
          0,
          1,
          37,
          51
        ],
        "834": [
          0,
          1,
          43,
          51
        ],
        "801": [
          0,
          2,
          36,
          51
        ],
        "820": [
          0,
          2,
          38,
          51
        ],
        "841": [
          0,
          2,
          42,
          51
        ],
        "863": [
          0,
          2,
          46,
          51
        ],
        "836": [
          0,
          2,
          48,
          51
        ],
        "813": [
          0,
          3,
          38,
          51
        ],
        "849": [
          0,
          3,
          44,
          51
        ],
        "852": [
          0,
          3,
          46,
          51
        ],
        "828": [
          0,
          4,
          42,
          51
        ],
        "851": [
          0,
          4,
          46,
          51
        ],
        "818": [
          0,
          5,
          42,
          51
        ],
        "797": [
          0,
          8,
          41,
          51
        ],
        "763": [
          0,
          10,
          37,
          51
        ],
        "825": [
          0,
          1,
          36,
          52
        ],
        "829": [
          0,
          1,
          38,
          52
        ],
        "844": [
          0,
          1,
          41,
          52
        ],
        "845": [
          0,
          1,
          43,
          52
        ],
        "808": [
          0,
          1,
          47,
          52
        ],
        "811": [
          0,
          2,
          37,
          52
        ],
        "832": [
          0,
          2,
          43,
          52
        ],
        "868": [
          0,
          2,
          45,
          52
        ],
        "838": [
          0,
          2,
          47,
          52
        ],
        "847": [
          0,
          3,
          44,
          52
        ],
        "874": [
          0,
          3,
          47,
          52
        ],
        "866": [
          0,
          3,
          48,
          52
        ],
        "830": [
          0,
          4,
          43,
          52
        ],
        "858": [
          0,
          4,
          47,
          52
        ],
        "809": [
          0,
          7,
          41,
          52
        ],
        "839": [
          0,
          1,
          37,
          53
        ],
        "857": [
          0,
          1,
          42,
          53
        ],
        "848": [
          0,
          1,
          45,
          53
        ],
        "842": [
          0,
          2,
          38,
          53
        ],
        "819": [
          0,
          2,
          42,
          53
        ],
        "870": [
          0,
          2,
          44,
          53
        ],
        "860": [
          0,
          2,
          46,
          53
        ],
        "880": [
          0,
          2,
          48,
          53
        ],
        "846": [
          0,
          3,
          45,
          53
        ],
        "862": [
          0,
          3,
          46,
          53
        ],
        "899": [
          0,
          3,
          49,
          53
        ],
        "843": [
          0,
          1,
          35,
          54
        ],
        "840": [
          0,
          1,
          42,
          54
        ],
        "823": [
          0,
          1,
          43,
          54
        ],
        "871": [
          0,
          1,
          46,
          54
        ],
        "864": [
          0,
          1,
          47,
          54
        ],
        "872": [
          0,
          2,
          43,
          54
        ],
        "877": [
          0,
          2,
          47,
          54
        ],
        "887": [
          0,
          2,
          49,
          54
        ],
        "854": [
          0,
          3,
          40,
          54
        ],
        "865": [
          0,
          3,
          43,
          54
        ],
        "875": [
          0,
          3,
          44,
          54
        ],
        "856": [
          0,
          3,
          46,
          54
        ],
        "893": [
          0,
          3,
          47,
          54
        ],
        "909": [
          0,
          3,
          49,
          54
        ],
        "911": [
          0,
          3,
          50,
          54
        ],
        "879": [
          0,
          4,
          47,
          54
        ],
        "878": [
          0,
          5,
          46,
          54
        ],
        "815": [
          0,
          7,
          38,
          54
        ],
        "873": [
          0,
          1,
          42,
          55
        ],
        "867": [
          0,
          1,
          45,
          55
        ],
        "855": [
          0,
          1,
          47,
          55
        ],
        "861": [
          0,
          2,
          40,
          55
        ],
        "859": [
          0,
          3,
          41,
          55
        ],
        "889": [
          0,
          3,
          47,
          55
        ],
        "892": [
          0,
          3,
          50,
          55
        ],
        "910": [
          0,
          3,
          51,
          55
        ],
        "805": [
          0,
          4,
          30,
          55
        ],
        "888": [
          0,
          4,
          46,
          55
        ],
        "884": [
          0,
          4,
          50,
          55
        ],
        "896": [
          0,
          1,
          43,
          56
        ],
        "869": [
          0,
          2,
          39,
          56
        ],
        "881": [
          0,
          2,
          45,
          56
        ],
        "853": [
          0,
          2,
          49,
          56
        ],
        "919": [
          0,
          2,
          51,
          56
        ],
        "891": [
          0,
          3,
          45,
          56
        ],
        "923": [
          0,
          3,
          51,
          56
        ],
        "932": [
          0,
          3,
          52,
          56
        ],
        "913": [
          0,
          4,
          51,
          56
        ],
        "894": [
          0,
          5,
          47,
          56
        ],
        "876": [
          0,
          5,
          50,
          56
        ],
        "903": [
          0,
          1,
          42,
          57
        ],
        "906": [
          0,
          1,
          44,
          57
        ],
        "916": [
          0,
          1,
          47,
          57
        ],
        "907": [
          0,
          1,
          48,
          57
        ],
        "886": [
          0,
          1,
          51,
          57
        ],
        "904": [
          0,
          2,
          44,
          57
        ],
        "927": [
          0,
          2,
          48,
          57
        ],
        "935": [
          0,
          2,
          50,
          57
        ],
        "890": [
          0,
          3,
          43,
          57
        ],
        "914": [
          0,
          3,
          46,
          57
        ],
        "930": [
          0,
          3,
          49,
          57
        ],
        "938": [
          0,
          3,
          50,
          57
        ],
        "947": [
          0,
          3,
          52,
          57
        ],
        "958": [
          0,
          3,
          53,
          57
        ],
        "900": [
          0,
          4,
          50,
          57
        ],
        "924": [
          0,
          4,
          52,
          57
        ],
        "905": [
          0,
          5,
          49,
          57
        ],
        "902": [
          0,
          6,
          50,
          57
        ],
        "901": [
          0,
          1,
          40,
          58
        ],
        "908": [
          0,
          1,
          41,
          58
        ],
        "915": [
          0,
          1,
          45,
          58
        ],
        "917": [
          0,
          1,
          47,
          58
        ],
        "921": [
          0,
          1,
          48,
          58
        ],
        "883": [
          0,
          1,
          50,
          58
        ],
        "929": [
          0,
          2,
          47,
          58
        ],
        "934": [
          0,
          2,
          53,
          58
        ],
        "942": [
          0,
          3,
          50,
          58
        ],
        "949": [
          0,
          3,
          51,
          58
        ],
        "967": [
          0,
          3,
          54,
          58
        ],
        "937": [
          0,
          4,
          51,
          58
        ],
        "939": [
          0,
          4,
          53,
          58
        ],
        "920": [
          0,
          5,
          51,
          58
        ],
        "885": [
          0,
          7,
          46,
          58
        ],
        "882": [
          0,
          10,
          47,
          58
        ],
        "897": [
          0,
          1,
          46,
          59
        ],
        "940": [
          0,
          1,
          48,
          59
        ],
        "926": [
          0,
          1,
          51,
          59
        ],
        "936": [
          0,
          2,
          46,
          59
        ],
        "953": [
          0,
          2,
          50,
          59
        ],
        "933": [
          0,
          3,
          48,
          59
        ],
        "977": [
          0,
          3,
          54,
          59
        ],
        "970": [
          0,
          3,
          55,
          59
        ],
        "951": [
          0,
          1,
          46,
          60
        ],
        "963": [
          0,
          2,
          49,
          60
        ],
        "960": [
          0,
          2,
          51,
          60
        ],
        "931": [
          0,
          2,
          55,
          60
        ],
        "969": [
          0,
          3,
          52,
          60
        ],
        "965": [
          0,
          3,
          55,
          60
        ],
        "988": [
          0,
          3,
          56,
          60
        ],
        "898": [
          0,
          4,
          41,
          60
        ],
        "950": [
          0,
          4,
          55,
          60
        ],
        "912": [
          0,
          1,
          38,
          61
        ],
        "928": [
          0,
          1,
          42,
          61
        ],
        "956": [
          0,
          1,
          47,
          61
        ],
        "954": [
          0,
          1,
          52,
          61
        ],
        "895": [
          0,
          2,
          35,
          61
        ],
        "946": [
          0,
          3,
          47,
          61
        ],
        "978": [
          0,
          3,
          51,
          61
        ],
        "996": [
          0,
          3,
          54,
          61
        ],
        "993": [
          0,
          3,
          56,
          61
        ],
        "1008": [
          0,
          3,
          57,
          61
        ],
        "955": [
          0,
          4,
          52,
          61
        ],
        "983": [
          0,
          4,
          54,
          61
        ],
        "980": [
          0,
          4,
          56,
          61
        ],
        "964": [
          0,
          1,
          45,
          62
        ],
        "973": [
          0,
          1,
          48,
          62
        ],
        "972": [
          0,
          1,
          51,
          62
        ],
        "959": [
          0,
          1,
          54,
          62
        ],
        "945": [
          0,
          2,
          43,
          62
        ],
        "991": [
          0,
          2,
          55,
          62
        ],
        "957": [
          0,
          3,
          51,
          62
        ],
        "989": [
          0,
          3,
          52,
          62
        ],
        "1012": [
          0,
          3,
          57,
          62
        ],
        "1016": [
          0,
          3,
          58,
          62
        ],
        "943": [
          0,
          4,
          49,
          62
        ],
        "992": [
          0,
          4,
          55,
          62
        ],
        "1007": [
          0,
          4,
          57,
          62
        ],
        "944": [
          0,
          5,
          51,
          62
        ],
        "976": [
          0,
          5,
          53,
          62
        ],
        "984": [
          0,
          5,
          54,
          62
        ],
        "986": [
          0,
          5,
          56,
          62
        ],
        "925": [
          0,
          9,
          52,
          62
        ],
        "948": [
          0,
          1,
          40,
          63
        ],
        "968": [
          0,
          1,
          50,
          63
        ],
        "961": [
          0,
          2,
          48,
          63
        ],
        "1002": [
          0,
          2,
          52,
          63
        ],
        "979": [
          0,
          2,
          58,
          63
        ],
        "998": [
          0,
          3,
          58,
          63
        ],
        "1017": [
          0,
          3,
          59,
          63
        ],
        "1015": [
          0,
          4,
          58,
          63
        ],
        "922": [
          0,
          5,
          41,
          63
        ],
        "1006": [
          0,
          5,
          57,
          63
        ],
        "918": [
          0,
          6,
          49,
          63
        ],
        "1000": [
          0,
          1,
          52,
          64
        ],
        "1009": [
          0,
          2,
          55,
          64
        ],
        "1019": [
          0,
          2,
          57,
          64
        ],
        "997": [
          0,
          3,
          51,
          64
        ],
        "1033": [
          0,
          3,
          57,
          64
        ],
        "1039": [
          0,
          3,
          59,
          64
        ],
        "1031": [
          0,
          3,
          60,
          64
        ],
        "995": [
          0,
          4,
          53,
          64
        ],
        "985": [
          0,
          4,
          57,
          64
        ],
        "1003": [
          0,
          4,
          59,
          64
        ],
        "994": [
          0,
          5,
          57,
          64
        ],
        "999": [
          0,
          6,
          57,
          64
        ],
        "952": [
          0,
          11,
          52,
          64
        ],
        "1001": [
          0,
          1,
          50,
          65
        ],
        "1011": [
          0,
          1,
          51,
          65
        ],
        "1014": [
          0,
          1,
          53,
          65
        ],
        "1023": [
          0,
          2,
          54,
          65
        ],
        "974": [
          0,
          3,
          49,
          65
        ],
        "1018": [
          0,
          3,
          54,
          65
        ],
        "1030": [
          0,
          3,
          57,
          65
        ],
        "1028": [
          0,
          3,
          60,
          65
        ],
        "1046": [
          0,
          3,
          61,
          65
        ],
        "1004": [
          0,
          4,
          56,
          65
        ],
        "1044": [
          0,
          4,
          58,
          65
        ],
        "1020": [
          0,
          6,
          58,
          65
        ],
        "941": [
          0,
          12,
          49,
          65
        ],
        "971": [
          0,
          1,
          41,
          66
        ],
        "1013": [
          0,
          1,
          51,
          66
        ],
        "1022": [
          0,
          1,
          52,
          66
        ],
        "1005": [
          0,
          1,
          56,
          66
        ],
        "982": [
          0,
          1,
          59,
          66
        ],
        "990": [
          0,
          2,
          53,
          66
        ],
        "1041": [
          0,
          2,
          57,
          66
        ],
        "1035": [
          0,
          2,
          59,
          66
        ],
        "1048": [
          0,
          3,
          58,
          66
        ],
        "1051": [
          0,
          3,
          61,
          66
        ],
        "1050": [
          0,
          3,
          62,
          66
        ],
        "962": [
          0,
          4,
          51,
          66
        ],
        "1026": [
          0,
          4,
          59,
          66
        ],
        "1059": [
          0,
          4,
          61,
          66
        ],
        "975": [
          0,
          5,
          60,
          66
        ],
        "1010": [
          0,
          7,
          58,
          66
        ],
        "981": [
          0,
          1,
          47,
          67
        ],
        "1040": [
          0,
          1,
          53,
          67
        ],
        "1025": [
          0,
          1,
          58,
          67
        ],
        "966": [
          0,
          2,
          39,
          67
        ],
        "1021": [
          0,
          2,
          52,
          67
        ],
        "1029": [
          0,
          2,
          56,
          67
        ],
        "1037": [
          0,
          3,
          54,
          67
        ],
        "1049": [
          0,
          3,
          56,
          67
        ],
        "1047": [
          0,
          3,
          60,
          67
        ],
        "1068": [
          0,
          3,
          62,
          67
        ],
        "1079": [
          0,
          4,
          62,
          67
        ],
        "987": [
          0,
          9,
          52,
          67
        ],
        "1042": [
          0,
          2,
          55,
          68
        ],
        "1055": [
          0,
          2,
          59,
          68
        ],
        "1066": [
          0,
          3,
          57,
          68
        ],
        "1076": [
          0,
          3,
          60,
          68
        ],
        "1084": [
          0,
          3,
          61,
          68
        ],
        "1054": [
          0,
          3,
          63,
          68
        ],
        "1060": [
          0,
          3,
          64,
          68
        ],
        "1078": [
          0,
          4,
          63,
          68
        ],
        "1052": [
          0,
          7,
          60,
          68
        ],
        "1027": [
          0,
          1,
          49,
          69
        ],
        "1043": [
          0,
          1,
          51,
          69
        ],
        "1061": [
          0,
          1,
          56,
          69
        ],
        "1058": [
          0,
          2,
          54,
          69
        ],
        "1070": [
          0,
          2,
          58,
          69
        ],
        "1056": [
          0,
          2,
          62,
          69
        ],
        "1089": [
          0,
          3,
          64,
          69
        ],
        "1069": [
          0,
          3,
          65,
          69
        ],
        "1067": [
          0,
          4,
          60,
          69
        ],
        "1091": [
          0,
          4,
          62,
          69
        ],
        "1082": [
          0,
          5,
          63,
          69
        ],
        "1034": [
          0,
          7,
          60,
          69
        ],
        "1077": [
          0,
          1,
          57,
          70
        ],
        "1071": [
          0,
          1,
          59,
          70
        ],
        "1081": [
          0,
          2,
          57,
          70
        ],
        "1085": [
          0,
          3,
          59,
          70
        ],
        "1036": [
          0,
          3,
          63,
          70
        ],
        "1032": [
          0,
          4,
          63,
          70
        ],
        "1094": [
          0,
          4,
          65,
          70
        ],
        "1063": [
          0,
          5,
          61,
          70
        ],
        "1024": [
          0,
          1,
          49,
          71
        ],
        "1099": [
          0,
          2,
          60,
          71
        ],
        "1095": [
          0,
          2,
          62,
          71
        ],
        "1106": [
          0,
          3,
          61,
          71
        ],
        "1112": [
          0,
          3,
          63,
          71
        ],
        "1097": [
          0,
          3,
          66,
          71
        ],
        "1045": [
          0,
          4,
          57,
          71
        ],
        "1126": [
          0,
          4,
          66,
          71
        ],
        "1088": [
          0,
          5,
          62,
          71
        ],
        "1090": [
          0,
          5,
          64,
          71
        ],
        "1073": [
          0,
          8,
          61,
          71
        ],
        "1064": [
          0,
          1,
          52,
          72
        ],
        "1065": [
          0,
          1,
          55,
          72
        ],
        "1092": [
          0,
          1,
          57,
          72
        ],
        "1100": [
          0,
          2,
          59,
          72
        ],
        "1111": [
          0,
          3,
          67,
          72
        ],
        "1096": [
          0,
          4,
          61,
          72
        ],
        "1128": [
          0,
          4,
          65,
          72
        ],
        "1137": [
          0,
          4,
          67,
          72
        ],
        "1053": [
          0,
          1,
          51,
          73
        ],
        "1098": [
          0,
          1,
          62,
          73
        ],
        "1107": [
          0,
          2,
          60,
          73
        ],
        "1116": [
          0,
          2,
          64,
          73
        ],
        "1087": [
          0,
          3,
          56,
          73
        ],
        "1072": [
          0,
          3,
          60,
          73
        ],
        "1105": [
          0,
          3,
          62,
          73
        ],
        "1113": [
          0,
          3,
          65,
          73
        ],
        "1080": [
          0,
          3,
          69,
          73
        ],
        "1135": [
          0,
          4,
          68,
          73
        ],
        "1127": [
          0,
          5,
          67,
          73
        ],
        "1104": [
          0,
          7,
          64,
          73
        ],
        "1062": [
          0,
          7,
          65,
          73
        ],
        "1038": [
          0,
          1,
          43,
          74
        ],
        "1114": [
          0,
          1,
          58,
          74
        ],
        "1108": [
          0,
          1,
          60,
          74
        ],
        "1124": [
          0,
          1,
          61,
          74
        ],
        "1102": [
          0,
          1,
          64,
          74
        ],
        "1120": [
          0,
          3,
          64,
          74
        ],
        "1138": [
          0,
          3,
          66,
          74
        ],
        "1132": [
          0,
          4,
          65,
          74
        ],
        "1150": [
          0,
          5,
          68,
          74
        ],
        "1121": [
          0,
          7,
          66,
          74
        ],
        "1131": [
          0,
          1,
          61,
          75
        ],
        "1075": [
          0,
          1,
          63,
          75
        ],
        "1141": [
          0,
          2,
          62,
          75
        ],
        "1093": [
          0,
          3,
          64,
          75
        ],
        "1152": [
          0,
          3,
          68,
          75
        ],
        "1118": [
          0,
          3,
          70,
          75
        ],
        "1143": [
          0,
          4,
          68,
          75
        ],
        "1155": [
          0,
          4,
          70,
          75
        ],
        "1083": [
          0,
          5,
          56,
          75
        ],
        "1103": [
          0,
          6,
          61,
          75
        ],
        "1140": [
          0,
          7,
          67,
          75
        ],
        "1086": [
          0,
          11,
          63,
          75
        ],
        "1142": [
          0,
          1,
          62,
          76
        ],
        "1129": [
          0,
          1,
          64,
          76
        ],
        "1115": [
          0,
          1,
          66,
          76
        ],
        "1130": [
          0,
          3,
          63,
          76
        ],
        "1161": [
          0,
          3,
          68,
          76
        ],
        "1149": [
          0,
          4,
          65,
          76
        ],
        "1170": [
          0,
          4,
          69,
          76
        ],
        "1178": [
          0,
          4,
          71,
          76
        ],
        "1160": [
          0,
          5,
          69,
          76
        ],
        "1125": [
          0,
          5,
          70,
          76
        ],
        "1074": [
          0,
          6,
          65,
          76
        ],
        "1057": [
          0,
          7,
          65,
          76
        ],
        "1146": [
          0,
          2,
          60,
          77
        ],
        "1139": [
          0,
          2,
          68,
          77
        ],
        "1136": [
          0,
          3,
          69,
          77
        ],
        "1109": [
          0,
          3,
          70,
          77
        ],
        "1119": [
          0,
          4,
          68,
          77
        ],
        "1184": [
          0,
          4,
          72,
          77
        ],
        "1123": [
          0,
          1,
          61,
          78
        ],
        "1133": [
          0,
          1,
          66,
          78
        ],
        "1158": [
          0,
          2,
          67,
          78
        ],
        "1165": [
          0,
          3,
          67,
          78
        ],
        "1174": [
          0,
          3,
          68,
          78
        ],
        "1175": [
          0,
          3,
          71,
          78
        ],
        "1182": [
          0,
          4,
          69,
          78
        ],
        "1151": [
          0,
          4,
          71,
          78
        ],
        "1185": [
          0,
          4,
          73,
          78
        ],
        "1157": [
          0,
          5,
          70,
          78
        ],
        "1171": [
          0,
          5,
          71,
          78
        ],
        "1156": [
          0,
          7,
          69,
          78
        ],
        "1144": [
          0,
          1,
          58,
          79
        ],
        "1169": [
          0,
          1,
          62,
          79
        ],
        "1145": [
          0,
          2,
          66,
          79
        ],
        "1181": [
          0,
          3,
          66,
          79
        ],
        "1193": [
          0,
          3,
          71,
          79
        ],
        "1173": [
          0,
          3,
          72,
          79
        ],
        "1166": [
          0,
          4,
          68,
          79
        ],
        "1183": [
          0,
          4,
          70,
          79
        ],
        "1199": [
          0,
          4,
          72,
          79
        ],
        "1167": [
          0,
          5,
          72,
          79
        ],
        "1134": [
          0,
          11,
          65,
          79
        ],
        "1159": [
          0,
          1,
          58,
          80
        ],
        "1163": [
          0,
          1,
          62,
          80
        ],
        "1172": [
          0,
          1,
          63,
          80
        ],
        "1186": [
          0,
          1,
          66,
          80
        ],
        "1154": [
          0,
          2,
          63,
          80
        ],
        "1187": [
          0,
          2,
          69,
          80
        ],
        "1148": [
          0,
          3,
          61,
          80
        ],
        "1189": [
          0,
          3,
          67,
          80
        ],
        "1117": [
          0,
          4,
          53,
          80
        ],
        "1192": [
          0,
          4,
          73,
          80
        ],
        "1200": [
          0,
          4,
          75,
          80
        ],
        "1180": [
          0,
          5,
          71,
          80
        ],
        "1110": [
          0,
          5,
          72,
          80
        ],
        "1207": [
          0,
          5,
          74,
          80
        ],
        "1101": [
          0,
          1,
          56,
          81
        ],
        "1191": [
          0,
          1,
          66,
          81
        ],
        "1177": [
          0,
          3,
          65,
          81
        ],
        "1206": [
          0,
          3,
          70,
          81
        ],
        "1210": [
          0,
          3,
          71,
          81
        ],
        "1215": [
          0,
          4,
          76,
          81
        ],
        "1202": [
          0,
          5,
          73,
          81
        ],
        "1212": [
          0,
          5,
          74,
          81
        ],
        "1201": [
          0,
          5,
          75,
          81
        ],
        "1147": [
          0,
          6,
          61,
          81
        ],
        "1122": [
          0,
          6,
          65,
          81
        ],
        "1153": [
          0,
          6,
          67,
          81
        ],
        "1168": [
          0,
          1,
          58,
          82
        ],
        "1197": [
          0,
          3,
          69,
          82
        ],
        "1208": [
          0,
          3,
          74,
          82
        ],
        "1188": [
          0,
          4,
          71,
          82
        ],
        "1214": [
          0,
          4,
          75,
          82
        ],
        "1219": [
          0,
          4,
          77,
          82
        ],
        "1209": [
          0,
          7,
          74,
          82
        ],
        "1194": [
          0,
          1,
          65,
          83
        ],
        "1222": [
          0,
          2,
          70,
          83
        ],
        "1233": [
          0,
          4,
          74,
          83
        ],
        "1236": [
          0,
          4,
          76,
          83
        ],
        "1235": [
          0,
          5,
          76,
          83
        ],
        "1190": [
          0,
          8,
          69,
          83
        ],
        "1205": [
          0,
          1,
          65,
          84
        ],
        "1204": [
          0,
          1,
          66,
          84
        ],
        "1179": [
          0,
          1,
          74,
          84
        ],
        "1176": [
          0,
          2,
          67,
          84
        ],
        "1198": [
          0,
          2,
          69,
          84
        ],
        "1211": [
          0,
          2,
          75,
          84
        ],
        "1228": [
          0,
          3,
          73,
          84
        ],
        "1226": [
          0,
          3,
          76,
          84
        ],
        "1217": [
          0,
          5,
          73,
          84
        ],
        "1225": [
          0,
          5,
          75,
          84
        ],
        "1227": [
          0,
          5,
          76,
          84
        ],
        "1234": [
          0,
          1,
          70,
          85
        ],
        "1220": [
          0,
          2,
          72,
          85
        ],
        "1162": [
          0,
          3,
          59,
          85
        ],
        "1243": [
          0,
          3,
          75,
          85
        ],
        "1203": [
          0,
          3,
          77,
          85
        ],
        "1218": [
          0,
          4,
          78,
          85
        ],
        "1229": [
          0,
          4,
          80,
          85
        ],
        "1164": [
          0,
          5,
          58,
          85
        ],
        "1254": [
          0,
          5,
          79,
          85
        ],
        "1195": [
          0,
          6,
          71,
          85
        ],
        "1245": [
          0,
          4,
          75,
          86
        ],
        "1260": [
          0,
          4,
          79,
          86
        ],
        "1238": [
          0,
          4,
          81,
          86
        ],
        "1246": [
          0,
          5,
          78,
          86
        ],
        "1244": [
          0,
          1,
          74,
          87
        ],
        "1247": [
          0,
          2,
          76,
          87
        ],
        "1261": [
          0,
          3,
          76,
          87
        ],
        "1253": [
          0,
          3,
          79,
          87
        ],
        "1255": [
          0,
          4,
          76,
          87
        ],
        "1270": [
          0,
          4,
          78,
          87
        ],
        "1239": [
          0,
          4,
          82,
          87
        ],
        "1264": [
          0,
          5,
          81,
          87
        ],
        "1250": [
          0,
          6,
          80,
          87
        ],
        "1251": [
          0,
          7,
          78,
          87
        ],
        "1216": [
          0,
          1,
          76,
          88
        ],
        "1256": [
          0,
          4,
          75,
          88
        ],
        "1263": [
          0,
          5,
          79,
          88
        ],
        "1281": [
          0,
          5,
          81,
          88
        ],
        "1241": [
          0,
          3,
          81,
          89
        ],
        "1269": [
          0,
          4,
          82,
          89
        ],
        "1232": [
          0,
          5,
          76,
          89
        ],
        "1213": [
          0,
          7,
          78,
          89
        ],
        "1231": [
          0,
          1,
          65,
          90
        ],
        "1223": [
          0,
          1,
          66,
          90
        ],
        "1277": [
          0,
          3,
          79,
          90
        ],
        "1289": [
          0,
          4,
          83,
          90
        ],
        "1275": [
          0,
          5,
          79,
          90
        ],
        "1293": [
          0,
          5,
          83,
          90
        ],
        "1248": [
          0,
          1,
          66,
          91
        ],
        "1266": [
          0,
          1,
          74,
          91
        ],
        "1285": [
          0,
          1,
          75,
          91
        ],
        "1221": [
          0,
          2,
          67,
          91
        ],
        "1279": [
          0,
          2,
          80,
          91
        ],
        "1257": [
          0,
          2,
          82,
          91
        ],
        "1288": [
          0,
          3,
          81,
          91
        ],
        "1249": [
          0,
          4,
          86,
          91
        ],
        "1300": [
          0,
          5,
          85,
          91
        ],
        "1276": [
          0,
          1,
          76,
          92
        ],
        "1271": [
          0,
          1,
          80,
          92
        ],
        "1262": [
          0,
          2,
          73,
          92
        ],
        "1284": [
          0,
          2,
          75,
          92
        ],
        "1273": [
          0,
          2,
          79,
          92
        ],
        "1296": [
          0,
          3,
          79,
          92
        ],
        "1294": [
          0,
          3,
          81,
          92
        ],
        "1306": [
          0,
          4,
          83,
          92
        ],
        "1230": [
          0,
          5,
          70,
          92
        ],
        "1280": [
          0,
          5,
          83,
          92
        ],
        "1297": [
          0,
          5,
          84,
          92
        ],
        "1291": [
          0,
          5,
          85,
          92
        ],
        "1309": [
          0,
          5,
          86,
          92
        ],
        "1224": [
          0,
          1,
          59,
          93
        ],
        "1240": [
          0,
          1,
          66,
          93
        ],
        "1282": [
          0,
          1,
          73,
          93
        ],
        "1286": [
          0,
          3,
          80,
          93
        ],
        "1259": [
          0,
          3,
          86,
          93
        ],
        "1274": [
          0,
          4,
          80,
          93
        ],
        "1305": [
          0,
          4,
          86,
          93
        ],
        "1310": [
          0,
          5,
          87,
          93
        ],
        "1267": [
          0,
          10,
          79,
          93
        ],
        "1196": [
          0,
          11,
          72,
          93
        ],
        "1252": [
          0,
          11,
          79,
          93
        ],
        "1295": [
          0,
          1,
          80,
          94
        ],
        "1302": [
          0,
          2,
          81,
          94
        ],
        "1318": [
          0,
          4,
          83,
          94
        ],
        "1301": [
          0,
          4,
          87,
          94
        ],
        "1317": [
          0,
          5,
          86,
          94
        ],
        "1315": [
          0,
          6,
          87,
          94
        ],
        "1319": [
          0,
          3,
          84,
          95
        ],
        "1314": [
          0,
          3,
          85,
          95
        ],
        "1298": [
          0,
          3,
          87,
          95
        ],
        "1265": [
          0,
          3,
          88,
          95
        ],
        "1311": [
          0,
          5,
          84,
          95
        ],
        "1333": [
          0,
          5,
          88,
          95
        ],
        "1268": [
          0,
          6,
          79,
          95
        ],
        "1312": [
          0,
          6,
          88,
          95
        ],
        "1290": [
          0,
          10,
          81,
          95
        ],
        "1321": [
          0,
          1,
          79,
          96
        ],
        "1242": [
          0,
          2,
          79,
          96
        ],
        "1272": [
          0,
          1,
          71,
          97
        ],
        "1324": [
          0,
          3,
          81,
          97
        ],
        "1327": [
          0,
          3,
          83,
          97
        ],
        "1325": [
          0,
          4,
          86,
          97
        ],
        "1322": [
          0,
          4,
          88,
          97
        ],
        "1326": [
          0,
          4,
          90,
          97
        ],
        "1334": [
          0,
          5,
          88,
          97
        ],
        "1342": [
          0,
          5,
          89,
          97
        ],
        "1339": [
          0,
          5,
          90,
          97
        ],
        "1337": [
          0,
          5,
          91,
          97
        ],
        "1299": [
          0,
          8,
          83,
          97
        ],
        "1258": [
          0,
          1,
          62,
          98
        ],
        "1304": [
          0,
          1,
          71,
          98
        ],
        "1340": [
          0,
          3,
          87,
          98
        ],
        "1336": [
          0,
          3,
          88,
          98
        ],
        "1341": [
          0,
          5,
          92,
          98
        ],
        "1307": [
          0,
          2,
          76,
          99
        ],
        "1330": [
          0,
          3,
          86,
          99
        ],
        "1345": [
          0,
          6,
          92,
          99
        ],
        "1328": [
          0,
          7,
          89,
          99
        ],
        "1237": [
          0,
          3,
          55,
          100
        ],
        "1344": [
          0,
          3,
          86,
          100
        ],
        "1343": [
          0,
          4,
          91,
          100
        ],
        "1335": [
          0,
          4,
          93,
          100
        ],
        "1316": [
          0,
          5,
          87,
          100
        ],
        "1351": [
          0,
          5,
          92,
          100
        ],
        "1355": [
          0,
          5,
          93,
          100
        ],
        "1361": [
          0,
          6,
          93,
          100
        ],
        "1283": [
          0,
          1,
          64,
          101
        ],
        "1308": [
          0,
          1,
          78,
          101
        ],
        "1331": [
          0,
          1,
          86,
          101
        ],
        "1329": [
          0,
          2,
          88,
          101
        ],
        "1352": [
          0,
          4,
          88,
          101
        ],
        "1360": [
          0,
          4,
          90,
          101
        ],
        "1358": [
          0,
          4,
          92,
          101
        ],
        "1357": [
          0,
          5,
          90,
          101
        ],
        "1313": [
          0,
          6,
          79,
          101
        ],
        "1364": [
          0,
          6,
          94,
          101
        ],
        "1292": [
          0,
          8,
          75,
          101
        ],
        "1354": [
          0,
          1,
          84,
          102
        ],
        "1287": [
          0,
          3,
          94,
          102
        ],
        "1370": [
          0,
          5,
          93,
          102
        ],
        "1350": [
          0,
          5,
          96,
          102
        ],
        "1359": [
          0,
          5,
          97,
          103
        ],
        "1353": [
          0,
          6,
          92,
          103
        ],
        "1278": [
          0,
          9,
          79,
          103
        ],
        "1374": [
          0,
          5,
          97,
          104
        ],
        "1347": [
          0,
          7,
          93,
          104
        ],
        "1346": [
          0,
          1,
          76,
          105
        ],
        "1366": [
          0,
          2,
          92,
          105
        ],
        "1376": [
          0,
          3,
          92,
          105
        ],
        "1362": [
          0,
          3,
          95,
          105
        ],
        "1385": [
          0,
          4,
          94,
          105
        ],
        "1379": [
          0,
          4,
          96,
          105
        ],
        "1320": [
          0,
          5,
          77,
          105
        ],
        "1386": [
          0,
          5,
          97,
          105
        ],
        "1332": [
          0,
          6,
          79,
          105
        ],
        "1348": [
          0,
          8,
          87,
          105
        ],
        "1303": [
          0,
          9,
          77,
          105
        ],
        "1367": [
          0,
          4,
          97,
          106
        ],
        "1391": [
          0,
          6,
          99,
          106
        ],
        "1380": [
          0,
          1,
          91,
          107
        ],
        "1383": [
          0,
          2,
          94,
          107
        ],
        "1389": [
          0,
          5,
          98,
          107
        ],
        "1382": [
          0,
          5,
          99,
          107
        ],
        "1400": [
          0,
          6,
          100,
          107
        ],
        "1365": [
          0,
          10,
          93,
          107
        ],
        "1371": [
          0,
          1,
          88,
          108
        ],
        "1338": [
          0,
          4,
          93,
          108
        ],
        "1390": [
          0,
          5,
          100,
          108
        ],
        "1397": [
          0,
          6,
          101,
          108
        ],
        "1363": [
          0,
          1,
          90,
          109
        ],
        "1388": [
          0,
          2,
          92,
          109
        ],
        "1393": [
          0,
          3,
          98,
          109
        ],
        "1395": [
          0,
          5,
          102,
          109
        ],
        "1373": [
          0,
          10,
          95,
          109
        ],
        "1401": [
          0,
          2,
          95,
          110
        ],
        "1392": [
          0,
          3,
          94,
          110
        ],
        "1407": [
          0,
          5,
          102,
          110
        ],
        "1408": [
          0,
          3,
          97,
          111
        ],
        "1349": [
          0,
          4,
          85,
          111
        ],
        "1368": [
          0,
          4,
          102,
          111
        ],
        "1414": [
          0,
          5,
          102,
          111
        ],
        "1396": [
          0,
          5,
          104,
          111
        ],
        "1381": [
          0,
          7,
          100,
          111
        ],
        "1378": [
          0,
          3,
          83,
          112
        ],
        "1406": [
          0,
          3,
          99,
          112
        ],
        "1411": [
          0,
          4,
          101,
          112
        ],
        "1323": [
          0,
          5,
          74,
          112
        ],
        "1410": [
          0,
          5,
          100,
          112
        ],
        "1415": [
          0,
          5,
          101,
          112
        ],
        "1375": [
          0,
          15,
          95,
          112
        ],
        "1412": [
          0,
          1,
          96,
          113
        ],
        "1394": [
          0,
          1,
          98,
          113
        ],
        "1416": [
          0,
          5,
          105,
          113
        ],
        "1422": [
          0,
          6,
          106,
          113
        ],
        "1356": [
          0,
          15,
          95,
          113
        ],
        "1402": [
          0,
          1,
          97,
          114
        ],
        "1409": [
          0,
          1,
          99,
          114
        ],
        "1372": [
          0,
          2,
          97,
          114
        ],
        "1398": [
          0,
          3,
          91,
          114
        ],
        "1417": [
          0,
          4,
          101,
          114
        ],
        "1404": [
          0,
          5,
          102,
          114
        ],
        "1405": [
          0,
          5,
          107,
          114
        ],
        "1425": [
          0,
          6,
          107,
          114
        ],
        "1384": [
          0,
          4,
          104,
          115
        ],
        "1399": [
          0,
          4,
          106,
          115
        ],
        "1423": [
          0,
          5,
          106,
          115
        ],
        "1429": [
          0,
          4,
          105,
          116
        ],
        "1428": [
          0,
          5,
          107,
          116
        ],
        "1418": [
          0,
          3,
          106,
          117
        ],
        "1431": [
          0,
          5,
          107,
          118
        ],
        "1413": [
          0,
          7,
          110,
          118
        ],
        "1426": [
          0,
          1,
          103,
          119
        ],
        "1419": [
          0,
          1,
          105,
          119
        ],
        "1432": [
          0,
          4,
          106,
          119
        ],
        "1420": [
          0,
          4,
          108,
          119
        ],
        "1435": [
          0,
          5,
          107,
          119
        ],
        "1424": [
          0,
          5,
          110,
          119
        ],
        "1369": [
          0,
          15,
          101,
          119
        ],
        "1434": [
          0,
          2,
          107,
          120
        ],
        "1444": [
          0,
          5,
          111,
          120
        ],
        "1441": [
          0,
          6,
          113,
          120
        ],
        "1440": [
          0,
          7,
          113,
          121
        ],
        "1449": [
          0,
          7,
          114,
          122
        ],
        "1450": [
          0,
          2,
          108,
          123
        ],
        "1453": [
          0,
          4,
          110,
          123
        ],
        "1445": [
          0,
          4,
          112,
          123
        ],
        "1454": [
          0,
          5,
          112,
          123
        ],
        "1436": [
          0,
          5,
          115,
          123
        ],
        "1443": [
          0,
          7,
          114,
          123
        ],
        "1421": [
          0,
          4,
          115,
          124
        ],
        "1448": [
          0,
          5,
          115,
          124
        ],
        "1439": [
          0,
          1,
          98,
          125
        ],
        "1427": [
          0,
          1,
          102,
          125
        ],
        "1459": [
          0,
          3,
          111,
          125
        ],
        "1438": [
          0,
          10,
          107,
          125
        ],
        "1447": [
          0,
          5,
          113,
          126
        ],
        "1446": [
          0,
          7,
          118,
          126
        ],
        "1460": [
          0,
          4,
          114,
          127
        ],
        "1451": [
          0,
          6,
          120,
          127
        ],
        "1442": [
          0,
          12,
          113,
          127
        ],
        "1455": [
          0,
          1,
          113,
          128
        ],
        "1465": [
          0,
          3,
          115,
          128
        ],
        "1430": [
          0,
          8,
          105,
          128
        ],
        "1461": [
          0,
          1,
          112,
          129
        ],
        "1462": [
          0,
          3,
          113,
          129
        ],
        "1456": [
          0,
          4,
          106,
          129
        ],
        "1463": [
          0,
          5,
          118,
          129
        ],
        "1471": [
          0,
          7,
          121,
          129
        ],
        "1466": [
          0,
          1,
          113,
          130
        ],
        "1468": [
          0,
          4,
          115,
          130
        ],
        "1469": [
          0,
          6,
          119,
          130
        ],
        "1475": [
          0,
          7,
          122,
          130
        ],
        "1377": [
          0,
          15,
          77,
          130
        ],
        "1470": [
          0,
          5,
          118,
          131
        ],
        "1464": [
          0,
          7,
          122,
          132
        ],
        "1474": [
          0,
          7,
          125,
          133
        ],
        "1452": [
          0,
          5,
          121,
          134
        ],
        "1481": [
          0,
          5,
          123,
          134
        ],
        "1387": [
          0,
          1,
          61,
          135
        ],
        "1473": [
          0,
          6,
          124,
          135
        ],
        "1484": [
          0,
          3,
          122,
          136
        ],
        "1485": [
          0,
          4,
          123,
          136
        ],
        "1480": [
          0,
          1,
          121,
          137
        ],
        "1486": [
          0,
          7,
          128,
          137
        ],
        "1490": [
          0,
          7,
          129,
          137
        ],
        "1478": [
          0,
          1,
          120,
          138
        ],
        "1489": [
          0,
          2,
          123,
          138
        ],
        "1491": [
          0,
          7,
          130,
          138
        ],
        "1479": [
          0,
          5,
          126,
          139
        ],
        "1495": [
          0,
          7,
          130,
          139
        ],
        "1493": [
          0,
          2,
          124,
          141
        ],
        "1494": [
          0,
          6,
          130,
          141
        ],
        "1476": [
          0,
          7,
          130,
          141
        ],
        "1496": [
          0,
          7,
          132,
          141
        ],
        "1472": [
          0,
          12,
          119,
          141
        ],
        "1498": [
          0,
          3,
          126,
          142
        ],
        "1497": [
          0,
          5,
          131,
          144
        ],
        "1499": [
          0,
          4,
          130,
          145
        ],
        "1483": [
          0,
          6,
          113,
          145
        ],
        "1482": [
          0,
          7,
          133,
          145
        ],
        "1500": [
          0,
          7,
          137,
          145
        ],
        "1502": [
          0,
          1,
          129,
          146
        ],
        "1505": [
          0,
          7,
          136,
          146
        ],
        "1477": [
          0,
          11,
          111,
          146
        ],
        "1487": [
          0,
          12,
          123,
          146
        ],
        "1506": [
          0,
          6,
          136,
          147
        ],
        "1509": [
          0,
          7,
          139,
          148
        ],
        "1510": [
          0,
          3,
          135,
          152
        ],
        "1503": [
          0,
          4,
          137,
          152
        ],
        "1501": [
          0,
          5,
          139,
          152
        ],
        "1504": [
          0,
          7,
          145,
          153
        ],
        "1511": [
          0,
          2,
          137,
          154
        ],
        "1515": [
          0,
          8,
          145,
          154
        ],
        "1514": [
          0,
          1,
          137,
          155
        ],
        "1516": [
          0,
          8,
          146,
          155
        ],
        "1508": [
          0,
          14,
          137,
          155
        ],
        "1518": [
          0,
          2,
          139,
          156
        ],
        "1519": [
          0,
          7,
          146,
          156
        ],
        "1520": [
          0,
          7,
          149,
          159
        ],
        "1512": [
          0,
          1,
          127,
          162
        ],
        "1521": [
          0,
          1,
          145,
          162
        ],
        "1522": [
          0,
          5,
          149,
          162
        ],
        "1492": [
          0,
          9,
          101,
          162
        ],
        "1525": [
          0,
          8,
          154,
          163
        ],
        "1403": [
          0,
          3,
          44,
          165
        ],
        "1526": [
          0,
          3,
          149,
          166
        ],
        "1527": [
          0,
          1,
          153,
          171
        ],
        "1517": [
          0,
          2,
          135,
          171
        ],
        "1528": [
          0,
          2,
          154,
          171
        ],
        "1524": [
          0,
          16,
          153,
          171
        ],
        "1530": [
          0,
          1,
          154,
          172
        ],
        "1529": [
          0,
          8,
          163,
          172
        ],
        "1531": [
          0,
          2,
          156,
          173
        ],
        "1433": [
          0,
          1,
          55,
          176
        ],
        "1532": [
          0,
          7,
          166,
          177
        ],
        "1534": [
          0,
          1,
          162,
          181
        ],
        "1535": [
          0,
          1,
          163,
          182
        ],
        "1437": [
          0,
          1,
          35,
          187
        ],
        "1537": [
          0,
          1,
          172,
          190
        ],
        "1536": [
          0,
          2,
          172,
          191
        ],
        "1538": [
          0,
          9,
          181,
          191
        ],
        "1467": [
          0,
          11,
          32,
          198
        ],
        "1539": [
          0,
          1,
          181,
          200
        ],
        "1458": [
          0,
          5,
          36,
          204
        ],
        "1540": [
          0,
          1,
          191,
          211
        ],
        "1507": [
          0,
          14,
          33,
          252
        ],
        "1513": [
          0,
          13,
          31,
          270
        ],
        "1523": [
          0,
          16,
          35,
          288
        ]
      }
    },
    {
      "h": 20,
      "cap": 400,
      "nu": 323,
      "minima": {
        "61": 3,
        "80": 4,
        "81": 4,
        "99": 5,
        "101": 5,
        "117": 6,
        "119": 6,
        "121": 6,
        "135": 7,
        "136": 7,
        "138": 7,
        "141": 7,
        "137": 7,
        "152": 8,
        "154": 8,
        "157": 8,
        "158": 8,
        "161": 8,
        "153": 8,
        "169": 9,
        "171": 9,
        "173": 9,
        "174": 9,
        "177": 9,
        "181": 9,
        "175": 9,
        "185": 10,
        "189": 10,
        "193": 10,
        "192": 10,
        "197": 10,
        "201": 10,
        "206": 11,
        "208": 11,
        "212": 11,
        "215": 11,
        "216": 11,
        "221": 11,
        "210": 11,
        "213": 11,
        "207": 11,
        "203": 11,
        "222": 12,
        "226": 12,
        "229": 12,
        "231": 12,
        "236": 12,
        "241": 12,
        "224": 12,
        "228": 12,
        "225": 12,
        "217": 12,
        "239": 13,
        "240": 13,
        "243": 13,
        "248": 13,
        "249": 13,
        "255": 13,
        "261": 13,
        "247": 13,
        "251": 13,
        "237": 13,
        "233": 13,
        "245": 14,
        "257": 14,
        "263": 14,
        "267": 14,
        "269": 14,
        "273": 14,
        "275": 14,
        "281": 14,
        "259": 14,
        "270": 15,
        "276": 15,
        "282": 15,
        "288": 15,
        "294": 15,
        "301": 15,
        "277": 15,
        "279": 15,
        "284": 15,
        "289": 15,
        "272": 15,
        "271": 15,
        "286": 16,
        "291": 16,
        "297": 16,
        "300": 16,
        "306": 16,
        "314": 16,
        "321": 16,
        "290": 16,
        "292": 16,
        "285": 17,
        "305": 17,
        "311": 17,
        "309": 17,
        "318": 17,
        "319": 17,
        "323": 17,
        "317": 17,
        "331": 17,
        "333": 17,
        "341": 17,
        "327": 17,
        "303": 17,
        "308": 17,
        "315": 17,
        "287": 17,
        "326": 18,
        "329": 18,
        "334": 18,
        "342": 18,
        "345": 18,
        "353": 18,
        "361": 18,
        "325": 18,
        "337": 18,
        "339": 18,
        "313": 18,
        "330": 19,
        "336": 19,
        "344": 19,
        "340": 19,
        "352": 19,
        "355": 19,
        "364": 19,
        "363": 19,
        "372": 19,
        "381": 19,
        "338": 19,
        "348": 19,
        "351": 19,
        "358": 19,
        "365": 19,
        "346": 19,
        "332": 19,
        "320": 20,
        "350": 20,
        "356": 20,
        "362": 20,
        "366": 20,
        "371": 20,
        "374": 20,
        "389": 20,
        "392": 20,
        "401": 20,
        "368": 20,
        "360": 20,
        "354": 20,
        "359": 20,
        "369": 20,
        "357": 21,
        "367": 21,
        "373": 21,
        "375": 21,
        "384": 21,
        "383": 21,
        "393": 21,
        "391": 21,
        "402": 21,
        "411": 21,
        "421": 21,
        "379": 21,
        "387": 21,
        "395": 21,
        "403": 21,
        "407": 22,
        "378": 22,
        "417": 22,
        "420": 22,
        "431": 22,
        "441": 22,
        "419": 22,
        "385": 22,
        "399": 22,
        "405": 22,
        "377": 22,
        "398": 23,
        "404": 23,
        "408": 23,
        "410": 23,
        "400": 23,
        "418": 23,
        "415": 23,
        "425": 23,
        "430": 23,
        "436": 23,
        "440": 23,
        "447": 23,
        "450": 23,
        "413": 23,
        "422": 23,
        "426": 23,
        "432": 23,
        "428": 23,
        "416": 23,
        "423": 23,
        "386": 23,
        "394": 23,
        "388": 23,
        "396": 24,
        "412": 24,
        "438": 24,
        "455": 24,
        "448": 24,
        "459": 24,
        "469": 24,
        "414": 24,
        "446": 24,
        "424": 24,
        "409": 24,
        "429": 25,
        "435": 25,
        "443": 25,
        "445": 25,
        "456": 25,
        "462": 25,
        "465": 25,
        "476": 25,
        "486": 25,
        "439": 25,
        "433": 25,
        "449": 25,
        "474": 25,
        "437": 25,
        "444": 25,
        "451": 25,
        "457": 26,
        "468": 26,
        "461": 26,
        "473": 26,
        "484": 26,
        "485": 26,
        "471": 26,
        "496": 26,
        "503": 26,
        "467": 26,
        "483": 26,
        "453": 26,
        "466": 27,
        "480": 27,
        "490": 27,
        "498": 27,
        "499": 27,
        "504": 27,
        "510": 27,
        "514": 27,
        "512": 27,
        "518": 27,
        "470": 27,
        "495": 27,
        "492": 27,
        "460": 27,
        "434": 27,
        "427": 27,
        "397": 27,
        "477": 28,
        "491": 28,
        "508": 28,
        "521": 28,
        "528": 28,
        "519": 28,
        "533": 28,
        "482": 28,
        "464": 28,
        "520": 28,
        "532": 28,
        "475": 28,
        "472": 28,
        "488": 28,
        "478": 28,
        "487": 29,
        "515": 29,
        "527": 29,
        "539": 29,
        "546": 29,
        "534": 29,
        "554": 29,
        "502": 29,
        "509": 29,
        "522": 29,
        "535": 29,
        "493": 29,
        "525": 29,
        "538": 29,
        "497": 29,
        "494": 29,
        "463": 29,
        "479": 29,
        "489": 30,
        "507": 30,
        "517": 30,
        "552": 30,
        "551": 30,
        "541": 30,
        "566": 30,
        "561": 30,
        "559": 30,
        "531": 30,
        "537": 30,
        "501": 30,
        "513": 30,
        "549": 30,
        "500": 30,
        "505": 30,
        "511": 30,
        "536": 31,
        "542": 31,
        "547": 31,
        "557": 31,
        "563": 31,
        "562": 31,
        "573": 31,
        "555": 31,
        "583": 31,
        "575": 31,
        "570": 31,
        "516": 31,
        "529": 31,
        "572": 31,
        "587": 31,
        "526": 31,
        "545": 31,
        "569": 31,
        "530": 31,
        "524": 31,
        "540": 32,
        "550": 32,
        "564": 32,
        "565": 32,
        "568": 32,
        "586": 32,
        "591": 32,
        "597": 32,
        "584": 32,
        "601": 32,
        "581": 32,
        "556": 32,
        "578": 32,
        "596": 32,
        "576": 32,
        "580": 32,
        "548": 32,
        "506": 32,
        "567": 33,
        "577": 33,
        "585": 33,
        "595": 33,
        "608": 33,
        "614": 33,
        "598": 33,
        "605": 33,
        "590": 33,
        "574": 33,
        "594": 33,
        "609": 33,
        "615": 33,
        "543": 33,
        "558": 33,
        "603": 33,
        "553": 33,
        "579": 34,
        "599": 34,
        "602": 34,
        "612": 34,
        "621": 34,
        "624": 34,
        "631": 34,
        "618": 34,
        "593": 34,
        "619": 34,
        "629": 34,
        "644": 34,
        "571": 34,
        "617": 34,
        "560": 35,
        "600": 35,
        "588": 35,
        "616": 35,
        "638": 35,
        "641": 35,
        "620": 35,
        "646": 35,
        "606": 35,
        "592": 35,
        "623": 35,
        "650": 35,
        "628": 35,
        "626": 35,
        "610": 35,
        "582": 35,
        "604": 36,
        "622": 36,
        "635": 36,
        "647": 36,
        "633": 36,
        "645": 36,
        "613": 36,
        "634": 36,
        "666": 36,
        "672": 36,
        "630": 36,
        "642": 36,
        "651": 36,
        "639": 37,
        "649": 37,
        "658": 37,
        "663": 37,
        "662": 37,
        "669": 37,
        "636": 37,
        "677": 37,
        "657": 37,
        "656": 37,
        "611": 37,
        "697": 37,
        "607": 37,
        "632": 37,
        "653": 37,
        "652": 37,
        "671": 37,
        "659": 37,
        "627": 37,
        "640": 37,
        "625": 38,
        "654": 38,
        "660": 38,
        "643": 38,
        "648": 38,
        "675": 38,
        "680": 38,
        "673": 38,
        "688": 38,
        "691": 38,
        "689": 38,
        "694": 38,
        "690": 38,
        "702": 38,
        "707": 38,
        "700": 38,
        "684": 38,
        "589": 38,
        "670": 39,
        "676": 39,
        "682": 39,
        "674": 39,
        "698": 39,
        "695": 39,
        "705": 39,
        "704": 39,
        "681": 39,
        "716": 39,
        "726": 39,
        "678": 39,
        "696": 39,
        "655": 39,
        "661": 39,
        "683": 40,
        "686": 40,
        "693": 40,
        "701": 40,
        "708": 40,
        "714": 40,
        "724": 40,
        "720": 40,
        "699": 40,
        "668": 40,
        "721": 40,
        "710": 40,
        "753": 40,
        "637": 40,
        "665": 40,
        "664": 40,
        "687": 41,
        "717": 41,
        "725": 41,
        "732": 41,
        "736": 41,
        "679": 41,
        "715": 41,
        "741": 41,
        "755": 41,
        "761": 41,
        "711": 41,
        "727": 41,
        "731": 41,
        "667": 41,
        "703": 41,
        "709": 42,
        "730": 42,
        "742": 42,
        "746": 42,
        "749": 42,
        "743": 42,
        "719": 42,
        "706": 42,
        "740": 42,
        "782": 42,
        "723": 42,
        "729": 42,
        "756": 42,
        "764": 42,
        "692": 42,
        "728": 42,
        "685": 43,
        "734": 43,
        "750": 43,
        "737": 43,
        "762": 43,
        "769": 43,
        "722": 43,
        "767": 43,
        "771": 43,
        "788": 43,
        "805": 43,
        "757": 43,
        "745": 43,
        "770": 43,
        "754": 43,
        "758": 43,
        "747": 44,
        "739": 44,
        "751": 44,
        "763": 44,
        "777": 44,
        "766": 44,
        "774": 44,
        "775": 44,
        "776": 44,
        "748": 44,
        "735": 44,
        "779": 44,
        "804": 44,
        "814": 44,
        "785": 44,
        "789": 44,
        "787": 44,
        "718": 44,
        "738": 44,
        "752": 44,
        "773": 45,
        "780": 45,
        "801": 45,
        "795": 45,
        "760": 45,
        "759": 45,
        "813": 45,
        "794": 45,
        "832": 45,
        "765": 45,
        "818": 45,
        "800": 45,
        "778": 46,
        "796": 46,
        "768": 46,
        "798": 46,
        "790": 46,
        "815": 46,
        "810": 46,
        "809": 46,
        "744": 46,
        "792": 46,
        "802": 46,
        "816": 46,
        "844": 46,
        "852": 46,
        "793": 46,
        "827": 46,
        "828": 46,
        "713": 46,
        "819": 46,
        "807": 46,
        "733": 46,
        "806": 47,
        "811": 47,
        "820": 47,
        "825": 47,
        "831": 47,
        "799": 47,
        "837": 47,
        "822": 47,
        "859": 47,
        "797": 47,
        "830": 47,
        "834": 47,
        "845": 47,
        "781": 47,
        "783": 47,
        "784": 47,
        "829": 48,
        "836": 48,
        "841": 48,
        "840": 48,
        "791": 48,
        "803": 48,
        "821": 48,
        "863": 48,
        "871": 48,
        "874": 48,
        "712": 48,
        "772": 48,
        "812": 48,
        "786": 48,
        "839": 49,
        "846": 49,
        "851": 49,
        "855": 49,
        "853": 49,
        "884": 49,
        "890": 49,
        "842": 49,
        "886": 49,
        "882": 49,
        "854": 49,
        "817": 50,
        "858": 50,
        "823": 50,
        "824": 50,
        "866": 50,
        "878": 50,
        "872": 50,
        "895": 50,
        "887": 50,
        "860": 50,
        "903": 50,
        "843": 50,
        "856": 50,
        "847": 50,
        "833": 51,
        "875": 51,
        "881": 51,
        "885": 51,
        "868": 51,
        "896": 51,
        "838": 51,
        "924": 51,
        "907": 51,
        "864": 51,
        "902": 51,
        "906": 51,
        "900": 51,
        "865": 51,
        "905": 51,
        "870": 51,
        "849": 51,
        "826": 52,
        "867": 52,
        "857": 52,
        "879": 52,
        "876": 52,
        "883": 52,
        "891": 52,
        "899": 52,
        "892": 52,
        "889": 52,
        "927": 52,
        "897": 52,
        "919": 52,
        "888": 52,
        "930": 52,
        "918": 52,
        "913": 52,
        "880": 52,
        "862": 52,
        "835": 52,
        "808": 52,
        "894": 53,
        "914": 53,
        "915": 53,
        "909": 53,
        "893": 53,
        "848": 53,
        "920": 53,
        "944": 53,
        "922": 53,
        "921": 53,
        "956": 53,
        "908": 53,
        "861": 53,
        "873": 54,
        "931": 54,
        "932": 54,
        "925": 54,
        "929": 54,
        "940": 54,
        "953": 54,
        "948": 54,
        "968": 54,
        "937": 54,
        "912": 54,
        "936": 54,
        "898": 55,
        "933": 55,
        "946": 55,
        "971": 55,
        "942": 55,
        "939": 55,
        "917": 55,
        "947": 55,
        "938": 55,
        "950": 55,
        "966": 55,
        "945": 55,
        "935": 55,
        "941": 55,
        "850": 55,
        "869": 56,
        "954": 56,
        "952": 56,
        "989": 56,
        "983": 56,
        "992": 56,
        "972": 56,
        "951": 56,
        "916": 56,
        "962": 57,
        "965": 57,
        "976": 57,
        "877": 57,
        "901": 57,
        "999": 57,
        "964": 57,
        "958": 57,
        "974": 57,
        "994": 57,
        "1000": 57,
        "1010": 57,
        "1021": 57,
        "926": 57,
        "985": 57,
        "963": 57,
        "977": 57,
        "959": 57,
        "969": 57,
        "928": 57,
        "978": 58,
        "980": 58,
        "986": 58,
        "910": 58,
        "991": 58,
        "1006": 58,
        "955": 58,
        "1007": 58,
        "1011": 58,
        "1031": 58,
        "904": 58,
        "998": 58,
        "1002": 58,
        "990": 58,
        "911": 59,
        "984": 59,
        "934": 59,
        "987": 59,
        "923": 59,
        "943": 59,
        "1019": 59,
        "1027": 59,
        "1013": 59,
        "993": 59,
        "1001": 59,
        "1043": 59,
        "1036": 59,
        "957": 59,
        "997": 59,
        "981": 59,
        "988": 59,
        "967": 59,
        "970": 60,
        "1004": 60,
        "1015": 60,
        "1028": 60,
        "1014": 60,
        "1003": 60,
        "1018": 60,
        "1034": 60,
        "1057": 60,
        "960": 60,
        "961": 60,
        "995": 61,
        "1020": 61,
        "1024": 61,
        "1030": 61,
        "1032": 61,
        "1045": 61,
        "1041": 61,
        "1061": 61,
        "1063": 61,
        "1081": 61,
        "1017": 61,
        "1052": 61,
        "1044": 61,
        "1033": 61,
        "975": 61,
        "1016": 62,
        "1025": 62,
        "1029": 62,
        "1012": 62,
        "1040": 62,
        "1039": 62,
        "982": 62,
        "996": 62,
        "1042": 62,
        "1050": 62,
        "1067": 62,
        "1022": 62,
        "1055": 62,
        "1084": 62,
        "1093": 62,
        "1009": 62,
        "1060": 62,
        "1076": 62,
        "1046": 62,
        "1053": 62,
        "1054": 62,
        "949": 62,
        "973": 62,
        "1026": 63,
        "1005": 63,
        "1047": 63,
        "1070": 63,
        "1077": 63,
        "1096": 63,
        "1079": 63,
        "1058": 63,
        "1059": 64,
        "1068": 64,
        "1073": 64,
        "1023": 64,
        "979": 64,
        "1065": 64,
        "1008": 64,
        "1106": 64,
        "1117": 64,
        "1113": 64,
        "1069": 64,
        "1074": 65,
        "1082": 65,
        "1064": 65,
        "1088": 65,
        "1080": 65,
        "1108": 65,
        "1104": 65,
        "1134": 65,
        "1085": 65,
        "1037": 65,
        "1066": 65,
        "1090": 65,
        "1089": 65,
        "1048": 66,
        "1083": 66,
        "1091": 66,
        "1075": 66,
        "1062": 66,
        "1116": 66,
        "1092": 66,
        "1124": 66,
        "1133": 66,
        "1142": 66,
        "1035": 66,
        "1072": 66,
        "1099": 66,
        "1051": 66,
        "1078": 66,
        "1056": 67,
        "1114": 67,
        "1112": 67,
        "1101": 67,
        "1049": 67,
        "1071": 67,
        "1095": 67,
        "1123": 67,
        "1126": 67,
        "1152": 67,
        "1143": 67,
        "1156": 67,
        "1097": 67,
        "1115": 67,
        "1086": 67,
        "1038": 67,
        "1094": 68,
        "1107": 68,
        "1105": 68,
        "1100": 68,
        "1118": 68,
        "1136": 68,
        "1120": 68,
        "1122": 68,
        "1155": 68,
        "1167": 68,
        "1138": 68,
        "1157": 68,
        "1145": 68,
        "1153": 68,
        "1109": 68,
        "1087": 68,
        "1131": 69,
        "1140": 69,
        "1111": 69,
        "1098": 69,
        "1135": 69,
        "1149": 69,
        "1141": 69,
        "1127": 69,
        "1137": 69,
        "1179": 69,
        "1172": 69,
        "1130": 69,
        "1161": 69,
        "1129": 69,
        "1103": 69,
        "1125": 70,
        "1158": 70,
        "1102": 70,
        "1162": 70,
        "1132": 70,
        "1168": 70,
        "1176": 70,
        "1160": 71,
        "1154": 71,
        "1119": 71,
        "1121": 71,
        "1128": 71,
        "1184": 71,
        "1180": 71,
        "1175": 71,
        "1159": 71,
        "1165": 71,
        "1189": 71,
        "1195": 71,
        "1201": 71,
        "1191": 71,
        "1147": 71,
        "1211": 71,
        "1171": 71,
        "1146": 71,
        "1150": 71,
        "1151": 72,
        "1177": 72,
        "1166": 72,
        "1199": 72,
        "1204": 72,
        "1208": 72,
        "1186": 72,
        "1178": 72,
        "1214": 72,
        "1223": 72,
        "1139": 72,
        "1163": 72,
        "1185": 73,
        "1181": 73,
        "1197": 73,
        "1182": 73,
        "1200": 73,
        "1207": 73,
        "1194": 73,
        "1148": 73,
        "1193": 73,
        "1203": 73,
        "1221": 73,
        "1173": 73,
        "1212": 73,
        "1192": 73,
        "1144": 73,
        "1183": 74,
        "1198": 74,
        "1206": 74,
        "1190": 74,
        "1174": 74,
        "1217": 74,
        "1229": 74,
        "1196": 74,
        "1222": 74,
        "1215": 74,
        "1237": 74,
        "1210": 74,
        "1216": 75,
        "1213": 75,
        "1169": 75,
        "1228": 75,
        "1226": 75,
        "1250": 75,
        "1219": 75,
        "1232": 75,
        "1247": 75,
        "1110": 75,
        "1187": 75,
        "1227": 76,
        "1240": 76,
        "1209": 76,
        "1220": 76,
        "1242": 76,
        "1258": 76,
        "1202": 76,
        "1264": 76,
        "1275": 76,
        "1231": 76,
        "1255": 76,
        "1236": 77,
        "1241": 77,
        "1238": 77,
        "1251": 77,
        "1284": 77,
        "1188": 78,
        "1239": 78,
        "1248": 78,
        "1265": 78,
        "1277": 78,
        "1273": 78,
        "1244": 78,
        "1288": 78,
        "1205": 78,
        "1245": 78,
        "1267": 78,
        "1253": 78,
        "1235": 79,
        "1261": 79,
        "1276": 79,
        "1285": 79,
        "1294": 79,
        "1266": 79,
        "1254": 79,
        "1283": 79,
        "1298": 79,
        "1256": 79,
        "1259": 79,
        "1230": 79,
        "1233": 79,
        "1225": 79,
        "1270": 80,
        "1279": 80,
        "1218": 80,
        "1252": 80,
        "1249": 80,
        "1290": 80,
        "1262": 80,
        "1291": 80,
        "1307": 80,
        "1164": 80,
        "1302": 80,
        "1170": 80,
        "1271": 81,
        "1306": 81,
        "1312": 81,
        "1289": 81,
        "1328": 81,
        "1300": 81,
        "1314": 81,
        "1297": 81,
        "1263": 81,
        "1281": 81,
        "1282": 82,
        "1246": 82,
        "1286": 82,
        "1301": 82,
        "1313": 82,
        "1315": 82,
        "1317": 82,
        "1295": 82,
        "1311": 82,
        "1319": 82,
        "1337": 82,
        "1260": 82,
        "1280": 83,
        "1296": 83,
        "1243": 83,
        "1274": 83,
        "1325": 83,
        "1257": 83,
        "1343": 83,
        "1338": 83,
        "1305": 83,
        "1342": 83,
        "1224": 84,
        "1278": 84,
        "1310": 84,
        "1303": 84,
        "1309": 84,
        "1320": 84,
        "1330": 84,
        "1308": 84,
        "1324": 84,
        "1336": 84,
        "1268": 84,
        "1327": 85,
        "1335": 85,
        "1272": 85,
        "1350": 85,
        "1340": 85,
        "1333": 85,
        "1352": 85,
        "1326": 85,
        "1321": 85,
        "1341": 85,
        "1359": 85,
        "1322": 85,
        "1234": 85,
        "1292": 86,
        "1339": 86,
        "1316": 86,
        "1351": 86,
        "1355": 86,
        "1375": 86,
        "1368": 86,
        "1269": 86,
        "1353": 86,
        "1299": 86,
        "1329": 87,
        "1356": 87,
        "1372": 87,
        "1370": 87,
        "1367": 87,
        "1383": 87,
        "1377": 87,
        "1323": 87,
        "1364": 87,
        "1365": 87,
        "1358": 88,
        "1331": 88,
        "1374": 88,
        "1371": 88,
        "1346": 88,
        "1379": 88,
        "1361": 88,
        "1397": 88,
        "1378": 88,
        "1369": 88,
        "1293": 89,
        "1334": 89,
        "1360": 89,
        "1349": 89,
        "1362": 89,
        "1373": 89,
        "1390": 89,
        "1347": 89,
        "1398": 89,
        "1354": 89,
        "1384": 90,
        "1385": 90,
        "1357": 90,
        "1395": 90,
        "1412": 90,
        "1382": 90,
        "1366": 90,
        "1389": 90,
        "1345": 90,
        "1400": 91,
        "1304": 91,
        "1396": 91,
        "1411": 91,
        "1344": 91,
        "1406": 91,
        "1391": 91,
        "1381": 91,
        "1420": 91,
        "1287": 91,
        "1348": 92,
        "1404": 92,
        "1387": 92,
        "1401": 92,
        "1418": 92,
        "1419": 92,
        "1402": 92,
        "1393": 92,
        "1431": 92,
        "1394": 92,
        "1392": 92,
        "1403": 92,
        "1422": 92,
        "1436": 92,
        "1318": 92,
        "1363": 93,
        "1376": 93,
        "1380": 93,
        "1388": 93,
        "1399": 93,
        "1432": 93,
        "1440": 93,
        "1429": 93,
        "1416": 93,
        "1332": 94,
        "1421": 94,
        "1407": 94,
        "1443": 94,
        "1430": 94,
        "1441": 94,
        "1444": 94,
        "1410": 95,
        "1423": 95,
        "1446": 95,
        "1438": 95,
        "1427": 95,
        "1463": 95,
        "1386": 95,
        "1439": 95,
        "1409": 95,
        "1447": 96,
        "1442": 96,
        "1415": 96,
        "1466": 96,
        "1445": 96,
        "1451": 96,
        "1414": 96,
        "1408": 96,
        "1424": 97,
        "1433": 97,
        "1437": 97,
        "1453": 97,
        "1456": 97,
        "1417": 97,
        "1461": 97,
        "1465": 97,
        "1467": 97,
        "1476": 97,
        "1473": 97,
        "1413": 97,
        "1428": 98,
        "1448": 98,
        "1474": 98,
        "1471": 98,
        "1464": 98,
        "1485": 98,
        "1449": 99,
        "1426": 99,
        "1459": 99,
        "1405": 99,
        "1477": 99,
        "1486": 99,
        "1479": 100,
        "1457": 100,
        "1425": 100,
        "1450": 100,
        "1482": 100,
        "1480": 100,
        "1481": 100,
        "1491": 100,
        "1494": 100,
        "1501": 100,
        "1470": 101,
        "1483": 101,
        "1484": 101,
        "1495": 101,
        "1506": 101,
        "1487": 102,
        "1490": 102,
        "1497": 102,
        "1472": 102,
        "1512": 102,
        "1516": 102,
        "1460": 103,
        "1500": 103,
        "1492": 103,
        "1513": 103,
        "1435": 104,
        "1504": 104,
        "1475": 104,
        "1502": 104,
        "1525": 104,
        "1517": 104,
        "1452": 105,
        "1522": 105,
        "1510": 105,
        "1462": 105,
        "1498": 105,
        "1534": 105,
        "1528": 105,
        "1505": 105,
        "1507": 105,
        "1537": 105,
        "1493": 106,
        "1519": 106,
        "1455": 106,
        "1527": 106,
        "1526": 106,
        "1540": 106,
        "1434": 106,
        "1530": 107,
        "1511": 107,
        "1529": 107,
        "1555": 107,
        "1454": 107,
        "1509": 107,
        "1520": 108,
        "1478": 108,
        "1514": 108,
        "1532": 108,
        "1536": 108,
        "1545": 108,
        "1550": 108,
        "1543": 109,
        "1535": 109,
        "1541": 109,
        "1546": 109,
        "1547": 109,
        "1538": 109,
        "1556": 109,
        "1508": 109,
        "1458": 109,
        "1469": 109,
        "1553": 110,
        "1565": 110,
        "1523": 111,
        "1515": 111,
        "1531": 111,
        "1563": 111,
        "1539": 111,
        "1488": 111,
        "1496": 111,
        "1521": 111,
        "1573": 111,
        "1560": 111,
        "1499": 112,
        "1561": 112,
        "1570": 112,
        "1576": 112,
        "1468": 112,
        "1571": 113,
        "1557": 113,
        "1581": 113,
        "1586": 113,
        "1548": 114,
        "1579": 114,
        "1574": 114,
        "1568": 114,
        "1572": 114,
        "1542": 114,
        "1591": 114,
        "1562": 115,
        "1589": 115,
        "1577": 115,
        "1564": 116,
        "1596": 116,
        "1592": 116,
        "1585": 116,
        "1559": 116,
        "1575": 116,
        "1518": 116,
        "1551": 117,
        "1583": 117,
        "1595": 117,
        "1582": 118,
        "1602": 118,
        "1503": 119,
        "1533": 119,
        "1566": 119,
        "1567": 119,
        "1587": 119,
        "1601": 119,
        "1590": 119,
        "1606": 119,
        "1593": 119,
        "1558": 119,
        "1599": 120,
        "1603": 120,
        "1617": 120,
        "1549": 120,
        "1616": 120,
        "1607": 121,
        "1597": 121,
        "1605": 121,
        "1611": 121,
        "1544": 121,
        "1604": 121,
        "1584": 121,
        "1578": 121,
        "1612": 122,
        "1620": 122,
        "1619": 123,
        "1628": 123,
        "1621": 123,
        "1631": 123,
        "1610": 123,
        "1613": 123,
        "1624": 123,
        "1594": 124,
        "1632": 124,
        "1626": 124,
        "1598": 125,
        "1635": 125,
        "1623": 125,
        "1489": 126,
        "1627": 126,
        "1622": 126,
        "1614": 126,
        "1629": 127,
        "1639": 127,
        "1609": 127,
        "1600": 128,
        "1625": 128,
        "1644": 128,
        "1615": 128,
        "1645": 128,
        "1636": 128,
        "1580": 128,
        "1647": 129,
        "1630": 129,
        "1637": 129,
        "1650": 129,
        "1608": 129,
        "1638": 130,
        "1651": 130,
        "1653": 130,
        "1659": 130,
        "1554": 131,
        "1656": 131,
        "1657": 131,
        "1660": 131,
        "1648": 132,
        "1646": 132,
        "1524": 132,
        "1641": 133,
        "1642": 133,
        "1633": 133,
        "1588": 133,
        "1655": 134,
        "1640": 134,
        "1670": 134,
        "1654": 135,
        "1669": 135,
        "1662": 135,
        "1665": 136,
        "1671": 136,
        "1675": 136,
        "1674": 136,
        "1552": 136,
        "1661": 137,
        "1666": 137,
        "1663": 137,
        "1681": 137,
        "1677": 138,
        "1685": 138,
        "1643": 139,
        "1673": 139,
        "1687": 139,
        "1672": 140,
        "1649": 140,
        "1652": 140,
        "1679": 140,
        "1684": 140,
        "1658": 141,
        "1690": 141,
        "1667": 141,
        "1691": 141,
        "1693": 142,
        "1680": 144,
        "1695": 144,
        "1569": 144,
        "1694": 145,
        "1686": 145,
        "1697": 145,
        "1678": 145,
        "1700": 145,
        "1676": 145,
        "1696": 146,
        "1682": 146,
        "1702": 146,
        "1701": 146,
        "1706": 147,
        "1711": 148,
        "1705": 149,
        "1712": 150,
        "1703": 152,
        "1714": 152,
        "1707": 152,
        "1704": 152,
        "1715": 152,
        "1692": 152,
        "1683": 153,
        "1710": 153,
        "1717": 154,
        "1718": 155,
        "1721": 155,
        "1708": 155,
        "1723": 156,
        "1722": 156,
        "1726": 156,
        "1716": 157,
        "1725": 157,
        "1727": 158,
        "1730": 159,
        "1713": 160,
        "1720": 160,
        "1731": 162,
        "1618": 162,
        "1736": 163,
        "1737": 164,
        "1709": 164,
        "1739": 166,
        "1740": 166,
        "1732": 166,
        "1728": 166,
        "1729": 169,
        "1741": 169,
        "1724": 171,
        "1742": 171,
        "1743": 171,
        "1733": 171,
        "1734": 172,
        "1746": 172,
        "1735": 173,
        "1747": 173,
        "1751": 177,
        "1748": 180,
        "1749": 180,
        "1752": 181,
        "1750": 181,
        "1755": 182,
        "1756": 182,
        "1753": 182,
        "1745": 183,
        "1757": 185,
        "1699": 187,
        "1759": 190,
        "1758": 190,
        "1762": 191,
        "1760": 192,
        "1634": 192,
        "1763": 193,
        "1765": 200,
        "1761": 200,
        "1766": 201,
        "1664": 204,
        "1767": 210,
        "1769": 211,
        "1668": 218,
        "1768": 220,
        "1770": 221,
        "1698": 228,
        "1771": 231,
        "1689": 234,
        "1738": 285,
        "1744": 304,
        "1754": 323
      },
      "witnesses": {
        "61": [
          0,
          1,
          2,
          3
        ],
        "80": [
          0,
          1,
          2,
          4
        ],
        "81": [
          0,
          1,
          3,
          4
        ],
        "99": [
          0,
          1,
          2,
          5
        ],
        "101": [
          0,
          1,
          4,
          5
        ],
        "117": [
          0,
          1,
          2,
          6
        ],
        "119": [
          0,
          1,
          4,
          6
        ],
        "121": [
          0,
          1,
          5,
          6
        ],
        "135": [
          0,
          1,
          2,
          7
        ],
        "136": [
          0,
          1,
          3,
          7
        ],
        "138": [
          0,
          1,
          5,
          7
        ],
        "141": [
          0,
          1,
          6,
          7
        ],
        "137": [
          0,
          2,
          5,
          7
        ],
        "152": [
          0,
          1,
          2,
          8
        ],
        "154": [
          0,
          1,
          3,
          8
        ],
        "157": [
          0,
          1,
          5,
          8
        ],
        "158": [
          0,
          1,
          6,
          8
        ],
        "161": [
          0,
          1,
          7,
          8
        ],
        "153": [
          0,
          3,
          5,
          8
        ],
        "169": [
          0,
          1,
          2,
          9
        ],
        "171": [
          0,
          1,
          3,
          9
        ],
        "173": [
          0,
          1,
          4,
          9
        ],
        "174": [
          0,
          1,
          6,
          9
        ],
        "177": [
          0,
          1,
          7,
          9
        ],
        "181": [
          0,
          1,
          8,
          9
        ],
        "175": [
          0,
          2,
          7,
          9
        ],
        "185": [
          0,
          1,
          2,
          10
        ],
        "189": [
          0,
          1,
          3,
          10
        ],
        "193": [
          0,
          1,
          6,
          10
        ],
        "192": [
          0,
          1,
          7,
          10
        ],
        "197": [
          0,
          1,
          8,
          10
        ],
        "201": [
          0,
          1,
          9,
          10
        ],
        "206": [
          0,
          1,
          3,
          11
        ],
        "208": [
          0,
          1,
          5,
          11
        ],
        "212": [
          0,
          1,
          7,
          11
        ],
        "215": [
          0,
          1,
          8,
          11
        ],
        "216": [
          0,
          1,
          9,
          11
        ],
        "221": [
          0,
          1,
          10,
          11
        ],
        "210": [
          0,
          2,
          7,
          11
        ],
        "213": [
          0,
          2,
          9,
          11
        ],
        "207": [
          0,
          3,
          8,
          11
        ],
        "203": [
          0,
          4,
          7,
          11
        ],
        "222": [
          0,
          1,
          3,
          12
        ],
        "226": [
          0,
          1,
          5,
          12
        ],
        "229": [
          0,
          1,
          7,
          12
        ],
        "231": [
          0,
          1,
          9,
          12
        ],
        "236": [
          0,
          1,
          10,
          12
        ],
        "241": [
          0,
          1,
          11,
          12
        ],
        "224": [
          0,
          2,
          5,
          12
        ],
        "228": [
          0,
          2,
          9,
          12
        ],
        "225": [
          0,
          3,
          7,
          12
        ],
        "217": [
          0,
          5,
          7,
          12
        ],
        "239": [
          0,
          1,
          3,
          13
        ],
        "240": [
          0,
          1,
          4,
          13
        ],
        "243": [
          0,
          1,
          6,
          13
        ],
        "248": [
          0,
          1,
          8,
          13
        ],
        "249": [
          0,
          1,
          10,
          13
        ],
        "255": [
          0,
          1,
          11,
          13
        ],
        "261": [
          0,
          1,
          12,
          13
        ],
        "247": [
          0,
          2,
          9,
          13
        ],
        "251": [
          0,
          2,
          11,
          13
        ],
        "237": [
          0,
          4,
          9,
          13
        ],
        "233": [
          0,
          5,
          8,
          13
        ],
        "245": [
          0,
          1,
          2,
          14
        ],
        "257": [
          0,
          1,
          4,
          14
        ],
        "263": [
          0,
          1,
          8,
          14
        ],
        "267": [
          0,
          1,
          9,
          14
        ],
        "269": [
          0,
          1,
          10,
          14
        ],
        "273": [
          0,
          1,
          11,
          14
        ],
        "275": [
          0,
          1,
          12,
          14
        ],
        "281": [
          0,
          1,
          13,
          14
        ],
        "259": [
          0,
          3,
          8,
          14
        ],
        "270": [
          0,
          1,
          3,
          15
        ],
        "276": [
          0,
          1,
          6,
          15
        ],
        "282": [
          0,
          1,
          9,
          15
        ],
        "288": [
          0,
          1,
          11,
          15
        ],
        "294": [
          0,
          1,
          13,
          15
        ],
        "301": [
          0,
          1,
          14,
          15
        ],
        "277": [
          0,
          2,
          7,
          15
        ],
        "279": [
          0,
          2,
          9,
          15
        ],
        "284": [
          0,
          2,
          11,
          15
        ],
        "289": [
          0,
          2,
          13,
          15
        ],
        "272": [
          0,
          4,
          7,
          15
        ],
        "271": [
          0,
          4,
          11,
          15
        ],
        "286": [
          0,
          1,
          3,
          16
        ],
        "291": [
          0,
          1,
          5,
          16
        ],
        "297": [
          0,
          1,
          9,
          16
        ],
        "300": [
          0,
          1,
          10,
          16
        ],
        "306": [
          0,
          1,
          13,
          16
        ],
        "314": [
          0,
          1,
          14,
          16
        ],
        "321": [
          0,
          1,
          15,
          16
        ],
        "290": [
          0,
          2,
          5,
          16
        ],
        "292": [
          0,
          4,
          11,
          16
        ],
        "285": [
          0,
          1,
          2,
          17
        ],
        "305": [
          0,
          1,
          4,
          17
        ],
        "311": [
          0,
          1,
          7,
          17
        ],
        "309": [
          0,
          1,
          8,
          17
        ],
        "318": [
          0,
          1,
          10,
          17
        ],
        "319": [
          0,
          1,
          11,
          17
        ],
        "323": [
          0,
          1,
          12,
          17
        ],
        "317": [
          0,
          1,
          13,
          17
        ],
        "331": [
          0,
          1,
          14,
          17
        ],
        "333": [
          0,
          1,
          15,
          17
        ],
        "341": [
          0,
          1,
          16,
          17
        ],
        "327": [
          0,
          2,
          15,
          17
        ],
        "303": [
          0,
          3,
          7,
          17
        ],
        "308": [
          0,
          3,
          8,
          17
        ],
        "315": [
          0,
          3,
          14,
          17
        ],
        "287": [
          0,
          7,
          10,
          17
        ],
        "326": [
          0,
          1,
          7,
          18
        ],
        "329": [
          0,
          1,
          8,
          18
        ],
        "334": [
          0,
          1,
          11,
          18
        ],
        "342": [
          0,
          1,
          13,
          18
        ],
        "345": [
          0,
          1,
          14,
          18
        ],
        "353": [
          0,
          1,
          16,
          18
        ],
        "361": [
          0,
          1,
          17,
          18
        ],
        "325": [
          0,
          2,
          7,
          18
        ],
        "337": [
          0,
          2,
          13,
          18
        ],
        "339": [
          0,
          2,
          15,
          18
        ],
        "313": [
          0,
          5,
          13,
          18
        ],
        "330": [
          0,
          1,
          3,
          19
        ],
        "336": [
          0,
          1,
          4,
          19
        ],
        "344": [
          0,
          1,
          8,
          19
        ],
        "340": [
          0,
          1,
          9,
          19
        ],
        "352": [
          0,
          1,
          11,
          19
        ],
        "355": [
          0,
          1,
          12,
          19
        ],
        "364": [
          0,
          1,
          15,
          19
        ],
        "363": [
          0,
          1,
          16,
          19
        ],
        "372": [
          0,
          1,
          17,
          19
        ],
        "381": [
          0,
          1,
          18,
          19
        ],
        "338": [
          0,
          2,
          5,
          19
        ],
        "348": [
          0,
          2,
          11,
          19
        ],
        "351": [
          0,
          2,
          13,
          19
        ],
        "358": [
          0,
          2,
          15,
          19
        ],
        "365": [
          0,
          2,
          17,
          19
        ],
        "346": [
          0,
          3,
          13,
          19
        ],
        "332": [
          0,
          5,
          9,
          19
        ],
        "320": [
          0,
          1,
          2,
          20
        ],
        "350": [
          0,
          1,
          4,
          20
        ],
        "356": [
          0,
          1,
          6,
          20
        ],
        "362": [
          0,
          1,
          9,
          20
        ],
        "366": [
          0,
          1,
          12,
          20
        ],
        "371": [
          0,
          1,
          13,
          20
        ],
        "374": [
          0,
          1,
          14,
          20
        ],
        "389": [
          0,
          1,
          17,
          20
        ],
        "392": [
          0,
          1,
          18,
          20
        ],
        "401": [
          0,
          1,
          19,
          20
        ],
        "368": [
          0,
          2,
          13,
          20
        ],
        "360": [
          0,
          2,
          15,
          20
        ],
        "354": [
          0,
          3,
          7,
          20
        ],
        "359": [
          0,
          3,
          11,
          20
        ],
        "369": [
          0,
          3,
          17,
          20
        ],
        "357": [
          0,
          1,
          3,
          21
        ],
        "367": [
          0,
          1,
          5,
          21
        ],
        "373": [
          0,
          1,
          8,
          21
        ],
        "375": [
          0,
          1,
          9,
          21
        ],
        "384": [
          0,
          1,
          12,
          21
        ],
        "383": [
          0,
          1,
          13,
          21
        ],
        "393": [
          0,
          1,
          15,
          21
        ],
        "391": [
          0,
          1,
          17,
          21
        ],
        "402": [
          0,
          1,
          18,
          21
        ],
        "411": [
          0,
          1,
          19,
          21
        ],
        "421": [
          0,
          1,
          20,
          21
        ],
        "379": [
          0,
          2,
          13,
          21
        ],
        "387": [
          0,
          2,
          15,
          21
        ],
        "395": [
          0,
          2,
          17,
          21
        ],
        "403": [
          0,
          2,
          19,
          21
        ],
        "407": [
          0,
          1,
          14,
          22
        ],
        "378": [
          0,
          1,
          15,
          22
        ],
        "417": [
          0,
          1,
          17,
          22
        ],
        "420": [
          0,
          1,
          19,
          22
        ],
        "431": [
          0,
          1,
          20,
          22
        ],
        "441": [
          0,
          1,
          21,
          22
        ],
        "419": [
          0,
          2,
          19,
          22
        ],
        "385": [
          0,
          3,
          8,
          22
        ],
        "399": [
          0,
          3,
          16,
          22
        ],
        "405": [
          0,
          3,
          19,
          22
        ],
        "377": [
          0,
          5,
          17,
          22
        ],
        "398": [
          0,
          1,
          5,
          23
        ],
        "404": [
          0,
          1,
          7,
          23
        ],
        "408": [
          0,
          1,
          9,
          23
        ],
        "410": [
          0,
          1,
          10,
          23
        ],
        "400": [
          0,
          1,
          11,
          23
        ],
        "418": [
          0,
          1,
          13,
          23
        ],
        "415": [
          0,
          1,
          14,
          23
        ],
        "425": [
          0,
          1,
          16,
          23
        ],
        "430": [
          0,
          1,
          17,
          23
        ],
        "436": [
          0,
          1,
          18,
          23
        ],
        "440": [
          0,
          1,
          19,
          23
        ],
        "447": [
          0,
          1,
          20,
          23
        ],
        "450": [
          0,
          1,
          21,
          23
        ],
        "413": [
          0,
          2,
          13,
          23
        ],
        "422": [
          0,
          2,
          17,
          23
        ],
        "426": [
          0,
          2,
          18,
          23
        ],
        "432": [
          0,
          2,
          19,
          23
        ],
        "428": [
          0,
          2,
          20,
          23
        ],
        "416": [
          0,
          3,
          17,
          23
        ],
        "423": [
          0,
          3,
          20,
          23
        ],
        "386": [
          0,
          5,
          9,
          23
        ],
        "394": [
          0,
          5,
          13,
          23
        ],
        "388": [
          0,
          6,
          11,
          23
        ],
        "396": [
          0,
          1,
          3,
          24
        ],
        "412": [
          0,
          1,
          5,
          24
        ],
        "438": [
          0,
          1,
          15,
          24
        ],
        "455": [
          0,
          1,
          19,
          24
        ],
        "448": [
          0,
          1,
          20,
          24
        ],
        "459": [
          0,
          1,
          21,
          24
        ],
        "469": [
          0,
          1,
          22,
          24
        ],
        "414": [
          0,
          2,
          5,
          24
        ],
        "446": [
          0,
          2,
          19,
          24
        ],
        "424": [
          0,
          4,
          17,
          24
        ],
        "409": [
          0,
          5,
          19,
          24
        ],
        "429": [
          0,
          1,
          6,
          25
        ],
        "435": [
          0,
          1,
          10,
          25
        ],
        "443": [
          0,
          1,
          11,
          25
        ],
        "445": [
          0,
          1,
          15,
          25
        ],
        "456": [
          0,
          1,
          16,
          25
        ],
        "462": [
          0,
          1,
          18,
          25
        ],
        "465": [
          0,
          1,
          21,
          25
        ],
        "476": [
          0,
          1,
          22,
          25
        ],
        "486": [
          0,
          1,
          23,
          25
        ],
        "439": [
          0,
          2,
          11,
          25
        ],
        "433": [
          0,
          2,
          12,
          25
        ],
        "449": [
          0,
          2,
          17,
          25
        ],
        "474": [
          0,
          2,
          22,
          25
        ],
        "437": [
          0,
          3,
          13,
          25
        ],
        "444": [
          0,
          3,
          16,
          25
        ],
        "451": [
          0,
          3,
          19,
          25
        ],
        "457": [
          0,
          1,
          12,
          26
        ],
        "468": [
          0,
          1,
          15,
          26
        ],
        "461": [
          0,
          1,
          16,
          26
        ],
        "473": [
          0,
          1,
          18,
          26
        ],
        "484": [
          0,
          1,
          19,
          26
        ],
        "485": [
          0,
          1,
          20,
          26
        ],
        "471": [
          0,
          1,
          21,
          26
        ],
        "496": [
          0,
          1,
          22,
          26
        ],
        "503": [
          0,
          1,
          23,
          26
        ],
        "467": [
          0,
          2,
          17,
          26
        ],
        "483": [
          0,
          2,
          21,
          26
        ],
        "453": [
          0,
          3,
          14,
          26
        ],
        "466": [
          0,
          1,
          11,
          27
        ],
        "480": [
          0,
          1,
          15,
          27
        ],
        "490": [
          0,
          1,
          17,
          27
        ],
        "498": [
          0,
          1,
          19,
          27
        ],
        "499": [
          0,
          1,
          20,
          27
        ],
        "504": [
          0,
          1,
          21,
          27
        ],
        "510": [
          0,
          1,
          22,
          27
        ],
        "514": [
          0,
          1,
          23,
          27
        ],
        "512": [
          0,
          1,
          24,
          27
        ],
        "518": [
          0,
          1,
          25,
          27
        ],
        "470": [
          0,
          2,
          13,
          27
        ],
        "495": [
          0,
          2,
          21,
          27
        ],
        "492": [
          0,
          3,
          22,
          27
        ],
        "460": [
          0,
          4,
          11,
          27
        ],
        "434": [
          0,
          7,
          10,
          27
        ],
        "427": [
          0,
          7,
          20,
          27
        ],
        "397": [
          0,
          10,
          17,
          27
        ],
        "477": [
          0,
          1,
          15,
          28
        ],
        "491": [
          0,
          1,
          17,
          28
        ],
        "508": [
          0,
          1,
          18,
          28
        ],
        "521": [
          0,
          1,
          22,
          28
        ],
        "528": [
          0,
          1,
          23,
          28
        ],
        "519": [
          0,
          1,
          24,
          28
        ],
        "533": [
          0,
          1,
          26,
          28
        ],
        "482": [
          0,
          2,
          11,
          28
        ],
        "464": [
          0,
          2,
          13,
          28
        ],
        "520": [
          0,
          2,
          23,
          28
        ],
        "532": [
          0,
          2,
          25,
          28
        ],
        "475": [
          0,
          3,
          13,
          28
        ],
        "472": [
          0,
          5,
          18,
          28
        ],
        "488": [
          0,
          6,
          19,
          28
        ],
        "478": [
          0,
          8,
          17,
          28
        ],
        "487": [
          0,
          1,
          7,
          29
        ],
        "515": [
          0,
          1,
          17,
          29
        ],
        "527": [
          0,
          1,
          21,
          29
        ],
        "539": [
          0,
          1,
          23,
          29
        ],
        "546": [
          0,
          1,
          24,
          29
        ],
        "534": [
          0,
          1,
          25,
          29
        ],
        "554": [
          0,
          1,
          26,
          29
        ],
        "502": [
          0,
          2,
          13,
          29
        ],
        "509": [
          0,
          2,
          17,
          29
        ],
        "522": [
          0,
          2,
          22,
          29
        ],
        "535": [
          0,
          2,
          24,
          29
        ],
        "493": [
          0,
          3,
          11,
          29
        ],
        "525": [
          0,
          3,
          22,
          29
        ],
        "538": [
          0,
          3,
          25,
          29
        ],
        "497": [
          0,
          4,
          17,
          29
        ],
        "494": [
          0,
          4,
          18,
          29
        ],
        "463": [
          0,
          5,
          12,
          29
        ],
        "479": [
          0,
          6,
          11,
          29
        ],
        "489": [
          0,
          1,
          4,
          30
        ],
        "507": [
          0,
          1,
          12,
          30
        ],
        "517": [
          0,
          1,
          14,
          30
        ],
        "552": [
          0,
          1,
          22,
          30
        ],
        "551": [
          0,
          1,
          23,
          30
        ],
        "541": [
          0,
          1,
          25,
          30
        ],
        "566": [
          0,
          1,
          26,
          30
        ],
        "561": [
          0,
          1,
          27,
          30
        ],
        "559": [
          0,
          1,
          28,
          30
        ],
        "531": [
          0,
          2,
          19,
          30
        ],
        "537": [
          0,
          2,
          21,
          30
        ],
        "501": [
          0,
          3,
          7,
          30
        ],
        "513": [
          0,
          3,
          14,
          30
        ],
        "549": [
          0,
          3,
          26,
          30
        ],
        "500": [
          0,
          5,
          11,
          30
        ],
        "505": [
          0,
          5,
          16,
          30
        ],
        "511": [
          0,
          7,
          19,
          30
        ],
        "536": [
          0,
          1,
          14,
          31
        ],
        "542": [
          0,
          1,
          17,
          31
        ],
        "547": [
          0,
          1,
          18,
          31
        ],
        "557": [
          0,
          1,
          20,
          31
        ],
        "563": [
          0,
          1,
          22,
          31
        ],
        "562": [
          0,
          1,
          23,
          31
        ],
        "573": [
          0,
          1,
          24,
          31
        ],
        "555": [
          0,
          1,
          26,
          31
        ],
        "583": [
          0,
          1,
          27,
          31
        ],
        "575": [
          0,
          1,
          28,
          31
        ],
        "570": [
          0,
          1,
          29,
          31
        ],
        "516": [
          0,
          2,
          12,
          31
        ],
        "529": [
          0,
          2,
          15,
          31
        ],
        "572": [
          0,
          2,
          26,
          31
        ],
        "587": [
          0,
          2,
          28,
          31
        ],
        "526": [
          0,
          3,
          16,
          31
        ],
        "545": [
          0,
          3,
          22,
          31
        ],
        "569": [
          0,
          3,
          26,
          31
        ],
        "530": [
          0,
          4,
          18,
          31
        ],
        "524": [
          0,
          8,
          19,
          31
        ],
        "540": [
          0,
          1,
          12,
          32
        ],
        "550": [
          0,
          1,
          14,
          32
        ],
        "564": [
          0,
          1,
          18,
          32
        ],
        "565": [
          0,
          1,
          19,
          32
        ],
        "568": [
          0,
          1,
          20,
          32
        ],
        "586": [
          0,
          1,
          25,
          32
        ],
        "591": [
          0,
          1,
          26,
          32
        ],
        "597": [
          0,
          1,
          27,
          32
        ],
        "584": [
          0,
          1,
          28,
          32
        ],
        "601": [
          0,
          1,
          29,
          32
        ],
        "581": [
          0,
          1,
          30,
          32
        ],
        "556": [
          0,
          2,
          19,
          32
        ],
        "578": [
          0,
          2,
          25,
          32
        ],
        "596": [
          0,
          2,
          29,
          32
        ],
        "576": [
          0,
          3,
          27,
          32
        ],
        "580": [
          0,
          3,
          28,
          32
        ],
        "548": [
          0,
          4,
          21,
          32
        ],
        "506": [
          0,
          7,
          18,
          32
        ],
        "567": [
          0,
          1,
          15,
          33
        ],
        "577": [
          0,
          1,
          19,
          33
        ],
        "585": [
          0,
          1,
          21,
          33
        ],
        "595": [
          0,
          1,
          23,
          33
        ],
        "608": [
          0,
          1,
          26,
          33
        ],
        "614": [
          0,
          1,
          28,
          33
        ],
        "598": [
          0,
          1,
          29,
          33
        ],
        "605": [
          0,
          1,
          30,
          33
        ],
        "590": [
          0,
          1,
          31,
          33
        ],
        "574": [
          0,
          2,
          19,
          33
        ],
        "594": [
          0,
          2,
          26,
          33
        ],
        "609": [
          0,
          2,
          28,
          33
        ],
        "615": [
          0,
          2,
          30,
          33
        ],
        "543": [
          0,
          3,
          7,
          33
        ],
        "558": [
          0,
          3,
          16,
          33
        ],
        "603": [
          0,
          3,
          29,
          33
        ],
        "553": [
          0,
          4,
          17,
          33
        ],
        "579": [
          0,
          1,
          15,
          34
        ],
        "599": [
          0,
          1,
          20,
          34
        ],
        "602": [
          0,
          1,
          22,
          34
        ],
        "612": [
          0,
          1,
          24,
          34
        ],
        "621": [
          0,
          1,
          27,
          34
        ],
        "624": [
          0,
          1,
          28,
          34
        ],
        "631": [
          0,
          1,
          29,
          34
        ],
        "618": [
          0,
          1,
          31,
          34
        ],
        "593": [
          0,
          2,
          21,
          34
        ],
        "619": [
          0,
          2,
          27,
          34
        ],
        "629": [
          0,
          2,
          29,
          34
        ],
        "644": [
          0,
          2,
          31,
          34
        ],
        "571": [
          0,
          3,
          16,
          34
        ],
        "617": [
          0,
          3,
          30,
          34
        ],
        "560": [
          0,
          1,
          5,
          35
        ],
        "600": [
          0,
          1,
          19,
          35
        ],
        "588": [
          0,
          1,
          21,
          35
        ],
        "616": [
          0,
          1,
          22,
          35
        ],
        "638": [
          0,
          1,
          27,
          35
        ],
        "641": [
          0,
          1,
          29,
          35
        ],
        "620": [
          0,
          1,
          30,
          35
        ],
        "646": [
          0,
          1,
          31,
          35
        ],
        "606": [
          0,
          1,
          33,
          35
        ],
        "592": [
          0,
          2,
          19,
          35
        ],
        "623": [
          0,
          2,
          27,
          35
        ],
        "650": [
          0,
          2,
          32,
          35
        ],
        "628": [
          0,
          3,
          31,
          35
        ],
        "626": [
          0,
          4,
          29,
          35
        ],
        "610": [
          0,
          4,
          30,
          35
        ],
        "582": [
          0,
          8,
          22,
          35
        ],
        "604": [
          0,
          1,
          14,
          36
        ],
        "622": [
          0,
          1,
          20,
          36
        ],
        "635": [
          0,
          1,
          23,
          36
        ],
        "647": [
          0,
          1,
          28,
          36
        ],
        "633": [
          0,
          1,
          31,
          36
        ],
        "645": [
          0,
          1,
          33,
          36
        ],
        "613": [
          0,
          1,
          34,
          36
        ],
        "634": [
          0,
          2,
          25,
          36
        ],
        "666": [
          0,
          2,
          31,
          36
        ],
        "672": [
          0,
          2,
          33,
          36
        ],
        "630": [
          0,
          3,
          28,
          36
        ],
        "642": [
          0,
          3,
          29,
          36
        ],
        "651": [
          0,
          3,
          31,
          36
        ],
        "639": [
          0,
          1,
          21,
          37
        ],
        "649": [
          0,
          1,
          23,
          37
        ],
        "658": [
          0,
          1,
          26,
          37
        ],
        "663": [
          0,
          1,
          27,
          37
        ],
        "662": [
          0,
          1,
          29,
          37
        ],
        "669": [
          0,
          1,
          30,
          37
        ],
        "636": [
          0,
          1,
          31,
          37
        ],
        "677": [
          0,
          1,
          32,
          37
        ],
        "657": [
          0,
          1,
          33,
          37
        ],
        "656": [
          0,
          1,
          34,
          37
        ],
        "611": [
          0,
          2,
          15,
          37
        ],
        "697": [
          0,
          2,
          34,
          37
        ],
        "607": [
          0,
          3,
          13,
          37
        ],
        "632": [
          0,
          3,
          28,
          37
        ],
        "653": [
          0,
          3,
          29,
          37
        ],
        "652": [
          0,
          3,
          30,
          37
        ],
        "671": [
          0,
          3,
          33,
          37
        ],
        "659": [
          0,
          4,
          31,
          37
        ],
        "627": [
          0,
          6,
          26,
          37
        ],
        "640": [
          0,
          6,
          29,
          37
        ],
        "625": [
          0,
          1,
          14,
          38
        ],
        "654": [
          0,
          1,
          21,
          38
        ],
        "660": [
          0,
          1,
          24,
          38
        ],
        "643": [
          0,
          1,
          25,
          38
        ],
        "648": [
          0,
          1,
          26,
          38
        ],
        "675": [
          0,
          1,
          27,
          38
        ],
        "680": [
          0,
          1,
          28,
          38
        ],
        "673": [
          0,
          1,
          29,
          38
        ],
        "688": [
          0,
          1,
          30,
          38
        ],
        "691": [
          0,
          1,
          31,
          38
        ],
        "689": [
          0,
          1,
          32,
          38
        ],
        "694": [
          0,
          1,
          33,
          38
        ],
        "690": [
          0,
          1,
          34,
          38
        ],
        "702": [
          0,
          2,
          33,
          38
        ],
        "707": [
          0,
          2,
          35,
          38
        ],
        "700": [
          0,
          3,
          34,
          38
        ],
        "684": [
          0,
          4,
          33,
          38
        ],
        "589": [
          0,
          6,
          13,
          38
        ],
        "670": [
          0,
          1,
          22,
          39
        ],
        "676": [
          0,
          1,
          23,
          39
        ],
        "682": [
          0,
          1,
          25,
          39
        ],
        "674": [
          0,
          1,
          28,
          39
        ],
        "698": [
          0,
          1,
          30,
          39
        ],
        "695": [
          0,
          1,
          31,
          39
        ],
        "705": [
          0,
          1,
          33,
          39
        ],
        "704": [
          0,
          1,
          35,
          39
        ],
        "681": [
          0,
          2,
          31,
          39
        ],
        "716": [
          0,
          2,
          34,
          39
        ],
        "726": [
          0,
          2,
          36,
          39
        ],
        "678": [
          0,
          3,
          29,
          39
        ],
        "696": [
          0,
          4,
          33,
          39
        ],
        "655": [
          0,
          5,
          28,
          39
        ],
        "661": [
          0,
          7,
          29,
          39
        ],
        "683": [
          0,
          1,
          22,
          40
        ],
        "686": [
          0,
          1,
          25,
          40
        ],
        "693": [
          0,
          1,
          26,
          40
        ],
        "701": [
          0,
          1,
          28,
          40
        ],
        "708": [
          0,
          1,
          29,
          40
        ],
        "714": [
          0,
          1,
          31,
          40
        ],
        "724": [
          0,
          1,
          33,
          40
        ],
        "720": [
          0,
          1,
          34,
          40
        ],
        "699": [
          0,
          1,
          36,
          40
        ],
        "668": [
          0,
          2,
          23,
          40
        ],
        "721": [
          0,
          2,
          33,
          40
        ],
        "710": [
          0,
          2,
          35,
          40
        ],
        "753": [
          0,
          2,
          37,
          40
        ],
        "637": [
          0,
          3,
          11,
          40
        ],
        "665": [
          0,
          3,
          22,
          40
        ],
        "664": [
          0,
          4,
          29,
          40
        ],
        "687": [
          0,
          1,
          28,
          41
        ],
        "717": [
          0,
          1,
          29,
          41
        ],
        "725": [
          0,
          1,
          30,
          41
        ],
        "732": [
          0,
          1,
          34,
          41
        ],
        "736": [
          0,
          1,
          35,
          41
        ],
        "679": [
          0,
          2,
          19,
          41
        ],
        "715": [
          0,
          2,
          30,
          41
        ],
        "741": [
          0,
          2,
          34,
          41
        ],
        "755": [
          0,
          2,
          36,
          41
        ],
        "761": [
          0,
          2,
          38,
          41
        ],
        "711": [
          0,
          4,
          31,
          41
        ],
        "727": [
          0,
          4,
          34,
          41
        ],
        "731": [
          0,
          4,
          35,
          41
        ],
        "667": [
          0,
          6,
          26,
          41
        ],
        "703": [
          0,
          6,
          33,
          41
        ],
        "709": [
          0,
          1,
          25,
          42
        ],
        "730": [
          0,
          1,
          29,
          42
        ],
        "742": [
          0,
          1,
          31,
          42
        ],
        "746": [
          0,
          1,
          33,
          42
        ],
        "749": [
          0,
          1,
          37,
          42
        ],
        "743": [
          0,
          1,
          38,
          42
        ],
        "719": [
          0,
          2,
          31,
          42
        ],
        "706": [
          0,
          2,
          35,
          42
        ],
        "740": [
          0,
          2,
          37,
          42
        ],
        "782": [
          0,
          2,
          39,
          42
        ],
        "723": [
          0,
          3,
          31,
          42
        ],
        "729": [
          0,
          3,
          32,
          42
        ],
        "756": [
          0,
          3,
          37,
          42
        ],
        "764": [
          0,
          3,
          38,
          42
        ],
        "692": [
          0,
          4,
          27,
          42
        ],
        "728": [
          0,
          4,
          33,
          42
        ],
        "685": [
          0,
          1,
          12,
          43
        ],
        "734": [
          0,
          1,
          28,
          43
        ],
        "750": [
          0,
          1,
          30,
          43
        ],
        "737": [
          0,
          1,
          32,
          43
        ],
        "762": [
          0,
          1,
          34,
          43
        ],
        "769": [
          0,
          1,
          35,
          43
        ],
        "722": [
          0,
          1,
          37,
          43
        ],
        "767": [
          0,
          1,
          38,
          43
        ],
        "771": [
          0,
          2,
          36,
          43
        ],
        "788": [
          0,
          2,
          38,
          43
        ],
        "805": [
          0,
          2,
          40,
          43
        ],
        "757": [
          0,
          3,
          36,
          43
        ],
        "745": [
          0,
          3,
          38,
          43
        ],
        "770": [
          0,
          4,
          38,
          43
        ],
        "754": [
          0,
          5,
          36,
          43
        ],
        "758": [
          0,
          5,
          37,
          43
        ],
        "747": [
          0,
          1,
          26,
          44
        ],
        "739": [
          0,
          1,
          27,
          44
        ],
        "751": [
          0,
          1,
          28,
          44
        ],
        "763": [
          0,
          1,
          31,
          44
        ],
        "777": [
          0,
          1,
          34,
          44
        ],
        "766": [
          0,
          1,
          35,
          44
        ],
        "774": [
          0,
          1,
          36,
          44
        ],
        "775": [
          0,
          1,
          37,
          44
        ],
        "776": [
          0,
          1,
          39,
          44
        ],
        "748": [
          0,
          1,
          40,
          44
        ],
        "735": [
          0,
          1,
          41,
          44
        ],
        "779": [
          0,
          2,
          35,
          44
        ],
        "804": [
          0,
          2,
          39,
          44
        ],
        "814": [
          0,
          2,
          41,
          44
        ],
        "785": [
          0,
          3,
          37,
          44
        ],
        "789": [
          0,
          3,
          39,
          44
        ],
        "787": [
          0,
          3,
          40,
          44
        ],
        "718": [
          0,
          4,
          29,
          44
        ],
        "738": [
          0,
          4,
          39,
          44
        ],
        "752": [
          0,
          6,
          35,
          44
        ],
        "773": [
          0,
          1,
          31,
          45
        ],
        "780": [
          0,
          1,
          32,
          45
        ],
        "801": [
          0,
          1,
          38,
          45
        ],
        "795": [
          0,
          1,
          39,
          45
        ],
        "760": [
          0,
          1,
          40,
          45
        ],
        "759": [
          0,
          2,
          29,
          45
        ],
        "813": [
          0,
          2,
          38,
          45
        ],
        "794": [
          0,
          2,
          40,
          45
        ],
        "832": [
          0,
          2,
          42,
          45
        ],
        "765": [
          0,
          3,
          35,
          45
        ],
        "818": [
          0,
          3,
          41,
          45
        ],
        "800": [
          0,
          4,
          39,
          45
        ],
        "778": [
          0,
          1,
          27,
          46
        ],
        "796": [
          0,
          1,
          32,
          46
        ],
        "768": [
          0,
          1,
          33,
          46
        ],
        "798": [
          0,
          1,
          34,
          46
        ],
        "790": [
          0,
          1,
          36,
          46
        ],
        "815": [
          0,
          1,
          38,
          46
        ],
        "810": [
          0,
          1,
          39,
          46
        ],
        "809": [
          0,
          1,
          40,
          46
        ],
        "744": [
          0,
          1,
          43,
          46
        ],
        "792": [
          0,
          2,
          33,
          46
        ],
        "802": [
          0,
          2,
          37,
          46
        ],
        "816": [
          0,
          2,
          39,
          46
        ],
        "844": [
          0,
          2,
          41,
          46
        ],
        "852": [
          0,
          2,
          43,
          46
        ],
        "793": [
          0,
          3,
          35,
          46
        ],
        "827": [
          0,
          3,
          41,
          46
        ],
        "828": [
          0,
          3,
          42,
          46
        ],
        "713": [
          0,
          4,
          17,
          46
        ],
        "819": [
          0,
          4,
          41,
          46
        ],
        "807": [
          0,
          5,
          39,
          46
        ],
        "733": [
          0,
          9,
          29,
          46
        ],
        "806": [
          0,
          1,
          33,
          47
        ],
        "811": [
          0,
          1,
          34,
          47
        ],
        "820": [
          0,
          1,
          36,
          47
        ],
        "825": [
          0,
          1,
          37,
          47
        ],
        "831": [
          0,
          1,
          40,
          47
        ],
        "799": [
          0,
          1,
          43,
          47
        ],
        "837": [
          0,
          2,
          40,
          47
        ],
        "822": [
          0,
          2,
          42,
          47
        ],
        "859": [
          0,
          2,
          44,
          47
        ],
        "797": [
          0,
          3,
          37,
          47
        ],
        "830": [
          0,
          3,
          40,
          47
        ],
        "834": [
          0,
          3,
          43,
          47
        ],
        "845": [
          0,
          4,
          42,
          47
        ],
        "781": [
          0,
          6,
          34,
          47
        ],
        "783": [
          0,
          7,
          38,
          47
        ],
        "784": [
          0,
          8,
          37,
          47
        ],
        "829": [
          0,
          1,
          34,
          48
        ],
        "836": [
          0,
          1,
          37,
          48
        ],
        "841": [
          0,
          1,
          38,
          48
        ],
        "840": [
          0,
          1,
          39,
          48
        ],
        "791": [
          0,
          1,
          42,
          48
        ],
        "803": [
          0,
          2,
          31,
          48
        ],
        "821": [
          0,
          2,
          35,
          48
        ],
        "863": [
          0,
          2,
          41,
          48
        ],
        "871": [
          0,
          2,
          43,
          48
        ],
        "874": [
          0,
          2,
          45,
          48
        ],
        "712": [
          0,
          4,
          11,
          48
        ],
        "772": [
          0,
          4,
          31,
          48
        ],
        "812": [
          0,
          5,
          37,
          48
        ],
        "786": [
          0,
          7,
          37,
          48
        ],
        "839": [
          0,
          1,
          34,
          49
        ],
        "846": [
          0,
          1,
          36,
          49
        ],
        "851": [
          0,
          1,
          38,
          49
        ],
        "855": [
          0,
          1,
          40,
          49
        ],
        "853": [
          0,
          2,
          38,
          49
        ],
        "884": [
          0,
          2,
          44,
          49
        ],
        "890": [
          0,
          2,
          46,
          49
        ],
        "842": [
          0,
          3,
          38,
          49
        ],
        "886": [
          0,
          3,
          44,
          49
        ],
        "882": [
          0,
          3,
          45,
          49
        ],
        "854": [
          0,
          5,
          43,
          49
        ],
        "817": [
          0,
          1,
          28,
          50
        ],
        "858": [
          0,
          1,
          37,
          50
        ],
        "823": [
          0,
          2,
          31,
          50
        ],
        "824": [
          0,
          2,
          33,
          50
        ],
        "866": [
          0,
          2,
          39,
          50
        ],
        "878": [
          0,
          2,
          41,
          50
        ],
        "872": [
          0,
          2,
          45,
          50
        ],
        "895": [
          0,
          2,
          47,
          50
        ],
        "887": [
          0,
          3,
          43,
          50
        ],
        "860": [
          0,
          3,
          45,
          50
        ],
        "903": [
          0,
          3,
          46,
          50
        ],
        "843": [
          0,
          4,
          39,
          50
        ],
        "856": [
          0,
          4,
          45,
          50
        ],
        "847": [
          0,
          6,
          41,
          50
        ],
        "833": [
          0,
          1,
          29,
          51
        ],
        "875": [
          0,
          1,
          37,
          51
        ],
        "881": [
          0,
          1,
          40,
          51
        ],
        "885": [
          0,
          1,
          42,
          51
        ],
        "868": [
          0,
          1,
          44,
          51
        ],
        "896": [
          0,
          2,
          42,
          51
        ],
        "838": [
          0,
          2,
          44,
          51
        ],
        "924": [
          0,
          2,
          46,
          51
        ],
        "907": [
          0,
          2,
          48,
          51
        ],
        "864": [
          0,
          3,
          38,
          51
        ],
        "902": [
          0,
          3,
          44,
          51
        ],
        "906": [
          0,
          3,
          46,
          51
        ],
        "900": [
          0,
          3,
          47,
          51
        ],
        "865": [
          0,
          4,
          44,
          51
        ],
        "905": [
          0,
          4,
          46,
          51
        ],
        "870": [
          0,
          5,
          42,
          51
        ],
        "849": [
          0,
          8,
          41,
          51
        ],
        "826": [
          0,
          1,
          23,
          52
        ],
        "867": [
          0,
          1,
          33,
          52
        ],
        "857": [
          0,
          1,
          34,
          52
        ],
        "879": [
          0,
          1,
          36,
          52
        ],
        "876": [
          0,
          1,
          37,
          52
        ],
        "883": [
          0,
          1,
          38,
          52
        ],
        "891": [
          0,
          1,
          40,
          52
        ],
        "899": [
          0,
          1,
          41,
          52
        ],
        "892": [
          0,
          1,
          44,
          52
        ],
        "889": [
          0,
          2,
          43,
          52
        ],
        "927": [
          0,
          2,
          45,
          52
        ],
        "897": [
          0,
          2,
          47,
          52
        ],
        "919": [
          0,
          2,
          49,
          52
        ],
        "888": [
          0,
          3,
          42,
          52
        ],
        "930": [
          0,
          3,
          47,
          52
        ],
        "918": [
          0,
          3,
          48,
          52
        ],
        "913": [
          0,
          4,
          47,
          52
        ],
        "880": [
          0,
          5,
          43,
          52
        ],
        "862": [
          0,
          7,
          41,
          52
        ],
        "835": [
          0,
          9,
          37,
          52
        ],
        "808": [
          0,
          10,
          33,
          52
        ],
        "894": [
          0,
          1,
          37,
          53
        ],
        "914": [
          0,
          1,
          42,
          53
        ],
        "915": [
          0,
          1,
          43,
          53
        ],
        "909": [
          0,
          1,
          46,
          53
        ],
        "893": [
          0,
          1,
          47,
          53
        ],
        "848": [
          0,
          2,
          30,
          53
        ],
        "920": [
          0,
          2,
          46,
          53
        ],
        "944": [
          0,
          2,
          48,
          53
        ],
        "922": [
          0,
          2,
          50,
          53
        ],
        "921": [
          0,
          3,
          46,
          53
        ],
        "956": [
          0,
          3,
          49,
          53
        ],
        "908": [
          0,
          4,
          48,
          53
        ],
        "861": [
          0,
          6,
          39,
          53
        ],
        "873": [
          0,
          1,
          34,
          54
        ],
        "931": [
          0,
          1,
          44,
          54
        ],
        "932": [
          0,
          1,
          46,
          54
        ],
        "925": [
          0,
          1,
          47,
          54
        ],
        "929": [
          0,
          2,
          43,
          54
        ],
        "940": [
          0,
          2,
          47,
          54
        ],
        "953": [
          0,
          2,
          49,
          54
        ],
        "948": [
          0,
          3,
          47,
          54
        ],
        "968": [
          0,
          3,
          49,
          54
        ],
        "937": [
          0,
          4,
          47,
          54
        ],
        "912": [
          0,
          4,
          49,
          54
        ],
        "936": [
          0,
          5,
          46,
          54
        ],
        "898": [
          0,
          1,
          36,
          55
        ],
        "933": [
          0,
          1,
          42,
          55
        ],
        "946": [
          0,
          2,
          46,
          55
        ],
        "971": [
          0,
          2,
          48,
          55
        ],
        "942": [
          0,
          2,
          50,
          55
        ],
        "939": [
          0,
          2,
          52,
          55
        ],
        "917": [
          0,
          3,
          41,
          55
        ],
        "947": [
          0,
          3,
          47,
          55
        ],
        "938": [
          0,
          3,
          48,
          55
        ],
        "950": [
          0,
          3,
          50,
          55
        ],
        "966": [
          0,
          3,
          51,
          55
        ],
        "945": [
          0,
          4,
          46,
          55
        ],
        "935": [
          0,
          4,
          48,
          55
        ],
        "941": [
          0,
          4,
          50,
          55
        ],
        "850": [
          0,
          5,
          29,
          55
        ],
        "869": [
          0,
          1,
          22,
          56
        ],
        "954": [
          0,
          1,
          43,
          56
        ],
        "952": [
          0,
          1,
          44,
          56
        ],
        "989": [
          0,
          2,
          51,
          56
        ],
        "983": [
          0,
          3,
          51,
          56
        ],
        "992": [
          0,
          3,
          52,
          56
        ],
        "972": [
          0,
          4,
          51,
          56
        ],
        "951": [
          0,
          5,
          47,
          56
        ],
        "916": [
          0,
          6,
          47,
          56
        ],
        "962": [
          0,
          1,
          42,
          57
        ],
        "965": [
          0,
          1,
          44,
          57
        ],
        "976": [
          0,
          1,
          47,
          57
        ],
        "877": [
          0,
          2,
          26,
          57
        ],
        "901": [
          0,
          2,
          32,
          57
        ],
        "999": [
          0,
          2,
          50,
          57
        ],
        "964": [
          0,
          2,
          52,
          57
        ],
        "958": [
          0,
          3,
          44,
          57
        ],
        "974": [
          0,
          3,
          46,
          57
        ],
        "994": [
          0,
          3,
          49,
          57
        ],
        "1000": [
          0,
          3,
          50,
          57
        ],
        "1010": [
          0,
          3,
          52,
          57
        ],
        "1021": [
          0,
          3,
          53,
          57
        ],
        "926": [
          0,
          4,
          39,
          57
        ],
        "985": [
          0,
          4,
          52,
          57
        ],
        "963": [
          0,
          5,
          49,
          57
        ],
        "977": [
          0,
          5,
          51,
          57
        ],
        "959": [
          0,
          6,
          47,
          57
        ],
        "969": [
          0,
          6,
          49,
          57
        ],
        "928": [
          0,
          7,
          44,
          57
        ],
        "978": [
          0,
          1,
          45,
          58
        ],
        "980": [
          0,
          1,
          46,
          58
        ],
        "986": [
          0,
          1,
          48,
          58
        ],
        "910": [
          0,
          2,
          35,
          58
        ],
        "991": [
          0,
          2,
          47,
          58
        ],
        "1006": [
          0,
          2,
          53,
          58
        ],
        "955": [
          0,
          3,
          44,
          58
        ],
        "1007": [
          0,
          3,
          50,
          58
        ],
        "1011": [
          0,
          3,
          51,
          58
        ],
        "1031": [
          0,
          3,
          54,
          58
        ],
        "904": [
          0,
          4,
          39,
          58
        ],
        "998": [
          0,
          4,
          51,
          58
        ],
        "1002": [
          0,
          4,
          53,
          58
        ],
        "990": [
          0,
          6,
          51,
          58
        ],
        "911": [
          0,
          1,
          23,
          59
        ],
        "984": [
          0,
          1,
          45,
          59
        ],
        "934": [
          0,
          1,
          47,
          59
        ],
        "987": [
          0,
          1,
          50,
          59
        ],
        "923": [
          0,
          2,
          33,
          59
        ],
        "943": [
          0,
          2,
          48,
          59
        ],
        "1019": [
          0,
          2,
          50,
          59
        ],
        "1027": [
          0,
          2,
          52,
          59
        ],
        "1013": [
          0,
          2,
          54,
          59
        ],
        "993": [
          0,
          3,
          48,
          59
        ],
        "1001": [
          0,
          3,
          49,
          59
        ],
        "1043": [
          0,
          3,
          54,
          59
        ],
        "1036": [
          0,
          3,
          55,
          59
        ],
        "957": [
          0,
          4,
          41,
          59
        ],
        "997": [
          0,
          4,
          54,
          59
        ],
        "981": [
          0,
          5,
          48,
          59
        ],
        "988": [
          0,
          5,
          51,
          59
        ],
        "967": [
          0,
          5,
          52,
          59
        ],
        "970": [
          0,
          1,
          38,
          60
        ],
        "1004": [
          0,
          1,
          47,
          60
        ],
        "1015": [
          0,
          2,
          47,
          60
        ],
        "1028": [
          0,
          2,
          49,
          60
        ],
        "1014": [
          0,
          2,
          53,
          60
        ],
        "1003": [
          0,
          3,
          46,
          60
        ],
        "1018": [
          0,
          3,
          49,
          60
        ],
        "1034": [
          0,
          3,
          52,
          60
        ],
        "1057": [
          0,
          3,
          56,
          60
        ],
        "960": [
          0,
          5,
          54,
          60
        ],
        "961": [
          0,
          7,
          51,
          60
        ],
        "995": [
          0,
          1,
          44,
          61
        ],
        "1020": [
          0,
          1,
          47,
          61
        ],
        "1024": [
          0,
          1,
          48,
          61
        ],
        "1030": [
          0,
          2,
          50,
          61
        ],
        "1032": [
          0,
          2,
          54,
          61
        ],
        "1045": [
          0,
          2,
          56,
          61
        ],
        "1041": [
          0,
          3,
          51,
          61
        ],
        "1061": [
          0,
          3,
          54,
          61
        ],
        "1063": [
          0,
          3,
          56,
          61
        ],
        "1081": [
          0,
          3,
          57,
          61
        ],
        "1017": [
          0,
          4,
          52,
          61
        ],
        "1052": [
          0,
          4,
          54,
          61
        ],
        "1044": [
          0,
          4,
          56,
          61
        ],
        "1033": [
          0,
          6,
          53,
          61
        ],
        "975": [
          0,
          9,
          50,
          61
        ],
        "1016": [
          0,
          1,
          43,
          62
        ],
        "1025": [
          0,
          1,
          44,
          62
        ],
        "1029": [
          0,
          1,
          45,
          62
        ],
        "1012": [
          0,
          1,
          46,
          62
        ],
        "1040": [
          0,
          1,
          48,
          62
        ],
        "1039": [
          0,
          1,
          51,
          62
        ],
        "982": [
          0,
          1,
          52,
          62
        ],
        "996": [
          0,
          1,
          53,
          62
        ],
        "1042": [
          0,
          2,
          49,
          62
        ],
        "1050": [
          0,
          2,
          51,
          62
        ],
        "1067": [
          0,
          2,
          55,
          62
        ],
        "1022": [
          0,
          2,
          57,
          62
        ],
        "1055": [
          0,
          3,
          52,
          62
        ],
        "1084": [
          0,
          3,
          57,
          62
        ],
        "1093": [
          0,
          3,
          58,
          62
        ],
        "1009": [
          0,
          4,
          49,
          62
        ],
        "1060": [
          0,
          4,
          55,
          62
        ],
        "1076": [
          0,
          4,
          57,
          62
        ],
        "1046": [
          0,
          5,
          53,
          62
        ],
        "1053": [
          0,
          5,
          54,
          62
        ],
        "1054": [
          0,
          5,
          56,
          62
        ],
        "949": [
          0,
          6,
          53,
          62
        ],
        "973": [
          0,
          11,
          49,
          62
        ],
        "1026": [
          0,
          1,
          48,
          63
        ],
        "1005": [
          0,
          1,
          49,
          63
        ],
        "1047": [
          0,
          1,
          53,
          63
        ],
        "1070": [
          0,
          2,
          52,
          63
        ],
        "1077": [
          0,
          3,
          55,
          63
        ],
        "1096": [
          0,
          3,
          59,
          63
        ],
        "1079": [
          0,
          5,
          57,
          63
        ],
        "1058": [
          0,
          6,
          55,
          63
        ],
        "1059": [
          0,
          1,
          47,
          64
        ],
        "1068": [
          0,
          1,
          49,
          64
        ],
        "1073": [
          0,
          1,
          54,
          64
        ],
        "1023": [
          0,
          1,
          58,
          64
        ],
        "979": [
          0,
          1,
          59,
          64
        ],
        "1065": [
          0,
          2,
          59,
          64
        ],
        "1008": [
          0,
          3,
          47,
          64
        ],
        "1106": [
          0,
          3,
          57,
          64
        ],
        "1117": [
          0,
          3,
          59,
          64
        ],
        "1113": [
          0,
          3,
          60,
          64
        ],
        "1069": [
          0,
          5,
          57,
          64
        ],
        "1074": [
          0,
          1,
          48,
          65
        ],
        "1082": [
          0,
          1,
          53,
          65
        ],
        "1064": [
          0,
          2,
          48,
          65
        ],
        "1088": [
          0,
          3,
          54,
          65
        ],
        "1080": [
          0,
          3,
          55,
          65
        ],
        "1108": [
          0,
          3,
          57,
          65
        ],
        "1104": [
          0,
          3,
          60,
          65
        ],
        "1134": [
          0,
          3,
          61,
          65
        ],
        "1085": [
          0,
          4,
          60,
          65
        ],
        "1037": [
          0,
          6,
          51,
          65
        ],
        "1066": [
          0,
          6,
          55,
          65
        ],
        "1090": [
          0,
          6,
          57,
          65
        ],
        "1089": [
          0,
          6,
          58,
          65
        ],
        "1048": [
          0,
          1,
          47,
          66
        ],
        "1083": [
          0,
          1,
          51,
          66
        ],
        "1091": [
          0,
          1,
          52,
          66
        ],
        "1075": [
          0,
          1,
          56,
          66
        ],
        "1062": [
          0,
          1,
          59,
          66
        ],
        "1116": [
          0,
          2,
          57,
          66
        ],
        "1092": [
          0,
          3,
          53,
          66
        ],
        "1124": [
          0,
          3,
          58,
          66
        ],
        "1133": [
          0,
          3,
          61,
          66
        ],
        "1142": [
          0,
          3,
          62,
          66
        ],
        "1035": [
          0,
          4,
          51,
          66
        ],
        "1072": [
          0,
          4,
          53,
          66
        ],
        "1099": [
          0,
          4,
          59,
          66
        ],
        "1051": [
          0,
          5,
          54,
          66
        ],
        "1078": [
          0,
          5,
          59,
          66
        ],
        "1056": [
          0,
          1,
          47,
          67
        ],
        "1114": [
          0,
          1,
          53,
          67
        ],
        "1112": [
          0,
          1,
          57,
          67
        ],
        "1101": [
          0,
          1,
          58,
          67
        ],
        "1049": [
          0,
          2,
          49,
          67
        ],
        "1071": [
          0,
          2,
          58,
          67
        ],
        "1095": [
          0,
          2,
          60,
          67
        ],
        "1123": [
          0,
          3,
          56,
          67
        ],
        "1126": [
          0,
          3,
          60,
          67
        ],
        "1152": [
          0,
          3,
          62,
          67
        ],
        "1143": [
          0,
          3,
          63,
          67
        ],
        "1156": [
          0,
          4,
          62,
          67
        ],
        "1097": [
          0,
          5,
          59,
          67
        ],
        "1115": [
          0,
          5,
          61,
          67
        ],
        "1086": [
          0,
          8,
          57,
          67
        ],
        "1038": [
          0,
          10,
          51,
          67
        ],
        "1094": [
          0,
          1,
          54,
          68
        ],
        "1107": [
          0,
          1,
          58,
          68
        ],
        "1105": [
          0,
          1,
          59,
          68
        ],
        "1100": [
          0,
          1,
          60,
          68
        ],
        "1118": [
          0,
          2,
          55,
          68
        ],
        "1136": [
          0,
          2,
          59,
          68
        ],
        "1120": [
          0,
          3,
          54,
          68
        ],
        "1122": [
          0,
          3,
          58,
          68
        ],
        "1155": [
          0,
          3,
          60,
          68
        ],
        "1167": [
          0,
          3,
          61,
          68
        ],
        "1138": [
          0,
          3,
          63,
          68
        ],
        "1157": [
          0,
          3,
          64,
          68
        ],
        "1145": [
          0,
          4,
          61,
          68
        ],
        "1153": [
          0,
          4,
          63,
          68
        ],
        "1109": [
          0,
          5,
          57,
          68
        ],
        "1087": [
          0,
          7,
          57,
          68
        ],
        "1131": [
          0,
          1,
          53,
          69
        ],
        "1140": [
          0,
          1,
          56,
          69
        ],
        "1111": [
          0,
          1,
          61,
          69
        ],
        "1098": [
          0,
          2,
          50,
          69
        ],
        "1135": [
          0,
          2,
          54,
          69
        ],
        "1149": [
          0,
          2,
          58,
          69
        ],
        "1141": [
          0,
          2,
          60,
          69
        ],
        "1127": [
          0,
          3,
          55,
          69
        ],
        "1137": [
          0,
          3,
          56,
          69
        ],
        "1179": [
          0,
          3,
          64,
          69
        ],
        "1172": [
          0,
          3,
          65,
          69
        ],
        "1130": [
          0,
          4,
          58,
          69
        ],
        "1161": [
          0,
          5,
          63,
          69
        ],
        "1129": [
          0,
          6,
          59,
          69
        ],
        "1103": [
          0,
          8,
          59,
          69
        ],
        "1125": [
          0,
          1,
          61,
          70
        ],
        "1158": [
          0,
          2,
          57,
          70
        ],
        "1102": [
          0,
          2,
          65,
          70
        ],
        "1162": [
          0,
          3,
          59,
          70
        ],
        "1132": [
          0,
          3,
          62,
          70
        ],
        "1168": [
          0,
          3,
          65,
          70
        ],
        "1176": [
          0,
          3,
          66,
          70
        ],
        "1160": [
          0,
          1,
          55,
          71
        ],
        "1154": [
          0,
          1,
          58,
          71
        ],
        "1119": [
          0,
          2,
          54,
          71
        ],
        "1121": [
          0,
          2,
          56,
          71
        ],
        "1128": [
          0,
          2,
          58,
          71
        ],
        "1184": [
          0,
          2,
          60,
          71
        ],
        "1180": [
          0,
          2,
          62,
          71
        ],
        "1175": [
          0,
          2,
          64,
          71
        ],
        "1159": [
          0,
          3,
          57,
          71
        ],
        "1165": [
          0,
          3,
          60,
          71
        ],
        "1189": [
          0,
          3,
          61,
          71
        ],
        "1195": [
          0,
          3,
          63,
          71
        ],
        "1201": [
          0,
          3,
          64,
          71
        ],
        "1191": [
          0,
          3,
          66,
          71
        ],
        "1147": [
          0,
          4,
          64,
          71
        ],
        "1211": [
          0,
          4,
          66,
          71
        ],
        "1171": [
          0,
          5,
          62,
          71
        ],
        "1146": [
          0,
          6,
          57,
          71
        ],
        "1150": [
          0,
          8,
          61,
          71
        ],
        "1151": [
          0,
          1,
          51,
          72
        ],
        "1177": [
          0,
          1,
          57,
          72
        ],
        "1166": [
          0,
          2,
          57,
          72
        ],
        "1199": [
          0,
          3,
          62,
          72
        ],
        "1204": [
          0,
          3,
          65,
          72
        ],
        "1208": [
          0,
          3,
          67,
          72
        ],
        "1186": [
          0,
          3,
          68,
          72
        ],
        "1178": [
          0,
          4,
          61,
          72
        ],
        "1214": [
          0,
          4,
          65,
          72
        ],
        "1223": [
          0,
          4,
          67,
          72
        ],
        "1139": [
          0,
          5,
          58,
          72
        ],
        "1163": [
          0,
          7,
          61,
          72
        ],
        "1185": [
          0,
          1,
          56,
          73
        ],
        "1181": [
          0,
          1,
          62,
          73
        ],
        "1197": [
          0,
          2,
          60,
          73
        ],
        "1182": [
          0,
          2,
          62,
          73
        ],
        "1200": [
          0,
          2,
          64,
          73
        ],
        "1207": [
          0,
          3,
          65,
          73
        ],
        "1194": [
          0,
          3,
          68,
          73
        ],
        "1148": [
          0,
          4,
          55,
          73
        ],
        "1193": [
          0,
          4,
          64,
          73
        ],
        "1203": [
          0,
          4,
          66,
          73
        ],
        "1221": [
          0,
          4,
          68,
          73
        ],
        "1173": [
          0,
          5,
          66,
          73
        ],
        "1212": [
          0,
          5,
          67,
          73
        ],
        "1192": [
          0,
          7,
          64,
          73
        ],
        "1144": [
          0,
          8,
          59,
          73
        ],
        "1183": [
          0,
          1,
          57,
          74
        ],
        "1198": [
          0,
          1,
          58,
          74
        ],
        "1206": [
          0,
          1,
          61,
          74
        ],
        "1190": [
          0,
          1,
          64,
          74
        ],
        "1174": [
          0,
          2,
          61,
          74
        ],
        "1217": [
          0,
          2,
          63,
          74
        ],
        "1229": [
          0,
          3,
          66,
          74
        ],
        "1196": [
          0,
          3,
          70,
          74
        ],
        "1222": [
          0,
          4,
          69,
          74
        ],
        "1215": [
          0,
          5,
          67,
          74
        ],
        "1237": [
          0,
          5,
          68,
          74
        ],
        "1210": [
          0,
          7,
          66,
          74
        ],
        "1216": [
          0,
          1,
          61,
          75
        ],
        "1213": [
          0,
          1,
          62,
          75
        ],
        "1169": [
          0,
          1,
          63,
          75
        ],
        "1228": [
          0,
          2,
          66,
          75
        ],
        "1226": [
          0,
          3,
          65,
          75
        ],
        "1250": [
          0,
          3,
          68,
          75
        ],
        "1219": [
          0,
          3,
          70,
          75
        ],
        "1232": [
          0,
          4,
          68,
          75
        ],
        "1247": [
          0,
          4,
          70,
          75
        ],
        "1110": [
          0,
          5,
          53,
          75
        ],
        "1187": [
          0,
          5,
          67,
          75
        ],
        "1227": [
          0,
          1,
          60,
          76
        ],
        "1240": [
          0,
          2,
          65,
          76
        ],
        "1209": [
          0,
          2,
          69,
          76
        ],
        "1220": [
          0,
          3,
          63,
          76
        ],
        "1242": [
          0,
          3,
          65,
          76
        ],
        "1258": [
          0,
          3,
          68,
          76
        ],
        "1202": [
          0,
          3,
          72,
          76
        ],
        "1264": [
          0,
          4,
          69,
          76
        ],
        "1275": [
          0,
          4,
          71,
          76
        ],
        "1231": [
          0,
          5,
          68,
          76
        ],
        "1255": [
          0,
          5,
          69,
          76
        ],
        "1236": [
          0,
          2,
          60,
          77
        ],
        "1241": [
          0,
          2,
          64,
          77
        ],
        "1238": [
          0,
          3,
          64,
          77
        ],
        "1251": [
          0,
          3,
          72,
          77
        ],
        "1284": [
          0,
          4,
          72,
          77
        ],
        "1188": [
          0,
          1,
          70,
          78
        ],
        "1239": [
          0,
          2,
          61,
          78
        ],
        "1248": [
          0,
          2,
          67,
          78
        ],
        "1265": [
          0,
          3,
          67,
          78
        ],
        "1277": [
          0,
          3,
          71,
          78
        ],
        "1273": [
          0,
          4,
          69,
          78
        ],
        "1244": [
          0,
          4,
          71,
          78
        ],
        "1288": [
          0,
          4,
          73,
          78
        ],
        "1205": [
          0,
          5,
          64,
          78
        ],
        "1245": [
          0,
          5,
          70,
          78
        ],
        "1267": [
          0,
          5,
          71,
          78
        ],
        "1253": [
          0,
          7,
          69,
          78
        ],
        "1235": [
          0,
          1,
          61,
          79
        ],
        "1261": [
          0,
          1,
          62,
          79
        ],
        "1276": [
          0,
          3,
          66,
          79
        ],
        "1285": [
          0,
          3,
          68,
          79
        ],
        "1294": [
          0,
          3,
          71,
          79
        ],
        "1266": [
          0,
          3,
          74,
          79
        ],
        "1254": [
          0,
          4,
          68,
          79
        ],
        "1283": [
          0,
          4,
          70,
          79
        ],
        "1298": [
          0,
          4,
          72,
          79
        ],
        "1256": [
          0,
          5,
          71,
          79
        ],
        "1259": [
          0,
          5,
          72,
          79
        ],
        "1230": [
          0,
          7,
          69,
          79
        ],
        "1233": [
          0,
          8,
          65,
          79
        ],
        "1225": [
          0,
          11,
          65,
          79
        ],
        "1270": [
          0,
          1,
          65,
          80
        ],
        "1279": [
          0,
          1,
          66,
          80
        ],
        "1218": [
          0,
          1,
          69,
          80
        ],
        "1252": [
          0,
          2,
          63,
          80
        ],
        "1249": [
          0,
          2,
          73,
          80
        ],
        "1290": [
          0,
          3,
          67,
          80
        ],
        "1262": [
          0,
          4,
          69,
          80
        ],
        "1291": [
          0,
          4,
          73,
          80
        ],
        "1307": [
          0,
          4,
          75,
          80
        ],
        "1164": [
          0,
          5,
          57,
          80
        ],
        "1302": [
          0,
          5,
          74,
          80
        ],
        "1170": [
          0,
          9,
          55,
          80
        ],
        "1271": [
          0,
          2,
          62,
          81
        ],
        "1306": [
          0,
          3,
          70,
          81
        ],
        "1312": [
          0,
          3,
          71,
          81
        ],
        "1289": [
          0,
          3,
          73,
          81
        ],
        "1328": [
          0,
          4,
          76,
          81
        ],
        "1300": [
          0,
          5,
          73,
          81
        ],
        "1314": [
          0,
          5,
          74,
          81
        ],
        "1297": [
          0,
          5,
          75,
          81
        ],
        "1263": [
          0,
          6,
          70,
          81
        ],
        "1281": [
          0,
          6,
          74,
          81
        ],
        "1282": [
          0,
          1,
          69,
          82
        ],
        "1246": [
          0,
          2,
          57,
          82
        ],
        "1286": [
          0,
          2,
          65,
          82
        ],
        "1301": [
          0,
          3,
          69,
          82
        ],
        "1313": [
          0,
          3,
          72,
          82
        ],
        "1315": [
          0,
          3,
          74,
          82
        ],
        "1317": [
          0,
          3,
          75,
          82
        ],
        "1295": [
          0,
          4,
          71,
          82
        ],
        "1311": [
          0,
          4,
          73,
          82
        ],
        "1319": [
          0,
          4,
          75,
          82
        ],
        "1337": [
          0,
          4,
          77,
          82
        ],
        "1260": [
          0,
          5,
          74,
          82
        ],
        "1280": [
          0,
          1,
          60,
          83
        ],
        "1296": [
          0,
          1,
          65,
          83
        ],
        "1243": [
          0,
          2,
          57,
          83
        ],
        "1274": [
          0,
          2,
          64,
          83
        ],
        "1325": [
          0,
          2,
          70,
          83
        ],
        "1257": [
          0,
          4,
          70,
          83
        ],
        "1343": [
          0,
          4,
          76,
          83
        ],
        "1338": [
          0,
          4,
          78,
          83
        ],
        "1305": [
          0,
          5,
          74,
          83
        ],
        "1342": [
          0,
          5,
          76,
          83
        ],
        "1224": [
          0,
          1,
          54,
          84
        ],
        "1278": [
          0,
          1,
          61,
          84
        ],
        "1310": [
          0,
          1,
          65,
          84
        ],
        "1303": [
          0,
          1,
          66,
          84
        ],
        "1309": [
          0,
          1,
          71,
          84
        ],
        "1320": [
          0,
          2,
          75,
          84
        ],
        "1330": [
          0,
          3,
          73,
          84
        ],
        "1308": [
          0,
          4,
          75,
          84
        ],
        "1324": [
          0,
          5,
          75,
          84
        ],
        "1336": [
          0,
          5,
          76,
          84
        ],
        "1268": [
          0,
          7,
          76,
          84
        ],
        "1327": [
          0,
          1,
          69,
          85
        ],
        "1335": [
          0,
          1,
          70,
          85
        ],
        "1272": [
          0,
          3,
          60,
          85
        ],
        "1350": [
          0,
          3,
          75,
          85
        ],
        "1340": [
          0,
          3,
          78,
          85
        ],
        "1333": [
          0,
          4,
          72,
          85
        ],
        "1352": [
          0,
          4,
          80,
          85
        ],
        "1326": [
          0,
          5,
          73,
          85
        ],
        "1321": [
          0,
          5,
          74,
          85
        ],
        "1341": [
          0,
          5,
          78,
          85
        ],
        "1359": [
          0,
          5,
          79,
          85
        ],
        "1322": [
          0,
          7,
          76,
          85
        ],
        "1234": [
          0,
          8,
          60,
          85
        ],
        "1292": [
          0,
          1,
          61,
          86
        ],
        "1339": [
          0,
          1,
          68,
          86
        ],
        "1316": [
          0,
          2,
          77,
          86
        ],
        "1351": [
          0,
          3,
          72,
          86
        ],
        "1355": [
          0,
          4,
          75,
          86
        ],
        "1375": [
          0,
          4,
          79,
          86
        ],
        "1368": [
          0,
          4,
          81,
          86
        ],
        "1269": [
          0,
          5,
          69,
          86
        ],
        "1353": [
          0,
          5,
          78,
          86
        ],
        "1299": [
          0,
          7,
          67,
          86
        ],
        "1329": [
          0,
          1,
          63,
          87
        ],
        "1356": [
          0,
          2,
          72,
          87
        ],
        "1372": [
          0,
          3,
          76,
          87
        ],
        "1370": [
          0,
          3,
          79,
          87
        ],
        "1367": [
          0,
          4,
          76,
          87
        ],
        "1383": [
          0,
          4,
          78,
          87
        ],
        "1377": [
          0,
          5,
          81,
          87
        ],
        "1323": [
          0,
          6,
          71,
          87
        ],
        "1364": [
          0,
          6,
          80,
          87
        ],
        "1365": [
          0,
          7,
          78,
          87
        ],
        "1358": [
          0,
          1,
          69,
          88
        ],
        "1331": [
          0,
          1,
          76,
          88
        ],
        "1374": [
          0,
          2,
          75,
          88
        ],
        "1371": [
          0,
          3,
          74,
          88
        ],
        "1346": [
          0,
          3,
          81,
          88
        ],
        "1379": [
          0,
          4,
          79,
          88
        ],
        "1361": [
          0,
          5,
          76,
          88
        ],
        "1397": [
          0,
          5,
          81,
          88
        ],
        "1378": [
          0,
          5,
          82,
          88
        ],
        "1369": [
          0,
          6,
          81,
          88
        ],
        "1293": [
          0,
          1,
          62,
          89
        ],
        "1334": [
          0,
          1,
          63,
          89
        ],
        "1360": [
          0,
          1,
          77,
          89
        ],
        "1349": [
          0,
          2,
          68,
          89
        ],
        "1362": [
          0,
          3,
          75,
          89
        ],
        "1373": [
          0,
          3,
          76,
          89
        ],
        "1390": [
          0,
          4,
          82,
          89
        ],
        "1347": [
          0,
          5,
          78,
          89
        ],
        "1398": [
          0,
          5,
          81,
          89
        ],
        "1354": [
          0,
          6,
          82,
          89
        ],
        "1384": [
          0,
          1,
          76,
          90
        ],
        "1385": [
          0,
          2,
          77,
          90
        ],
        "1357": [
          0,
          3,
          77,
          90
        ],
        "1395": [
          0,
          4,
          79,
          90
        ],
        "1412": [
          0,
          4,
          83,
          90
        ],
        "1382": [
          0,
          4,
          85,
          90
        ],
        "1366": [
          0,
          5,
          77,
          90
        ],
        "1389": [
          0,
          5,
          79,
          90
        ],
        "1345": [
          0,
          5,
          82,
          90
        ],
        "1400": [
          0,
          1,
          75,
          91
        ],
        "1304": [
          0,
          1,
          80,
          91
        ],
        "1396": [
          0,
          2,
          80,
          91
        ],
        "1411": [
          0,
          3,
          81,
          91
        ],
        "1344": [
          0,
          4,
          68,
          91
        ],
        "1406": [
          0,
          4,
          82,
          91
        ],
        "1391": [
          0,
          4,
          86,
          91
        ],
        "1381": [
          0,
          5,
          83,
          91
        ],
        "1420": [
          0,
          5,
          85,
          91
        ],
        "1287": [
          0,
          6,
          64,
          91
        ],
        "1348": [
          0,
          1,
          71,
          92
        ],
        "1404": [
          0,
          1,
          75,
          92
        ],
        "1387": [
          0,
          1,
          80,
          92
        ],
        "1401": [
          0,
          2,
          75,
          92
        ],
        "1418": [
          0,
          3,
          79,
          92
        ],
        "1419": [
          0,
          3,
          81,
          92
        ],
        "1402": [
          0,
          3,
          82,
          92
        ],
        "1393": [
          0,
          4,
          79,
          92
        ],
        "1431": [
          0,
          4,
          83,
          92
        ],
        "1394": [
          0,
          4,
          85,
          92
        ],
        "1392": [
          0,
          4,
          87,
          92
        ],
        "1403": [
          0,
          5,
          83,
          92
        ],
        "1422": [
          0,
          5,
          84,
          92
        ],
        "1436": [
          0,
          5,
          86,
          92
        ],
        "1318": [
          0,
          15,
          74,
          92
        ],
        "1363": [
          0,
          1,
          77,
          93
        ],
        "1376": [
          0,
          1,
          81,
          93
        ],
        "1380": [
          0,
          1,
          82,
          93
        ],
        "1388": [
          0,
          2,
          84,
          93
        ],
        "1399": [
          0,
          4,
          82,
          93
        ],
        "1432": [
          0,
          5,
          86,
          93
        ],
        "1440": [
          0,
          5,
          87,
          93
        ],
        "1429": [
          0,
          6,
          86,
          93
        ],
        "1416": [
          0,
          8,
          84,
          93
        ],
        "1332": [
          0,
          1,
          73,
          94
        ],
        "1421": [
          0,
          2,
          81,
          94
        ],
        "1407": [
          0,
          3,
          84,
          94
        ],
        "1443": [
          0,
          4,
          83,
          94
        ],
        "1430": [
          0,
          4,
          87,
          94
        ],
        "1441": [
          0,
          5,
          86,
          94
        ],
        "1444": [
          0,
          6,
          87,
          94
        ],
        "1410": [
          0,
          2,
          74,
          95
        ],
        "1423": [
          0,
          3,
          82,
          95
        ],
        "1446": [
          0,
          3,
          84,
          95
        ],
        "1438": [
          0,
          5,
          84,
          95
        ],
        "1427": [
          0,
          5,
          87,
          95
        ],
        "1463": [
          0,
          5,
          88,
          95
        ],
        "1386": [
          0,
          6,
          75,
          95
        ],
        "1439": [
          0,
          6,
          88,
          95
        ],
        "1409": [
          0,
          10,
          81,
          95
        ],
        "1447": [
          0,
          1,
          79,
          96
        ],
        "1442": [
          0,
          1,
          81,
          96
        ],
        "1415": [
          0,
          3,
          89,
          96
        ],
        "1466": [
          0,
          4,
          87,
          96
        ],
        "1445": [
          0,
          4,
          89,
          96
        ],
        "1451": [
          0,
          5,
          90,
          96
        ],
        "1414": [
          0,
          6,
          89,
          96
        ],
        "1408": [
          0,
          7,
          86,
          96
        ],
        "1424": [
          0,
          1,
          75,
          97
        ],
        "1433": [
          0,
          1,
          76,
          97
        ],
        "1437": [
          0,
          1,
          79,
          97
        ],
        "1453": [
          0,
          3,
          81,
          97
        ],
        "1456": [
          0,
          3,
          83,
          97
        ],
        "1417": [
          0,
          3,
          89,
          97
        ],
        "1461": [
          0,
          4,
          86,
          97
        ],
        "1465": [
          0,
          4,
          90,
          97
        ],
        "1467": [
          0,
          5,
          88,
          97
        ],
        "1476": [
          0,
          5,
          89,
          97
        ],
        "1473": [
          0,
          5,
          90,
          97
        ],
        "1413": [
          0,
          10,
          81,
          97
        ],
        "1428": [
          0,
          1,
          71,
          98
        ],
        "1448": [
          0,
          2,
          87,
          98
        ],
        "1474": [
          0,
          3,
          87,
          98
        ],
        "1471": [
          0,
          3,
          88,
          98
        ],
        "1464": [
          0,
          5,
          89,
          98
        ],
        "1485": [
          0,
          5,
          92,
          98
        ],
        "1449": [
          0,
          1,
          84,
          99
        ],
        "1426": [
          0,
          2,
          84,
          99
        ],
        "1459": [
          0,
          3,
          86,
          99
        ],
        "1405": [
          0,
          5,
          75,
          99
        ],
        "1477": [
          0,
          5,
          92,
          99
        ],
        "1486": [
          0,
          5,
          93,
          99
        ],
        "1479": [
          0,
          1,
          85,
          100
        ],
        "1457": [
          0,
          1,
          87,
          100
        ],
        "1425": [
          0,
          2,
          69,
          100
        ],
        "1450": [
          0,
          2,
          85,
          100
        ],
        "1482": [
          0,
          3,
          86,
          100
        ],
        "1480": [
          0,
          4,
          91,
          100
        ],
        "1481": [
          0,
          4,
          93,
          100
        ],
        "1491": [
          0,
          5,
          92,
          100
        ],
        "1494": [
          0,
          5,
          93,
          100
        ],
        "1501": [
          0,
          6,
          93,
          100
        ],
        "1470": [
          0,
          1,
          86,
          101
        ],
        "1483": [
          0,
          3,
          90,
          101
        ],
        "1484": [
          0,
          3,
          91,
          101
        ],
        "1495": [
          0,
          5,
          90,
          101
        ],
        "1506": [
          0,
          6,
          94,
          101
        ],
        "1487": [
          0,
          1,
          86,
          102
        ],
        "1490": [
          0,
          2,
          87,
          102
        ],
        "1497": [
          0,
          3,
          89,
          102
        ],
        "1472": [
          0,
          3,
          92,
          102
        ],
        "1512": [
          0,
          5,
          93,
          102
        ],
        "1516": [
          0,
          5,
          95,
          102
        ],
        "1460": [
          0,
          3,
          86,
          103
        ],
        "1500": [
          0,
          3,
          92,
          103
        ],
        "1492": [
          0,
          5,
          95,
          103
        ],
        "1513": [
          0,
          5,
          97,
          103
        ],
        "1435": [
          0,
          1,
          75,
          104
        ],
        "1504": [
          0,
          3,
          87,
          104
        ],
        "1475": [
          0,
          4,
          95,
          104
        ],
        "1502": [
          0,
          4,
          97,
          104
        ],
        "1525": [
          0,
          5,
          97,
          104
        ],
        "1517": [
          0,
          5,
          98,
          104
        ],
        "1452": [
          0,
          1,
          93,
          105
        ],
        "1522": [
          0,
          3,
          92,
          105
        ],
        "1510": [
          0,
          3,
          95,
          105
        ],
        "1462": [
          0,
          3,
          97,
          105
        ],
        "1498": [
          0,
          4,
          92,
          105
        ],
        "1534": [
          0,
          4,
          94,
          105
        ],
        "1528": [
          0,
          4,
          96,
          105
        ],
        "1505": [
          0,
          5,
          92,
          105
        ],
        "1507": [
          0,
          5,
          93,
          105
        ],
        "1537": [
          0,
          5,
          97,
          105
        ],
        "1493": [
          0,
          1,
          82,
          106
        ],
        "1519": [
          0,
          1,
          90,
          106
        ],
        "1455": [
          0,
          3,
          99,
          106
        ],
        "1527": [
          0,
          5,
          95,
          106
        ],
        "1526": [
          0,
          5,
          99,
          106
        ],
        "1540": [
          0,
          6,
          99,
          106
        ],
        "1434": [
          0,
          12,
          93,
          106
        ],
        "1530": [
          0,
          1,
          91,
          107
        ],
        "1511": [
          0,
          4,
          100,
          107
        ],
        "1529": [
          0,
          5,
          99,
          107
        ],
        "1555": [
          0,
          6,
          100,
          107
        ],
        "1454": [
          0,
          9,
          96,
          107
        ],
        "1509": [
          0,
          10,
          93,
          107
        ],
        "1520": [
          0,
          1,
          88,
          108
        ],
        "1478": [
          0,
          2,
          75,
          108
        ],
        "1514": [
          0,
          3,
          95,
          108
        ],
        "1532": [
          0,
          3,
          98,
          108
        ],
        "1536": [
          0,
          4,
          97,
          108
        ],
        "1545": [
          0,
          5,
          100,
          108
        ],
        "1550": [
          0,
          6,
          101,
          108
        ],
        "1543": [
          0,
          2,
          92,
          109
        ],
        "1535": [
          0,
          2,
          96,
          109
        ],
        "1541": [
          0,
          3,
          96,
          109
        ],
        "1546": [
          0,
          3,
          98,
          109
        ],
        "1547": [
          0,
          4,
          98,
          109
        ],
        "1538": [
          0,
          4,
          100,
          109
        ],
        "1556": [
          0,
          5,
          102,
          109
        ],
        "1508": [
          0,
          6,
          87,
          109
        ],
        "1458": [
          0,
          7,
          78,
          109
        ],
        "1469": [
          0,
          12,
          82,
          109
        ],
        "1553": [
          0,
          4,
          101,
          110
        ],
        "1565": [
          0,
          5,
          102,
          110
        ],
        "1523": [
          0,
          2,
          94,
          111
        ],
        "1515": [
          0,
          2,
          98,
          111
        ],
        "1531": [
          0,
          2,
          100,
          111
        ],
        "1563": [
          0,
          3,
          97,
          111
        ],
        "1539": [
          0,
          3,
          101,
          111
        ],
        "1488": [
          0,
          4,
          77,
          111
        ],
        "1496": [
          0,
          4,
          89,
          111
        ],
        "1521": [
          0,
          4,
          102,
          111
        ],
        "1573": [
          0,
          5,
          102,
          111
        ],
        "1560": [
          0,
          5,
          104,
          111
        ],
        "1499": [
          0,
          1,
          82,
          112
        ],
        "1561": [
          0,
          3,
          99,
          112
        ],
        "1570": [
          0,
          5,
          100,
          112
        ],
        "1576": [
          0,
          5,
          101,
          112
        ],
        "1468": [
          0,
          15,
          79,
          112
        ],
        "1571": [
          0,
          1,
          96,
          113
        ],
        "1557": [
          0,
          5,
          102,
          113
        ],
        "1581": [
          0,
          5,
          105,
          113
        ],
        "1586": [
          0,
          6,
          106,
          113
        ],
        "1548": [
          0,
          3,
          91,
          114
        ],
        "1579": [
          0,
          4,
          101,
          114
        ],
        "1574": [
          0,
          4,
          105,
          114
        ],
        "1568": [
          0,
          5,
          102,
          114
        ],
        "1572": [
          0,
          5,
          107,
          114
        ],
        "1542": [
          0,
          5,
          108,
          114
        ],
        "1591": [
          0,
          6,
          107,
          114
        ],
        "1562": [
          0,
          4,
          106,
          115
        ],
        "1589": [
          0,
          5,
          106,
          115
        ],
        "1577": [
          0,
          5,
          107,
          115
        ],
        "1564": [
          0,
          1,
          91,
          116
        ],
        "1596": [
          0,
          4,
          105,
          116
        ],
        "1592": [
          0,
          5,
          107,
          116
        ],
        "1585": [
          0,
          5,
          108,
          116
        ],
        "1559": [
          0,
          7,
          107,
          116
        ],
        "1575": [
          0,
          7,
          108,
          116
        ],
        "1518": [
          0,
          8,
          105,
          116
        ],
        "1551": [
          0,
          3,
          103,
          117
        ],
        "1583": [
          0,
          3,
          106,
          117
        ],
        "1595": [
          0,
          5,
          106,
          117
        ],
        "1582": [
          0,
          1,
          97,
          118
        ],
        "1602": [
          0,
          5,
          107,
          118
        ],
        "1503": [
          0,
          2,
          86,
          119
        ],
        "1533": [
          0,
          3,
          82,
          119
        ],
        "1566": [
          0,
          3,
          100,
          119
        ],
        "1567": [
          0,
          3,
          106,
          119
        ],
        "1587": [
          0,
          4,
          104,
          119
        ],
        "1601": [
          0,
          4,
          106,
          119
        ],
        "1590": [
          0,
          4,
          108,
          119
        ],
        "1606": [
          0,
          5,
          107,
          119
        ],
        "1593": [
          0,
          5,
          110,
          119
        ],
        "1558": [
          0,
          10,
          95,
          119
        ],
        "1599": [
          0,
          2,
          107,
          120
        ],
        "1603": [
          0,
          4,
          109,
          120
        ],
        "1617": [
          0,
          5,
          111,
          120
        ],
        "1549": [
          0,
          5,
          114,
          120
        ],
        "1616": [
          0,
          6,
          113,
          120
        ],
        "1607": [
          0,
          2,
          102,
          121
        ],
        "1597": [
          0,
          2,
          106,
          121
        ],
        "1605": [
          0,
          3,
          104,
          121
        ],
        "1611": [
          0,
          5,
          113,
          121
        ],
        "1544": [
          0,
          6,
          86,
          121
        ],
        "1604": [
          0,
          7,
          113,
          121
        ],
        "1584": [
          0,
          10,
          105,
          121
        ],
        "1578": [
          0,
          10,
          107,
          121
        ],
        "1612": [
          0,
          1,
          106,
          122
        ],
        "1620": [
          0,
          7,
          114,
          122
        ],
        "1619": [
          0,
          2,
          108,
          123
        ],
        "1628": [
          0,
          4,
          110,
          123
        ],
        "1621": [
          0,
          4,
          112,
          123
        ],
        "1631": [
          0,
          5,
          112,
          123
        ],
        "1610": [
          0,
          5,
          115,
          123
        ],
        "1613": [
          0,
          7,
          114,
          123
        ],
        "1624": [
          0,
          7,
          115,
          123
        ],
        "1594": [
          0,
          4,
          115,
          124
        ],
        "1632": [
          0,
          5,
          112,
          124
        ],
        "1626": [
          0,
          5,
          115,
          124
        ],
        "1598": [
          0,
          1,
          102,
          125
        ],
        "1635": [
          0,
          3,
          111,
          125
        ],
        "1623": [
          0,
          7,
          117,
          125
        ],
        "1489": [
          0,
          5,
          61,
          126
        ],
        "1627": [
          0,
          5,
          113,
          126
        ],
        "1622": [
          0,
          7,
          116,
          126
        ],
        "1614": [
          0,
          7,
          118,
          126
        ],
        "1629": [
          0,
          1,
          108,
          127
        ],
        "1639": [
          0,
          4,
          114,
          127
        ],
        "1609": [
          0,
          8,
          102,
          127
        ],
        "1600": [
          0,
          1,
          109,
          128
        ],
        "1625": [
          0,
          1,
          113,
          128
        ],
        "1644": [
          0,
          3,
          115,
          128
        ],
        "1615": [
          0,
          4,
          119,
          128
        ],
        "1645": [
          0,
          5,
          117,
          128
        ],
        "1636": [
          0,
          6,
          121,
          128
        ],
        "1580": [
          0,
          7,
          87,
          128
        ],
        "1647": [
          0,
          5,
          118,
          129
        ],
        "1630": [
          0,
          5,
          121,
          129
        ],
        "1637": [
          0,
          7,
          119,
          129
        ],
        "1650": [
          0,
          7,
          121,
          129
        ],
        "1608": [
          0,
          10,
          107,
          129
        ],
        "1638": [
          0,
          1,
          107,
          130
        ],
        "1651": [
          0,
          4,
          115,
          130
        ],
        "1653": [
          0,
          6,
          119,
          130
        ],
        "1659": [
          0,
          7,
          122,
          130
        ],
        "1554": [
          0,
          1,
          77,
          131
        ],
        "1656": [
          0,
          5,
          118,
          131
        ],
        "1657": [
          0,
          5,
          119,
          131
        ],
        "1660": [
          0,
          7,
          123,
          131
        ],
        "1648": [
          0,
          6,
          119,
          132
        ],
        "1646": [
          0,
          7,
          122,
          132
        ],
        "1524": [
          0,
          8,
          81,
          132
        ],
        "1641": [
          0,
          5,
          112,
          133
        ],
        "1642": [
          0,
          6,
          126,
          133
        ],
        "1633": [
          0,
          12,
          119,
          133
        ],
        "1588": [
          0,
          14,
          104,
          133
        ],
        "1655": [
          0,
          4,
          123,
          134
        ],
        "1640": [
          0,
          5,
          121,
          134
        ],
        "1670": [
          0,
          5,
          123,
          134
        ],
        "1654": [
          0,
          1,
          111,
          135
        ],
        "1669": [
          0,
          3,
          118,
          135
        ],
        "1662": [
          0,
          6,
          124,
          135
        ],
        "1665": [
          0,
          2,
          121,
          136
        ],
        "1671": [
          0,
          3,
          122,
          136
        ],
        "1675": [
          0,
          4,
          123,
          136
        ],
        "1674": [
          0,
          6,
          125,
          136
        ],
        "1552": [
          0,
          7,
          88,
          136
        ],
        "1661": [
          0,
          1,
          121,
          137
        ],
        "1666": [
          0,
          3,
          114,
          137
        ],
        "1663": [
          0,
          4,
          122,
          137
        ],
        "1681": [
          0,
          7,
          129,
          137
        ],
        "1677": [
          0,
          2,
          123,
          138
        ],
        "1685": [
          0,
          7,
          130,
          138
        ],
        "1643": [
          0,
          1,
          121,
          139
        ],
        "1673": [
          0,
          5,
          126,
          139
        ],
        "1687": [
          0,
          7,
          130,
          139
        ],
        "1672": [
          0,
          1,
          119,
          140
        ],
        "1649": [
          0,
          2,
          111,
          140
        ],
        "1652": [
          0,
          5,
          124,
          140
        ],
        "1679": [
          0,
          5,
          129,
          140
        ],
        "1684": [
          0,
          7,
          132,
          140
        ],
        "1658": [
          0,
          1,
          115,
          141
        ],
        "1690": [
          0,
          6,
          130,
          141
        ],
        "1667": [
          0,
          7,
          130,
          141
        ],
        "1691": [
          0,
          7,
          132,
          141
        ],
        "1693": [
          0,
          3,
          126,
          142
        ],
        "1680": [
          0,
          1,
          125,
          144
        ],
        "1695": [
          0,
          5,
          131,
          144
        ],
        "1569": [
          0,
          10,
          83,
          144
        ],
        "1694": [
          0,
          1,
          126,
          145
        ],
        "1686": [
          0,
          1,
          128,
          145
        ],
        "1697": [
          0,
          4,
          130,
          145
        ],
        "1678": [
          0,
          7,
          133,
          145
        ],
        "1700": [
          0,
          7,
          137,
          145
        ],
        "1676": [
          0,
          10,
          123,
          145
        ],
        "1696": [
          0,
          1,
          129,
          146
        ],
        "1682": [
          0,
          6,
          133,
          146
        ],
        "1702": [
          0,
          7,
          136,
          146
        ],
        "1701": [
          0,
          7,
          138,
          146
        ],
        "1706": [
          0,
          6,
          136,
          147
        ],
        "1711": [
          0,
          7,
          139,
          148
        ],
        "1705": [
          0,
          3,
          132,
          149
        ],
        "1712": [
          0,
          7,
          141,
          150
        ],
        "1703": [
          0,
          1,
          134,
          152
        ],
        "1714": [
          0,
          3,
          135,
          152
        ],
        "1707": [
          0,
          5,
          138,
          152
        ],
        "1704": [
          0,
          5,
          139,
          152
        ],
        "1715": [
          0,
          6,
          141,
          152
        ],
        "1692": [
          0,
          8,
          143,
          152
        ],
        "1683": [
          0,
          6,
          140,
          153
        ],
        "1710": [
          0,
          7,
          143,
          153
        ],
        "1717": [
          0,
          8,
          145,
          154
        ],
        "1718": [
          0,
          1,
          137,
          155
        ],
        "1721": [
          0,
          7,
          144,
          155
        ],
        "1708": [
          0,
          14,
          137,
          155
        ],
        "1723": [
          0,
          2,
          139,
          156
        ],
        "1722": [
          0,
          4,
          141,
          156
        ],
        "1726": [
          0,
          7,
          146,
          156
        ],
        "1716": [
          0,
          6,
          146,
          157
        ],
        "1725": [
          0,
          7,
          148,
          157
        ],
        "1727": [
          0,
          3,
          142,
          158
        ],
        "1730": [
          0,
          7,
          149,
          159
        ],
        "1713": [
          0,
          7,
          147,
          160
        ],
        "1720": [
          0,
          8,
          151,
          160
        ],
        "1731": [
          0,
          5,
          149,
          162
        ],
        "1618": [
          0,
          35,
          99,
          162
        ],
        "1736": [
          0,
          8,
          154,
          163
        ],
        "1737": [
          0,
          8,
          155,
          164
        ],
        "1709": [
          0,
          16,
          141,
          164
        ],
        "1739": [
          0,
          3,
          149,
          166
        ],
        "1740": [
          0,
          7,
          155,
          166
        ],
        "1732": [
          0,
          7,
          157,
          166
        ],
        "1728": [
          0,
          8,
          155,
          166
        ],
        "1729": [
          0,
          6,
          135,
          169
        ],
        "1741": [
          0,
          7,
          159,
          169
        ],
        "1724": [
          0,
          2,
          135,
          171
        ],
        "1742": [
          0,
          2,
          154,
          171
        ],
        "1743": [
          0,
          3,
          155,
          171
        ],
        "1733": [
          0,
          16,
          153,
          171
        ],
        "1734": [
          0,
          4,
          155,
          172
        ],
        "1746": [
          0,
          8,
          163,
          172
        ],
        "1735": [
          0,
          1,
          153,
          173
        ],
        "1747": [
          0,
          2,
          156,
          173
        ],
        "1751": [
          0,
          7,
          166,
          177
        ],
        "1748": [
          0,
          1,
          161,
          180
        ],
        "1749": [
          0,
          3,
          163,
          180
        ],
        "1752": [
          0,
          1,
          162,
          181
        ],
        "1750": [
          0,
          8,
          172,
          181
        ],
        "1755": [
          0,
          1,
          163,
          182
        ],
        "1756": [
          0,
          8,
          171,
          182
        ],
        "1753": [
          0,
          9,
          172,
          182
        ],
        "1745": [
          0,
          2,
          145,
          183
        ],
        "1757": [
          0,
          8,
          174,
          185
        ],
        "1699": [
          0,
          23,
          104,
          187
        ],
        "1759": [
          0,
          1,
          172,
          190
        ],
        "1758": [
          0,
          9,
          180,
          190
        ],
        "1762": [
          0,
          9,
          181,
          191
        ],
        "1760": [
          0,
          1,
          172,
          192
        ],
        "1634": [
          0,
          17,
          60,
          192
        ],
        "1763": [
          0,
          2,
          174,
          193
        ],
        "1765": [
          0,
          1,
          181,
          200
        ],
        "1761": [
          0,
          10,
          171,
          200
        ],
        "1766": [
          0,
          9,
          191,
          201
        ],
        "1664": [
          0,
          1,
          48,
          204
        ],
        "1767": [
          0,
          1,
          190,
          210
        ],
        "1769": [
          0,
          1,
          191,
          211
        ],
        "1668": [
          0,
          6,
          73,
          218
        ],
        "1768": [
          0,
          1,
          181,
          220
        ],
        "1770": [
          0,
          1,
          200,
          221
        ],
        "1698": [
          0,
          24,
          49,
          228
        ],
        "1771": [
          0,
          1,
          211,
          231
        ],
        "1689": [
          0,
          8,
          65,
          234
        ],
        "1738": [
          0,
          11,
          60,
          285
        ],
        "1744": [
          0,
          13,
          32,
          304
        ],
        "1754": [
          0,
          15,
          34,
          323
        ]
      }
    }
  ]
}


==> anc/full_nu/check.py <==
"""Check the explicit full-compression constructions and their symbolic bounds."""
from pathlib import Path
from datetime import datetime,timezone
import argparse
import hashlib
import json
import subprocess
import sys
import traceback

BASE=Path(__file__).resolve().parent
def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=BASE/'runs'/'latest')
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    record={'status':'RUNNING','started_utc':datetime.now(timezone.utc).isoformat()}
    target=args.output/'receipt.json'
    def save():target.write_text(json.dumps(record,indent=2)+'\n',encoding='utf-8')
    save()
    try:
        if sys.flags.optimize:
            raise RuntimeError('Run without -O; auxiliary exact checks use assertions.')
        for name,subdir in [('verify_full_nu_families.py','families'),
                            ('verify_uniform_bounds.py','bounds')]:
            code=BASE/name
            if not code.is_file():raise FileNotFoundError(name)
            proc=subprocess.run([sys.executable,str(code),'--output',str(args.output/subdir)],
                                capture_output=True,text=True,encoding='utf-8',errors='replace')
            (args.output/(subdir+'.log')).write_text(proc.stdout+proc.stderr,encoding='utf-8')
            if proc.returncode!=0:
                raise RuntimeError(f'{name} failed with exit code {proc.returncode}')
        families=json.loads((args.output/'families'/'receipt.json').read_text(encoding='utf-8'))
        bounds=json.loads((args.output/'bounds'/'uniform_bound_certificates.json').read_text(encoding='utf-8'))
        if families['status']!='PASS' or bounds['status']!='PASS':
            raise RuntimeError('Incomplete verification result')
        if families['family_instances']!=6696 or families['direct_multiset_fiber_checks']!=651:
            raise RuntimeError('Unexpected finite-check coverage')
        if bounds['number_of_checks']!=5550:
            raise RuntimeError('Unexpected symbolic-check coverage')
        record.update(status='PASS',uniform_threshold=17,
                      family_instances=families['family_instances'],
                      direct_fiber_checks=families['direct_multiset_fiber_checks'],
                      symbolic_checks=bounds['number_of_checks'],
                      inputs_sha256={p.name:hashlib.sha256(p.read_bytes()).hexdigest()
                                     for p in sorted(BASE.glob('*.py'))},
                      scope='Explicit formulas, exact sumsets, representation fibers and parameter-uniform polynomial bounds. The printed reduction and completeness proofs remain mathematical dependencies.')
    except Exception as exc:
        record.update(status='FAIL',error=str(exc),finished_utc=datetime.now(timezone.utc).isoformat())
        save();traceback.print_exc();return 1
    record['finished_utc']=datetime.now(timezone.utc).isoformat()
    save()
    print(json.dumps(record,indent=2))
    return 0
if __name__=='__main__':raise SystemExit(main())


==> anc/full_nu/verify_full_nu_families.py <==
"""Independent exact controls for the uniform full-nu upper-bound constructions."""
from pathlib import Path
from itertools import product,combinations
from math import comb,gcd
from collections import defaultdict,Counter
from datetime import datetime,timezone
import argparse,json,hashlib,traceback,sys

BASE=Path(__file__).resolve().parent
def M(j):return comb(j+3,3) if j>=0 else 0
def rho(z):return sum(max(x,0) for x in z)
def cardinality(A,h):
    bits=1
    for _ in range(h):
        bits=bits|(bits<<A[1])|(bits<<A[2])|(bits<<A[3])
    return bits.bit_count()
def coprime_half(b):
    if b%2:return (b-1)//2
    if b%4==0:return b//2-1
    return b//2-2
def one_or_two(h,a,b):
    m=h-a-1;l=m//2
    q=m*(h-l)+l-b
    return (0,1,q,q+m)
def three(h,a,b,c):
    r1=h-a;r2=h-b;r3=h-c
    alpha=coprime_half(r3)
    beta=r1+alpha-r2
    x=r3-alpha;D=r1*r3-beta*x
    return (0,x,r3,D)
def special(h,defect):
    s=h-2
    if defect==17:
        return (0,h-3,2*h-3,(h-3)*(h-1)) if h%3==1 else (0,h-4,2*h-5,(h-3)*(h-1))
    if defect==23:
        D=h*h-5*h+8
        return (0,h-3,h-1,D) if h%2==0 else (0,h-4,h-2,D)
    if defect==26:return (0,s-1,s,s*s-s+1)
    if defect==29 and h%2:return (0,s-2,s,s*s-2*s+4)
    if defect==29:
        n=h-4;k=n//2;t=k+1 if k%2==0 else k-2
        D=n*n+2*n+2
        return (0,D-(n+1)*t-n,D-n*t+2,D)
    raise ValueError(defect)
def direct_fibers(A,h):
    fibers=defaultdict(list)
    for i in range(h+1):
        for j in range(h-i+1):
            for k in range(h-i-j+1):
                fibers[i*A[1]+j*A[2]+k*A[3]].append((h-i-j-k,i,j,k))
    relations=set()
    for group in fibers.values():
        for u,v in combinations(group,2):
            z=tuple(b-a for a,b in zip(u,v))
            if next(x for x in z if x)<0:z=tuple(-x for x in z)
            relations.add(z)
    return len(fibers),dict(Counter(map(len,fibers.values()))),sorted(h-rho(z) for z in relations)
def necessary_defects():
    one={0,1,4,10,20}
    two=set();three_set=set();patterns=[]
    for a,b in product(range(4),repeat=2):
        if a<b:continue
        # (h-a)(h-b)>d can hold for large h only if a+b<=4;
        # the borderline sum=4 requires a*b>3.
        if a+b>4 or (a+b==4 and a*b<=3):continue
        two.add(M(a)+M(b))
    for a,b,c in product(range(4),repeat=3):
        if not a>=b>=c:continue
        if a+b>4 or (a+b==4 and a*b<=3):continue
        E=M(a)+M(b)+M(c)
        corrections=[0]+[M(t) for t in range(c+1)]
        values={E-T for T in corrections}
        three_set.update(values)
        patterns.append({'deficits':[a,b,c],'edge_count':E,
                         'possible_defects':sorted(values)})
    plain={M(a)+M(b) for a,b in product(range(-1,4),repeat=2)}
    plain|={M(a)+M(b)+M(c) for a,b,c in product(range(4),repeat=3)}
    total=one|two|three_set
    assert total-plain=={17,23,26,29},total-plain
    return {'candidate_defects':sorted(total),'special_after_plain_families':sorted(total-plain),
            'three_direction_patterns':patterns}
def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--output',type=Path,default=BASE/'checks')
    args=parser.parse_args();args.output.mkdir(parents=True,exist_ok=True)
    receipt=args.output/'receipt.json'
    result={'status':'RUNNING','started_utc':datetime.now(timezone.utc).isoformat()}
    def write():receipt.write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    write()
    try:
        if sys.flags.optimize:
            raise RuntimeError('Run without -O; the classification check uses assertions.')
        classification=necessary_defects();count=0;independent=0
        hs=list(range(17,81))+[100,101,120,121,160,161,200,201]
        records=[]
        for h in hs:
            d=(h-3)*(h-1)
            cases=[]
            for a,b in product(range(-1,4),repeat=2):
                cases.append(('two',[a,b],one_or_two(h,a,b),M(a)+M(b)))
            for a,b,c in product(range(4),repeat=3):
                cases.append(('three',[a,b,c],three(h,a,b,c),M(a)+M(b)+M(c)))
            for defect in [17,23,26,29]:
                cases.append(('special',[defect],special(h,defect),defect))
            for kind,parameters,A,defect in cases:
                if not (list(A)==sorted(set(A)) and A[0]==0 and gcd(*A[1:])==1 and A[-1]<=d):
                    raise AssertionError((h,kind,parameters,A,'alphabet or diameter'))
                got=M(h)-cardinality(A,h)
                if got!=defect:raise AssertionError((h,kind,parameters,A,defect,got))
                count+=1
                if h in [17,18,19,20,21,22,23]:
                    length,mult,degrees=direct_fibers(A,h)
                    if M(h)-length!=defect or max(mult)>3:
                        raise AssertionError((h,kind,parameters,'fiber mismatch'))
                    if kind=='two':
                        expected_degrees=sorted(x for x in parameters if x>=0);T=0
                    elif kind=='three':
                        expected_degrees=sorted(parameters);T=0
                    else:
                        expected_degrees={17:[1,1,2],23:[1,2,2],26:[2,2,2],29:[2,2,2]}[defect]
                        T=4 if defect==26 else 1
                    if degrees!=expected_degrees or mult.get(3,0)!=T or mult.get(2,0)!=defect-2*T:
                        raise AssertionError((h,kind,parameters,'short-relation or multiplicity mismatch',degrees,mult))
                    independent+=1
                    records.append({'h':h,'kind':kind,'parameters':parameters,
                                    'A':A,'defect':defect,'multiplicities':mult,
                                    'active_deficits':degrees})
        result.update(status='PASS',family_instances=count,
                      direct_multiset_fiber_checks=independent,
                      h_checked=hs,classification=classification,
                      sample_records=records,
                      script_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                      scope='Finite exact controls for the separate parameter-uniform proof. No new full-spectrum exhaustion beyond h=20.')
    except Exception as exc:
        result.update(status='FAIL',error=repr(exc));write();traceback.print_exc();return 1
    result['finished_utc']=datetime.now(timezone.utc).isoformat();write()
    print(json.dumps({k:v for k,v in result.items() if k not in ['sample_records','classification']},indent=2))
    print(json.dumps(classification,indent=2))
    return 0
if __name__=='__main__':raise SystemExit(main())


==> anc/full_nu/verify_uniform_bounds.py <==
"""Exact polynomial checks of the all-h inequalities, split by h modulo four.

h = 17 + residue + 4*N, N>=0. Every claimed nonnegative polynomial has
nonnegative rational coefficients; strict inequalities also have positive
constant terms. This checks explicit formulas, not the completeness of the
mathematical argument.
"""
from fractions import Fraction as F
from pathlib import Path
from itertools import product
from datetime import datetime,timezone
import json,hashlib,sys,argparse
BASE=Path(__file__).resolve().parent

class P:
    def __init__(self,x=0):
        self.c={k:F(v) for k,v in x.items() if v} if isinstance(x,dict) else ({0:F(x)} if x else {})
    def __add__(a,b):
        if not isinstance(b,P):b=P(b)
        c=dict(a.c)
        for k,v in b.c.items():c[k]=c.get(k,0)+v
        return P(c)
    __radd__=__add__
    def __neg__(a):return P({k:-v for k,v in a.c.items()})
    def __sub__(a,b):return a+-P(b) if not isinstance(b,P) else a+-b
    def __rsub__(a,b):return P(b)+-a
    def __mul__(a,b):
        if not isinstance(b,P):b=P(b)
        c={}
        for i,v in a.c.items():
            for j,w in b.c.items():c[i+j]=c.get(i+j,0)+v*w
        return P(c)
    __rmul__=__mul__
    def __truediv__(a,b):return P({k:v/F(b) for k,v in a.c.items()})
    def __eq__(a,b):return a.c==(b.c if isinstance(b,P) else P(b).c)
    def __repr__(a):return str({str(k):str(v) for k,v in a.c.items()})
    def at0(a):return int(a.c.get(0,0))

checks=[]
def ge(expr,label,strict=False):
    if not isinstance(expr,P):expr=P(expr)
    assert all(v>=0 for v in expr.c.values()),(label,expr)
    if strict:assert expr.c.get(0,0)>0,(label,expr)
    checks.append({'label':label,'strict':strict,'coefficients':{str(k):str(v) for k,v in expr.c.items()}})
def equal(a,b,label):
    assert a==b,(label,a,b)
    checks.append({'label':label,'identity':True})
def sub(u,v):return [a-b for a,b in zip(u,v)]
def add(u,v):return [a+b for a,b in zip(u,v)]
def scale(k,u):return [k*a for a in u]
def rho(u,label):
    result=P(0)
    for i,x in enumerate(u):
        if all(c>=0 for c in x.c.values()):result+=x
        else:ge(-x,label+f'/coordinate{i}-nonpositive')
    return result
def cross(u,v):
    return [u[1]*v[2]-u[2]*v[1],u[2]*v[0]-u[0]*v[2],u[0]*v[1]-u[1]*v[0]]
def common_relation_checks(h,r1,r2,b,alpha,label,special=False):
    beta=r1+alpha-r2;x=b-alpha;D=r1*b-beta*x
    R=[-alpha,b,-x,P(0)]
    S=[r2-alpha-1,beta,-r1,P(1)]
    equal(rho(R,label+'/R'),b,label+'/degree R')
    equal(rho(S,label+'/S'),r1,label+'/degree S')
    equal(rho(sub(S,R),label+'/S-R'),r2,label+'/degree S-R')
    ge(alpha,label+'/alpha',True)
    ge(x,label+'/x',True)
    ge(D-b,label+'/ordered D',True)
    ge(2*D-h*b,label+'/third coordinate bound',True)
    ge((h-3)*(h-1)-D,label+'/diameter target')
    ge(r1+x-h,label+'/positive k excluded by coordinate two',True)
    ge(2*b-beta-h,label+'/negative k excluded',True)
    ge(r2+b-alpha-h,label+'/opposite triangle',True)
    return r1+alpha,D

def main():
    if sys.flags.optimize:raise RuntimeError('Run without -O; exact identities use assertions.')
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=BASE/'runs'/'uniform_bounds')
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    for residue in range(4):
        h=P({0:17+residue,1:4})
        dh=(h-3)*(h-1)
        ge(dh-h*h/2,f'r{residue}/half-square exclusion',True)
        ge(3*(h-3)-2*h,f'r{residue}/opposite orientation exclusion',True)
        for a,b in product(range(-1,4),repeat=2):
            tag=f'r{residue}/two/{a},{b}'
            m=h-a-1;parity=m.at0()%2;l=(m-parity)/2
            q=m*(h-l)+l-b
            ge(q-1,tag+'/increasing q',True)
            ge(dh-q-m,tag+'/diameter')
            ge(2*(q+m-1)-m*h,tag+'/s>=2 excluded',True)
            ge(l-b-1,tag+'/central remainder >1',True)
            ge(m-(l-b),tag+'/central remainder <m',True)
            ge(m-b-1,tag+'/left k excluded',True)
            ge(P(parity+b+2),tag+'/right k excluded',True)
        for a,b,c in product(range(4),repeat=3):
            tag=f'r{residue}/three/{a},{b},{c}'
            r1=h-a;r2=h-b;r3=h-c
            r=r3.at0()%4
            alpha=(r3-1)/2 if r%2 else r3/2-(1 if r==0 else 2)
            H,D=common_relation_checks(h,r1,r2,r3,alpha,tag)
            ge(H-h,tag+'/no triangle',True)
            ge(3*h*h/4+4-D,tag+'/three-quarter bound')
        s=h-2
        for delta in [23,26,29]:
            if delta==29 and h.at0()%2==0:continue
            tag=f'r{residue}/special/{delta}'
            if delta==23:
                r1=s;r2=s if h.at0()%2==0 else h-1
                b=h-1 if h.at0()%2==0 else s;alpha=P(2)
                expected=h*h-5*h+8;wantedH=h
            elif delta==26:
                r1=r2=b=s;alpha=P(1);expected=h*h-5*h+7;wantedH=h-1
            else:
                r1=r2=b=s;alpha=P(2);expected=h*h-6*h+12;wantedH=h
            H,D=common_relation_checks(h,r1,r2,b,alpha,tag,True)
            equal(H,wantedH,tag+'/triangle height')
            equal(D,expected,tag+'/diameter formula')
        if h.at0()%2==0:
            n=h-4;k=n/2
            t=k+1 if k.at0()%2==0 else k-2
            D=n*n+2*n+2
            a=D-(n+1)*t-n;b=D-n*t+2
            tag=f'r{residue}/even29'
            ge(t-1,tag+'/t lower');ge(n-t,tag+'/t upper')
            ge(a,tag+'/a positive',True);ge(b-a,tag+'/b>a',True);ge(D-b,tag+'/D>b',True)
            ge(dh-D,tag+'/diameter',True)
            U=[1+t,P(1),n+2-t,P(0)]
            V=[P(1),n+1,P(0),P(2)]
            W=[P(0),P(0),P(2),n+2]
            u=sub(V,U);v=sub(W,U)
            for actual,wanted in zip(cross(u[1:],v[1:]),[-b,-D,-a]):
                equal(actual,wanted,tag+'/normal component')
            for row in [U,V,W]:equal(sum(row,P(0)),h,tag+'/row degree')
            for vec in [u,v,sub(u,v)]:equal(rho(vec,tag),h-2,tag+'/active degree')
            ge(rho(add(u,v),tag)-h,tag+'/u+v excluded',True)
            ge(2*D-(n+3)*(n+4),tag+'/coefficient i bound',True)
            ge(2*D-(n+2)*(n+4),tag+'/coefficient j bound',True)
    result={'status':'PASS','utc':datetime.now(timezone.utc).isoformat(),
            'domain':'h=17+residue+4*N, residue=0,1,2,3, N>=0',
            'checks':checks,'number_of_checks':len(checks),
            'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            'scope':'Exact symbolic identities and positivity bounds. Does not verify the completeness arguments or establish external novelty.'}
    (args.output/'uniform_bound_certificates.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print('PASS',len(checks),'exact polynomial identities/bounds for all h>=17')
if __name__=='__main__':main()


==> anc/reproduce.py <==
"""Portable exact checks for the four-point sumset compression manuscript.

Run with Python 3.10 or later:
  python reproduce.py quick
  python reproduce.py full
Expected records are read-only. Generated receipts go to the output directory.
"""
from pathlib import Path
from math import comb, gcd
from itertools import combinations, combinations_with_replacement
from collections import Counter
import argparse
import hashlib
import json
import sys
import time

BASE = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def bit_cardinality(a, b, c, h):
    bits = 1
    for _ in range(h):
        bits = bits | (bits << a) | (bits << b) | (bits << c)
    return bits.bit_count()


def direct_cardinality(a, b, c, h):
    return len({i*a + j*b + k*c
                for i in range(h+1)
                for j in range(h-i+1)
                for k in range(h-i-j+1)})


def replay_witness(A, h):
    sums = {0}
    for _ in range(h):
        sums = {x+y for x in sums for y in A}
    return len(sums)


def normalized_scan(h, cap):
    minima, witnesses = {}, {}
    count = 0
    for c in range(3, cap+1):
        for a in range(1, c-1):
            for b in range(a+1, c):
                if a+b > c or gcd(gcd(a,b),c) != 1:
                    continue
                count += 1
                label = bit_cardinality(a,b,c,h)
                if label not in minima:
                    minima[label] = c
                    witnesses[label] = [0,a,b,c]
    return minima, witnesses, count


def exclusion(h, diameter, target):
    tested = 0
    coefficients = [(i,j,k) for i in range(h+1)
                    for j in range(h-i+1) for k in range(h-i-j+1)]
    require(len(coefficients)==comb(h+3,3), 'Coefficient coverage')
    for a,b,c in combinations(range(1,diameter+1),3):
        value = len({i*a+j*b+k*c for i,j,k in coefficients})
        tested += 1
        require(value != target, f'Unexpected short witness: h={h}, A={[0,a,b,c]}')
    require(tested==comb(diameter,3), 'Alphabet enumeration coverage')
    return {'h':h,'maximum_diameter':diameter,'target':target,
            'tested':tested,'pruning':'none','algorithm':'direct integer sets'}


def family_checks():
    tested = 0
    for h in range(9,41):
        v=h-1; u=v-2
        alphabets=[]
        for s in (1,2):
            if gcd(v,s+2)==1:
                alphabets.append([0,u-s,u+v-s,u*v])
        if gcd(v-2,3)==1:
            alphabets.append([0,u,2*v-1,u*v])
        require(bool(alphabets),'Missing complementary family')
        for A in alphabets:
            require(gcd(gcd(A[1],A[2]),A[3])==1,'Nonprimitive family member')
            require(direct_cardinality(*A[1:],h)==comb(h+3,3)-17,
                    f'Family mismatch h={h}, A={A}')
            tested += 1
    return {'h_range':[9,40],'instances':tested,
            'scope':'finite arithmetic control of a separate all-h proof'}


def run(mode, expected_path, output):
    start=time.perf_counter()
    data=json.loads(expected_path.read_text(encoding='utf-8'))
    rows=data['rows']
    require([r['h'] for r in rows]==list(range(2,21)), 'Expected h coverage')
    reports=[]; witness_count=0
    for row in rows:
        h=row['h']; cap=row['cap']
        minima={int(k):v for k,v in row['minima'].items()}
        witnesses={int(k):v for k,v in row['witnesses'].items()}
        require(set(minima)==set(witnesses),'Witness key coverage')
        require(cap>=h*h,'Insufficient search cap')
        require(max(minima.values())==row['nu'],'nu summary mismatch')
        M=comb(h+3,3)
        tail={M}|{M-comb(h-r+3,3) for r in range(2,h+1)}
        require(tail<=set(minima),'Missing large-diameter tail label')
        for label,A in witnesses.items():
            require(len(A)==4 and A==sorted(set(A)) and A[0]==0,'Invalid alphabet')
            require(A[-1]==minima[label],'Witness diameter mismatch')
            require(replay_witness(A,h)==label,f'Witness cardinality mismatch h={h}')
            witness_count += 1
        report={'h':h,'tail_covered':True,'witnesses':len(witnesses),'nu':row['nu']}
        if mode=='full':
            at=time.perf_counter()
            found,found_witnesses,count=normalized_scan(h,cap)
            require(found==minima,f'Complete minimum dictionary mismatch h={h}')
            report.update(full_scan=True,normalized_alphabets=count,
                          scan_seconds=time.perf_counter()-at)
            (output/f'scan_h{h}.json').write_text(json.dumps(
                {'h':h,'cap':cap,'minima':found,'witnesses':found_witnesses},
                indent=2)+'\n',encoding='utf-8')
        reports.append(report)
        print(f'h={h}: PASS ({mode})',flush=True)
    independent=[exclusion(11,79,347)]
    if mode=='full':
        for h,d in [(12,98),(13,119),(14,142)]:
            independent.append(exclusion(h,d,comb(h+3,3)-17))
    counts=Counter(sum(t) for t in combinations_with_replacement([0,7,17,80],11))
    require(len(counts)==347,'Counterexample cardinality')
    multiplicities=Counter(counts.values())
    require(multiplicities=={1:331,2:15,3:1},'Counterexample fiber profile')
    family=family_checks()
    receipt={'mode':mode,'status':'PASS','seconds':time.perf_counter()-start,
             'expected_sha256':hashlib.sha256(expected_path.read_bytes()).hexdigest(),
             'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
             'witnesses_replayed':witness_count,'orders':reports,
             'independent_exclusions':independent,'counterexample_fibers':dict(multiplicities),
             'families':family,
             'limits':'Exact finite computations. Coverage and all-parameter construction require the manuscript proofs.'}
    (output/'receipt.json').write_text(json.dumps(receipt,indent=2)+'\n',encoding='utf-8')
    return receipt


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('mode',choices=['quick','full'])
    parser.add_argument('--expected',type=Path,default=BASE/'expected_minima.json')
    parser.add_argument('--output',type=Path,default=BASE/'runs'/'latest')
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    (args.output/'receipt.json').write_text(json.dumps({'status':'RUNNING','mode':args.mode}),encoding='utf-8')
    try:
        result=run(args.mode,args.expected.resolve(),args.output.resolve())
    except Exception as error:
        failure={'status':'FAIL','error':f'{type(error).__name__}: {error}'}
        (args.output/'receipt.json').write_text(json.dumps(failure,indent=2)+'\n',encoding='utf-8')
        print(f"FAIL: {error}",file=sys.stderr)
        return 1
    print(f"PASS: {result['witnesses_replayed']} witnesses; {result['seconds']:.2f} seconds")
    return 0


if __name__=='__main__':
    raise SystemExit(main())


==> anc/theory/check_theory.py <==
"""Run the independent exact checks of the printed defect-seventeen forms."""
from pathlib import Path
from datetime import datetime, timezone
import argparse
import hashlib
import json
import sys
import traceback

BASE=Path(__file__).resolve().parent

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=BASE/'runs'/'latest')
    args=parser.parse_args()
    args.output.mkdir(parents=True,exist_ok=True)
    receipt=args.output/'receipt.json'
    state={'status':'RUNNING','started_utc':datetime.now(timezone.utc).isoformat()}
    def write():
        receipt.write_text(json.dumps(state,indent=2)+'\n',encoding='utf-8')
    write()
    try:
        if sys.flags.optimize:
            raise RuntimeError('Run without -O: exact checks use assertions.')
        import symbolic_templates
        import normal_forms_check
        # Derived outputs go into the requested result directory, never into inputs.
        symbolic_templates.BASE=args.output
        normal_forms_check.BASE=args.output
        symbolic_templates.main()
        normal_forms_check.main()
        state['inputs_sha256']={
            p.name:hashlib.sha256(p.read_bytes()).hexdigest()
            for p in sorted(BASE.glob('*.py'))
        }
        normal=json.loads((args.output/'normal_form_check_results.json').read_text())
        symbolic=json.loads((args.output/'symbolic_template_certificates.json').read_text())
        if (normal['status']!='PASS' or len(symbolic['rows'])!=20
                or symbolic['endpoint_inequalities_verified']!=480):
            raise RuntimeError('A check did not pass.')
        state.update(status='PASS',normal_forms=normal,
                     symbolic_summary={k:v for k,v in symbolic.items() if k!='rows'},
                     scope='Exact polynomial identities, endpoint bounds, symmetry coverage and finite controls. The mathematical completeness proof is in the article.')
    except Exception as exc:
        state.update(status='FAIL',error=str(exc))
        write()
        traceback.print_exc()
        return 1
    state['finished_utc']=datetime.now(timezone.utc).isoformat()
    write()
    print(json.dumps({'status':state['status'],'receipt':str(receipt)},indent=2))
    return 0

if __name__=='__main__':
    raise SystemExit(main())


==> anc/theory/normal_forms_check.py <==
"""Independent hand-derived normal formulas versus constructed exponent matrices."""
from pathlib import Path
import json
from triangle_templates import templates,record

BASE=Path(__file__).resolve().parent

def formula(key,n,t):
    d=n*(n+2)
    formulas={
        ('I',0,(0,1,0)):(n*(t-n),(n+2)*(t-n),-d-2),
        ('I',0,(1,0,1)):((n+1)*(n-t),t-n,-n-2-(n+1)*t),
        ('I',0,(1,1,0)):(n*(t-n),-d,(n+1)*t-d-2),
        ('I',0,(1,1,1)):(n*(n+1-t),-n*(t+1),-n-2),
        ('I',2,(0,0,0)):(d+1,(n+1)*(n+1-t),n*(n-t)-1),
        ('I',2,(0,1,0)):((n+1)*(n+1-t),n+1-t,-1-(n+1)*t),
        ('II',None,(0,0,1,0)):(-d-2,n*t-n*(n+1)-1,(n+2)*(t-n)-1),
        ('II',None,(0,1,0,1)):((n+1)*t-d-2,-d-1,(n+1)*(t-n)-1),
        ('II',None,(0,1,1,1)):(-n-2,n*t-d-1,n*t-1),
    }
    return (0,)+formulas[key]

def predicted_offset(key,n,t):
    if key in [('I',0,(0,1,0)),('I',0,(1,0,1)),('I',2,(0,1,0)),('II',None,(0,0,1,0))]:
        return 2
    if key in [('I',0,(1,1,0)),('I',0,(1,1,1))]:
        return 2 if t==0 else 0
    if key==('I',2,(0,0,0)):
        return 2 if t==n else 1
    if key==('II',None,(0,1,0,1)):
        return 2 if t==0 else 1
    if key==('II',None,(0,1,1,1)):
        return 1 if t in (0,n+1) else 0
    raise ValueError(key)

representatives={
 ('I',0,(0,1,0)),('I',0,(1,0,1)),('I',0,(1,1,0)),
 ('I',0,(1,1,1)),('I',2,(0,0,0)),('I',2,(0,1,0)),
 ('II',None,(0,0,1,0)),('II',None,(0,1,0,1)),('II',None,(0,1,1,1))}

def orbit(key):
    kind,owner,bits=key
    if kind=='I':
        flip=(kind,{0:1,1:0,2:2}[owner],(1-bits[0],bits[2],bits[1]))
        return {key,flip}
    answer={key};pending=[key]
    while pending:
        _,_,b=pending.pop()
        for newbits in [(b[1],b[0],b[2],b[3]),(1-b[0],1-b[1],b[3],b[2])]:
            new=(kind,None,newbits)
            if new not in answer:answer.add(new);pending.append(new)
    return answer

def main():
    feasible={(r['kind'],r['owner'],tuple(r['choices'])) for r in templates(11)}
    union=set().union(*(orbit(k) for k in representatives))
    assert feasible==union and len(feasible)==20
    assert sum(len(orbit(k)) for k in representatives)==20
    checked=0
    for h in range(9,121):
        n=h-3;d=n*(n+2)
        for item in templates(h):
            key=(item['kind'],item['owner'],tuple(item['choices']))
            if key not in representatives:continue
            t=item['t']
            normal=formula(key,n,t)
            assert record(item,h)['normal']==normal,(key,n,t)
            assert max(normal)-min(normal)==d+predicted_offset(key,n,t),(key,n,t)
            checked+=1
    result={'status':'PASS','h_range':[9,120],
            'hand_formula_checks':checked,'representatives':9,'covered_ownership_patterns':20,
            'scope':'Independent exact finite controls for hand-written polynomial identities and symmetry coverage. Their symbolic proofs are given in PROOF.md.'}
    (BASE/'normal_form_check_results.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/theory/symbolic_templates.py <==
"""Exact polynomial certificates for all feasible triangle support templates.

Polynomials are sparse integer dictionaries in n=h-3 and t.
No floating point or interpolation is used.
"""
from itertools import product, combinations
from pathlib import Path
from math import comb
import json

BASE=Path(__file__).resolve().parent

def clean(p):return {k:v for k,v in p.items() if v}
def const(v):return {(0,0):v} if v else {}
def add(a,b):
    out=dict(a)
    for k,v in b.items():out[k]=out.get(k,0)+v
    return clean(out)
def neg(a):return {k:-v for k,v in a.items()}
def sub(a,b):return add(a,neg(b))
def mul(a,b):
    out={}
    for (i,j),v in a.items():
        for (k,l),w in b.items():
            key=(i+k,j+l);out[key]=out.get(key,0)+v*w
    return clean(out)
def power(a,m):
    out=const(1)
    for _ in range(m):out=mul(out,a)
    return out
def substitute_t(p,q):
    out={}
    for (i,j),v in p.items():
        out=add(out,mul({(i,0):v},power(q,j)))
    return out
def shift_n(p,c):
    out={}
    for (i,j),v in p.items():
        for k in range(i+1):
            key=(k,j)
            out[key]=out.get(key,0)+v*comb(i,k)*c**(i-k)
    return clean(out)
def at_n(p,n):
    assert all(j==0 for i,j in p)
    return sum(v*n**i for (i,j),v in p.items())
def string(p):
    if not p:return '0'
    parts=[]
    for (i,j),v in sorted(p.items(),reverse=True):
        factors=[]
        if i:factors.append('n' if i==1 else f'n^{i}')
        if j:factors.append('t' if j==1 else f't^{j}')
        term='*'.join(factors)
        size=abs(v)
        if not term:term=str(size)
        elif size!=1:term=f'{size}*{term}'
        parts.append(('-' if v<0 else '+')+term)
    return ''.join(parts).lstrip('+')

N={(1,0):1};T={(0,1):1};D=add(mul(N,N),mul(const(2),N))
budgets=[N,N,add(N,const(1))]

def cases():
    for owner in range(3):
        base=[[2,1,0,0],[2,0,1,0],[0,1,1,0]]
        edges=[(0,1),(0,2),(1,2)]
        for choices in product((0,1),repeat=3):
            assigned=[edges[j][choices[j]] for j in range(3)]+[owner]
            yield 'I',owner,choices,base,assigned
    for choices in product((0,1),repeat=4):
        base=[[1,1,1,0],[1,1,0,1],[0,0,1,1]]
        edges=[(0,1),(0,1),(0,2),(1,2)]
        assigned=[edges[j][choices[j]] for j in range(4)]
        yield 'II',None,choices,base,assigned

def main():
    rows=[];endpoint_checks=0
    for kind,owner,choices,base,assigned in cases():
        positions=[[j for j,r in enumerate(assigned) if r==row] for row in range(3)]
        if any(not p for p in positions):
            continue
        assert sorted(map(len,positions))==[1,1,2]
        free=next(i for i,p in enumerate(positions) if len(p)==2)
        additions=[{} for _ in range(4)]
        for row,columns in enumerate(positions):
            if len(columns)==1:additions[columns[0]]=budgets[row]
            else:additions[columns[0]]=T;additions[columns[1]]=sub(budgets[row],T)
        tmax=sub(budgets[free],const(1)) if kind=='I' and assigned[3]==free else budgets[free]
        P=[[const(v) for v in row] for row in base]
        for j,who in enumerate(assigned):
            P[who][j]=add(P[who][j],additions[j])
        u=[sub(q,p) for p,q in zip(P[0],P[1])]
        v=[sub(r,p) for p,r in zip(P[0],P[2])]
        normal=[{},
                sub(mul(u[2],v[3]),mul(u[3],v[2])),
                sub(mul(u[3],v[1]),mul(u[1],v[3])),
                sub(mul(u[1],v[2]),mul(u[2],v[1]))]
        # Since all variable allocations affect a single row, determinants
        # are affine in t. Check that directly before endpoint reasoning.
        assert all(j<=1 for p in normal for i,j in p)
        witnesses=[]
        for i,j in combinations(range(4),2):
            diff=sub(normal[j],normal[i])
            for sign in (1,-1):
                signed=diff if sign==1 else neg(diff)
                for k in range(3):
                    if signed==add(D,const(k)):
                        witnesses.append({'i':i,'j':j,'sign':sign,'offset':k})
            for endpoint in ({},tmax):
                value=substitute_t(diff,endpoint)
                for sign in (1,-1):
                    remainder=sub(add(D,const(2)),value if sign==1 else neg(value))
                    shifted=shift_n(remainder,6)
                    assert all(j==0 and c>=0 for (i,j),c in shifted.items()),(kind,owner,choices,i,j,sign,remainder)
                    endpoint_checks+=1
        assert witnesses,(kind,owner,choices,[string(p) for p in normal])
        witness=max(witnesses,key=lambda w:w['offset'])
        endpoints=[]
        for endpoint in ({},tmax):
            values=[substitute_t(p,endpoint) for p in normal]
            lo=min(range(4),key=lambda i:at_n(values[i],6))
            hi=max(range(4),key=lambda i:at_n(values[i],6))
            for value in values:
                assert all(c>=0 for c in shift_n(sub(value,values[lo]),6).values())
                assert all(c>=0 for c in shift_n(sub(values[hi],value),6).values())
            distance=sub(values[hi],values[lo])
            offset=sub(distance,D)
            assert offset in [const(k) for k in range(3)]
            endpoints.append({'t':string(endpoint),'min_index':lo,'max_index':hi,
                              'distance_offset':offset.get((0,0),0)})
        rows.append({'kind':kind,'owner':owner,'choices':choices,'free_row':free,
                     't_min':'0','t_max':string(tmax),'PQR':[[string(p) for p in row] for row in P],
                     'normal':[string(p) for p in normal],
                     'constant_difference_certificate':witness,'endpoints':endpoints})
    assert len(rows)==20 and endpoint_checks==480
    result={'arithmetic':'exact sparse integer polynomials; no interpolation',
            'domain':'n=h-3>=6; t integer in the stated interval',
            'rows':rows,'endpoint_inequalities_verified':endpoint_checks,
            'conclusion':'For every template, D <= range(normal) <= D+2, D=n(n+2). Applying this to alphabets also requires the proved lattice-basis step.'}
    (BASE/'symbolic_template_certificates.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    lines=['| Type | Extra coordinate owner | Extra-exponent choices | Free row | Range of t | Constant distance | Endpoint ranges minus D |',
           '|---|---|---|---|---|---|---|']
    for row in rows:
        w=row['constant_difference_certificate']
        owners='PQR'
        owner='-' if row['owner'] is None else owners[row['owner']]
        expr=f"q{w['j']}-q{w['i']}" if w['sign']==1 else f"q{w['i']}-q{w['j']}"
        end=','.join(str(p['distance_offset']) for p in row['endpoints'])
        lines.append(f"| {row['kind']} | {owner} | {''.join(map(str,row['choices']))} | {owners[row['free_row']]} | 0..{row['t_max']} | {expr}=D+{w['offset']} | {end} |")
    (BASE/'TEMPLATE_TABLE.md').write_text('\n'.join(lines)+'\n',encoding='utf-8')
    print('PASS: 20 symbolic templates; 480 exact endpoint inequalities.')
    print('\n'.join(lines))

if __name__=='__main__':
    main()


==> anc/theory/triangle_templates.py <==
"""Enumerate degree-h triples with gcd degrees (2,1,1) and no common factor.

No reuse of alphabet/bitset discovery code. This enumerates exponent templates,
not all integer alphabets. The accompanying proof is needed for completeness.
"""
from itertools import product
from math import gcd
from pathlib import Path
import json

BASE=Path(__file__).resolve().parent

def cross(a,b):
    return (a[1]*b[2]-a[2]*b[1],
            a[2]*b[0]-a[0]*b[2],
            a[0]*b[1]-a[1]*b[0])

def templates(h):
    # Entries are exponent triples, one column for each alphabet element.
    # The min-exponents for PQ/PR/QR occupy three disjoint columns.
    cases=[]
    budgets=[h-3,h-3,h-2]
    for owner in range(3):
        base=[[2,1,0,0],[2,0,1,0],[0,1,1,0]]
        edges=[(0,1),(0,2),(1,2)]
        for choices in product((0,1),repeat=3):
            assigned=[edges[j][choices[j]] for j in range(3)]+[owner]
            cases.append(('I',owner,choices,base,assigned))
    for choices in product((0,1),repeat=4):
        base=[[1,1,1,0],[1,1,0,1],[0,0,1,1]]
        edges=[(0,1),(0,1),(0,2),(1,2)]
        assigned=[edges[j][choices[j]] for j in range(4)]
        cases.append(('II',None,choices,base,assigned))
    for kind,owner,choices,base,assigned in cases:
        positions=[[j for j,r in enumerate(assigned) if r==row] for row in range(3)]
        if any(not p for p in positions):
            continue
        free=next(i for i,p in enumerate(positions) if len(p)==2)
        for t in range(budgets[free]+1):
            additions=[0]*4
            for row,columns in enumerate(positions):
                if len(columns)==1:
                    additions[columns[0]]=budgets[row]
                else:
                    additions[columns[0]]=t
                    additions[columns[1]]=budgets[row]-t
            if kind=='I' and additions[3]==0:
                continue
            P=[row[:] for row in base]
            for j,who in enumerate(assigned):
                P[who][j]+=additions[j]
            yield {'kind':kind,'owner':owner,'choices':choices,'free_row':free,'t':t,'PQR':P}

def record(item,h):
    P,Q,R=item['PQR']
    assert all(sum(V)==h for V in (P,Q,R))
    assert sum(min(a,b) for a,b in zip(P,Q))==2
    assert sum(min(a,b) for a,b in zip(P,R))==1
    assert sum(min(a,b) for a,b in zip(Q,R))==1
    assert all(min(a,b,c)==0 for a,b,c in zip(P,Q,R))
    u=[q-p for p,q in zip(P,Q)]
    v=[r-p for p,r in zip(P,R)]
    n=cross(u[1:],v[1:])
    g=gcd(gcd(abs(n[0]),abs(n[1])),abs(n[2]))
    normal=(0,)+n
    diameter=max(normal)-min(normal)
    return dict(item,normal=normal,gcd=g,raw_diameter=diameter,
                distinct=len(set(normal))==4)

def main():
    rows=[];failures=[];primitive_failures=[]
    for h in range(9,81):
        items=[record(t,h) for t in templates(h)]
        d=(h-3)*(h-1)
        bad=[r for r in items if r['raw_diameter']<d]
        primitive_bad=[r for r in bad if r['gcd']==1 and r['distinct']]
        if bad:
            failures.append({'h':h,'count':len(bad),'example':bad[0]})
        if primitive_bad:
            primitive_failures.append({'h':h,'count':len(primitive_bad),'example':primitive_bad[0]})
        rows.append({'h':h,'templates':len(items),
                     'minimum_raw_diameter':min(r['raw_diameter'] for r in items),
                     'target':d,
                     'minimum_primitive_distinct':min(r['raw_diameter'] for r in items if r['gcd']==1 and r['distinct']),
                     'raw_diameter_offsets':sorted(set(r['raw_diameter']-d for r in items))})
    result={'rows':rows,'raw_bound_failures':failures,'primitive_bound_failures':primitive_failures}
    (BASE/'triangle_template_results.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({'first_rows':rows[:5],'raw_failures':len(failures),'primitive_failures':len(primitive_failures)},indent=2))

if __name__=='__main__':
    main()


==> anc/validated/INPUT_IDENTITIES.json <==
{
  "check_fiber_types.py": "b1aecfbaf83012c78709acdc2c6f550ae9e1ba09ea11512e1bc95de7133d7cdd",
  "expected_minima.json": "71f78f4f5a96e2fbacec90c8c3736c5e3ef78f37bd6aebe0584b3dc9d22cb090",
  "README.md": "48dcaf9c7f83d0009298bc402b9e8e6bb5be4e18e9692d0c14325a16fc6329ab",
  "reproduce.py": "3bde7ef1057f87913807b0fe33d57e6fbe8376f5ead91841d4e426c33c6b6cb0"
}


==> anc/validated/editorial/INPUT_IDENTITIES.json <==
{
  "check_fiber_types.py": "b1aecfbaf83012c78709acdc2c6f550ae9e1ba09ea11512e1bc95de7133d7cdd",
  "expected_minima.json": "71f78f4f5a96e2fbacec90c8c3736c5e3ef78f37bd6aebe0584b3dc9d22cb090",
  "README.md": "a84726fb5d057a3a1a7df37222d15b426b7a7f18741bf54d7f02357ba5447881",
  "reproduce.py": "3bde7ef1057f87913807b0fe33d57e6fbe8376f5ead91841d4e426c33c6b6cb0",
  "full_nu/check.py": "804d5efe2663c30433865825ff73fc4c3fce5b7654a03778ee0d88cd00c2a834",
  "full_nu/verify_full_nu_families.py": "11579c44d3661de5a40a1aaa6b13456245a2ad7e016cc8d4c63c3431d84c1643",
  "full_nu/verify_uniform_bounds.py": "5c9ca5df0421124e9d0f15b9048f8581a605bdb15f212a710d67696c479a4f90",
  "theory/check_theory.py": "a3592204891cd450df35405f9fab5849262b51aa7e04d9840800f800f3d1a195",
  "theory/normal_forms_check.py": "e3357bbf4ff2cd7fea4b6bd868fa38cff23f072fcd7c657a2b60dc0a69aff39d",
  "theory/symbolic_templates.py": "dcf98825ab85e3a9dbf5e27e0b78ecda120e99beab896e21856d757f9fed0aa5",
  "theory/triangle_templates.py": "26756d967f1e9423a3d0abf3721a18dfbc87a4aa5ea0502c7d8f185efdf08c80"
}


==> anc/validated/editorial/receipt.json <==
{
  "mode": "quick",
  "status": "PASS",
  "seconds": 4.033145399997011,
  "expected_sha256": "71f78f4f5a96e2fbacec90c8c3736c5e3ef78f37bd6aebe0584b3dc9d22cb090",
  "script_sha256": "3bde7ef1057f87913807b0fe33d57e6fbe8376f5ead91841d4e426c33c6b6cb0",
  "witnesses_replayed": 8778,
  "orders": [
    {
      "h": 2,
      "tail_covered": true,
      "witnesses": 4,
      "nu": 6
    },
    {
      "h": 3,
      "tail_covered": true,
      "witnesses": 10,
      "nu": 11
    },
    {
      "h": 4,
      "tail_covered": true,
      "witnesses": 17,
      "nu": 15
    },
    {
      "h": 5,
      "tail_covered": true,
      "witnesses": 32,
      "nu": 22
    },
    {
      "h": 6,
      "tail_covered": true,
      "witnesses": 51,
      "nu": 28
    },
    {
      "h": 7,
      "tail_covered": true,
      "witnesses": 81,
      "nu": 37
    },
    {
      "h": 8,
      "tail_covered": true,
      "witnesses": 113,
      "nu": 45
    },
    {
      "h": 9,
      "tail_covered": true,
      "witnesses": 161,
      "nu": 56
    },
    {
      "h": 10,
      "tail_covered": true,
      "witnesses": 213,
      "nu": 66
    },
    {
      "h": 11,
      "tail_covered": true,
      "witnesses": 278,
      "nu": 80
    },
    {
      "h": 12,
      "tail_covered": true,
      "witnesses": 350,
      "nu": 99
    },
    {
      "h": 13,
      "tail_covered": true,
      "witnesses": 455,
      "nu": 120
    },
    {
      "h": 14,
      "tail_covered": true,
      "witnesses": 551,
      "nu": 143
    },
    {
      "h": 15,
      "tail_covered": true,
      "witnesses": 681,
      "nu": 168
    },
    {
      "h": 16,
      "tail_covered": true,
      "witnesses": 808,
      "nu": 195
    },
    {
      "h": 17,
      "tail_covered": true,
      "witnesses": 968,
      "nu": 224
    },
    {
      "h": 18,
      "tail_covered": true,
      "witnesses": 1138,
      "nu": 255
    },
    {
      "h": 19,
      "tail_covered": true,
      "witnesses": 1334,
      "nu": 288
    },
    {
      "h": 20,
      "tail_covered": true,
      "witnesses": 1533,
      "nu": 323
    }
  ],
  "independent_exclusions": [
    {
      "h": 11,
      "maximum_diameter": 79,
      "target": 347,
      "tested": 79079,
      "pruning": "none",
      "algorithm": "direct integer sets"
    }
  ],
  "counterexample_fibers": {
    "1": 331,
    "2": 15,
    "3": 1
  },
  "families": {
    "h_range": [
      9,
      40
    ],
    "instances": 58,
    "scope": "finite arithmetic control of a separate all-h proof"
  },
  "limits": "Exact finite computations. Coverage and all-parameter construction require the manuscript proofs."
}


==> anc/validated/fiber_types.json <==
{
  "status": "PASS",
  "h": 11,
  "maximum_diameter": 121,
  "pruning": "none",
  "tested": 287980,
  "hits": 64,
  "seconds": 6.801417399998172,
  "rows": [
    {
      "A": [
        0,
        1,
        9,
        82
      ],
      "relations": [
        [
          8,
          -9,
          1,
          0
        ],
        [
          1,
          8,
          -10,
          1
        ],
        [
          9,
          -1,
          -9,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        1,
        10,
        81
      ],
      "relations": [
        [
          8,
          -1,
          -8,
          1
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          9,
          -10,
          1,
          0
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        1,
        10,
        82
      ],
      "relations": [
        [
          0,
          8,
          -9,
          1
        ],
        [
          9,
          -10,
          1,
          0
        ],
        [
          9,
          -2,
          -8,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        7,
        17,
        80
      ],
      "relations": [
        [
          1,
          -8,
          8,
          -1
        ],
        [
          8,
          -1,
          -9,
          2
        ],
        [
          9,
          -9,
          -1,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        7,
        18,
        81
      ],
      "relations": [
        [
          7,
          0,
          -9,
          2
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          9,
          -9,
          -1,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        7,
        24,
        80
      ],
      "relations": [
        [
          8,
          -8,
          -1,
          1
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          7,
          0,
          -10,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        8,
        9,
        82
      ],
      "relations": [
        [
          1,
          -9,
          8,
          0
        ],
        [
          8,
          1,
          -10,
          1
        ],
        [
          9,
          -8,
          -2,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        8,
        17,
        81
      ],
      "relations": [
        [
          8,
          -8,
          -1,
          1
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          7,
          1,
          -10,
          2
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        8,
        19,
        80
      ],
      "relations": [
        [
          7,
          -1,
          -8,
          2
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          9,
          -10,
          0,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        9,
        10,
        82
      ],
      "relations": [
        [
          8,
          -8,
          -1,
          1
        ],
        [
          1,
          -10,
          9,
          0
        ],
        [
          7,
          2,
          -10,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        9,
        26,
        81
      ],
      "relations": [
        [
          8,
          -9,
          0,
          1
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          7,
          -1,
          -9,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        10,
        19,
        81
      ],
      "relations": [
        [
          7,
          -1,
          -8,
          2
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          8,
          -10,
          1,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        11,
        17,
        82
      ],
      "relations": [
        [
          7,
          -9,
          1,
          1
        ],
        [
          1,
          8,
          -10,
          1
        ],
        [
          8,
          -1,
          -9,
          2
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        12,
        19,
        82
      ],
      "relations": [
        [
          7,
          -1,
          -8,
          2
        ],
        [
          0,
          9,
          -10,
          1
        ],
        [
          7,
          -10,
          2,
          1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        17,
        26,
        81
      ],
      "relations": [
        [
          7,
          -8,
          -1,
          2
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          6,
          1,
          -10,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        18,
        34,
        81
      ],
      "relations": [
        [
          7,
          -9,
          0,
          2
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          6,
          -1,
          -9,
          4
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        19,
        26,
        82
      ],
      "relations": [
        [
          0,
          8,
          -9,
          1
        ],
        [
          7,
          -10,
          1,
          2
        ],
        [
          7,
          -2,
          -8,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        19,
        28,
        81
      ],
      "relations": [
        [
          6,
          -1,
          -8,
          3
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          7,
          -10,
          1,
          2
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        21,
        25,
        82
      ],
      "relations": [
        [
          6,
          -9,
          1,
          2
        ],
        [
          1,
          8,
          -10,
          1
        ],
        [
          7,
          -1,
          -9,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        23,
        33,
        80
      ],
      "relations": [
        [
          1,
          -8,
          8,
          -1
        ],
        [
          6,
          -1,
          -9,
          4
        ],
        [
          7,
          -9,
          -1,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        23,
        36,
        81
      ],
      "relations": [
        [
          5,
          0,
          -9,
          4
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          7,
          -9,
          -1,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        24,
        27,
        82
      ],
      "relations": [
        [
          1,
          -9,
          8,
          0
        ],
        [
          6,
          1,
          -10,
          3
        ],
        [
          7,
          -8,
          -2,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        24,
        37,
        80
      ],
      "relations": [
        [
          5,
          -1,
          -8,
          4
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          7,
          -10,
          0,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        26,
        35,
        81
      ],
      "relations": [
        [
          6,
          -8,
          -1,
          3
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          5,
          1,
          -10,
          4
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        27,
        30,
        82
      ],
      "relations": [
        [
          6,
          -8,
          -1,
          3
        ],
        [
          1,
          -10,
          9,
          0
        ],
        [
          5,
          2,
          -10,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        28,
        37,
        81
      ],
      "relations": [
        [
          5,
          -1,
          -8,
          4
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          6,
          -10,
          1,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        31,
        33,
        82
      ],
      "relations": [
        [
          5,
          -9,
          1,
          3
        ],
        [
          1,
          8,
          -10,
          1
        ],
        [
          6,
          -1,
          -9,
          4
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        31,
        41,
        80
      ],
      "relations": [
        [
          1,
          -8,
          8,
          -1
        ],
        [
          5,
          -1,
          -9,
          5
        ],
        [
          6,
          -9,
          -1,
          4
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        31,
        45,
        81
      ],
      "relations": [
        [
          4,
          0,
          -9,
          5
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          6,
          -9,
          -1,
          4
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        32,
        37,
        82
      ],
      "relations": [
        [
          5,
          -1,
          -8,
          4
        ],
        [
          0,
          9,
          -10,
          1
        ],
        [
          5,
          -10,
          2,
          3
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        35,
        44,
        81
      ],
      "relations": [
        [
          5,
          -8,
          -1,
          4
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          4,
          1,
          -10,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        36,
        50,
        81
      ],
      "relations": [
        [
          5,
          -9,
          0,
          4
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          4,
          -1,
          -9,
          6
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        37,
        42,
        82
      ],
      "relations": [
        [
          0,
          8,
          -9,
          1
        ],
        [
          5,
          -10,
          1,
          4
        ],
        [
          5,
          -2,
          -8,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        37,
        46,
        81
      ],
      "relations": [
        [
          4,
          -1,
          -8,
          5
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          5,
          -10,
          1,
          4
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        39,
        49,
        80
      ],
      "relations": [
        [
          1,
          -8,
          8,
          -1
        ],
        [
          4,
          -1,
          -9,
          6
        ],
        [
          5,
          -9,
          -1,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        40,
        45,
        82
      ],
      "relations": [
        [
          1,
          -9,
          8,
          0
        ],
        [
          4,
          1,
          -10,
          5
        ],
        [
          5,
          -8,
          -2,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        43,
        56,
        80
      ],
      "relations": [
        [
          4,
          -8,
          -1,
          5
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          3,
          0,
          -10,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        44,
        53,
        81
      ],
      "relations": [
        [
          4,
          -8,
          -1,
          5
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          3,
          1,
          -10,
          6
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        45,
        50,
        82
      ],
      "relations": [
        [
          4,
          -8,
          -1,
          5
        ],
        [
          1,
          -10,
          9,
          0
        ],
        [
          3,
          2,
          -10,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        45,
        58,
        81
      ],
      "relations": [
        [
          4,
          -9,
          0,
          5
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          3,
          -1,
          -9,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        46,
        55,
        81
      ],
      "relations": [
        [
          3,
          -1,
          -8,
          6
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          4,
          -10,
          1,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        47,
        57,
        80
      ],
      "relations": [
        [
          1,
          -8,
          8,
          -1
        ],
        [
          3,
          -1,
          -9,
          7
        ],
        [
          4,
          -9,
          -1,
          6
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        47,
        63,
        81
      ],
      "relations": [
        [
          2,
          0,
          -9,
          7
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          4,
          -9,
          -1,
          6
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        49,
        51,
        82
      ],
      "relations": [
        [
          3,
          1,
          -9,
          5
        ],
        [
          1,
          -10,
          8,
          1
        ],
        [
          4,
          -9,
          -1,
          6
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        52,
        55,
        82
      ],
      "relations": [
        [
          3,
          -1,
          -8,
          6
        ],
        [
          0,
          9,
          -10,
          1
        ],
        [
          3,
          -10,
          2,
          5
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        53,
        62,
        81
      ],
      "relations": [
        [
          3,
          -8,
          -1,
          6
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          2,
          1,
          -10,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        55,
        58,
        82
      ],
      "relations": [
        [
          0,
          8,
          -9,
          1
        ],
        [
          3,
          -10,
          1,
          6
        ],
        [
          3,
          -2,
          -8,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        55,
        64,
        81
      ],
      "relations": [
        [
          2,
          -1,
          -8,
          7
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          3,
          -10,
          1,
          6
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        55,
        72,
        81
      ],
      "relations": [
        [
          1,
          0,
          -9,
          8
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          3,
          -9,
          -1,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        56,
        63,
        82
      ],
      "relations": [
        [
          1,
          -9,
          8,
          0
        ],
        [
          2,
          1,
          -10,
          7
        ],
        [
          3,
          -8,
          -2,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        56,
        73,
        80
      ],
      "relations": [
        [
          1,
          -1,
          -8,
          8
        ],
        [
          2,
          -9,
          8,
          -1
        ],
        [
          3,
          -10,
          0,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        57,
        61,
        82
      ],
      "relations": [
        [
          2,
          1,
          -9,
          6
        ],
        [
          1,
          -10,
          8,
          1
        ],
        [
          3,
          -9,
          -1,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        61,
        72,
        80
      ],
      "relations": [
        [
          2,
          -8,
          -1,
          7
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          1,
          0,
          -10,
          9
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        62,
        71,
        81
      ],
      "relations": [
        [
          2,
          -8,
          -1,
          7
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          1,
          1,
          -10,
          8
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        63,
        70,
        82
      ],
      "relations": [
        [
          2,
          -8,
          -1,
          7
        ],
        [
          1,
          -10,
          9,
          0
        ],
        [
          1,
          2,
          -10,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        63,
        73,
        80
      ],
      "relations": [
        [
          1,
          -8,
          8,
          -1
        ],
        [
          1,
          -1,
          -9,
          9
        ],
        [
          2,
          -9,
          -1,
          8
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        63,
        74,
        81
      ],
      "relations": [
        [
          2,
          -9,
          0,
          7
        ],
        [
          1,
          -8,
          9,
          -2
        ],
        [
          1,
          -1,
          -9,
          9
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        64,
        73,
        81
      ],
      "relations": [
        [
          1,
          -1,
          -8,
          8
        ],
        [
          1,
          -9,
          9,
          -1
        ],
        [
          2,
          -10,
          1,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        65,
        71,
        82
      ],
      "relations": [
        [
          1,
          1,
          -9,
          7
        ],
        [
          1,
          -10,
          8,
          1
        ],
        [
          2,
          -9,
          -1,
          8
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        71,
        80,
        81
      ],
      "relations": [
        [
          1,
          -8,
          -1,
          8
        ],
        [
          0,
          1,
          -10,
          9
        ],
        [
          1,
          -9,
          9,
          -1
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        72,
        73,
        82
      ],
      "relations": [
        [
          1,
          -1,
          -8,
          8
        ],
        [
          0,
          9,
          -10,
          1
        ],
        [
          1,
          -10,
          2,
          7
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        72,
        81,
        82
      ],
      "relations": [
        [
          1,
          -9,
          8,
          0
        ],
        [
          0,
          1,
          -10,
          9
        ],
        [
          1,
          -8,
          -2,
          9
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        73,
        74,
        82
      ],
      "relations": [
        [
          0,
          8,
          -9,
          1
        ],
        [
          1,
          -10,
          1,
          8
        ],
        [
          1,
          -2,
          -8,
          9
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    },
    {
      "A": [
        0,
        73,
        81,
        82
      ],
      "relations": [
        [
          0,
          1,
          -9,
          8
        ],
        [
          1,
          -10,
          8,
          1
        ],
        [
          1,
          -9,
          -1,
          9
        ]
      ],
      "degrees": [
        9,
        10,
        10
      ],
      "fiber_multiplicities": {
        "1": 331,
        "2": 15,
        "3": 1
      }
    }
  ]
}


==> anc/validated/full_nu/families.json <==
{
  "status": "PASS",
  "started_utc": "2026-09-09T00:05:11.379439+00:00",
  "family_instances": 6696,
  "direct_multiset_fiber_checks": 651,
  "h_checked": [
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    100,
    101,
    120,
    121,
    160,
    161,
    200,
    201
  ],
  "classification": {
    "candidate_defects": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      8,
      9,
      10,
      11,
      12,
      14,
      15,
      17,
      18,
      20,
      21,
      22,
      23,
      24,
      26,
      29,
      30
    ],
    "special_after_plain_families": [
      17,
      23,
      26,
      29
    ],
    "three_direction_patterns": [
      {
        "deficits": [
          0,
          0,
          0
        ],
        "edge_count": 3,
        "possible_defects": [
          2,
          3
        ]
      },
      {
        "deficits": [
          1,
          0,
          0
        ],
        "edge_count": 6,
        "possible_defects": [
          5,
          6
        ]
      },
      {
        "deficits": [
          1,
          1,
          0
        ],
        "edge_count": 9,
        "possible_defects": [
          8,
          9
        ]
      },
      {
        "deficits": [
          1,
          1,
          1
        ],
        "edge_count": 12,
        "possible_defects": [
          8,
          11,
          12
        ]
      },
      {
        "deficits": [
          2,
          0,
          0
        ],
        "edge_count": 12,
        "possible_defects": [
          11,
          12
        ]
      },
      {
        "deficits": [
          2,
          1,
          0
        ],
        "edge_count": 15,
        "possible_defects": [
          14,
          15
        ]
      },
      {
        "deficits": [
          2,
          1,
          1
        ],
        "edge_count": 18,
        "possible_defects": [
          14,
          17,
          18
        ]
      },
      {
        "deficits": [
          2,
          2,
          0
        ],
        "edge_count": 21,
        "possible_defects": [
          20,
          21
        ]
      },
      {
        "deficits": [
          2,
          2,
          1
        ],
        "edge_count": 24,
        "possible_defects": [
          20,
          23,
          24
        ]
      },
      {
        "deficits": [
          2,
          2,
          2
        ],
        "edge_count": 30,
        "possible_defects": [
          20,
          26,
          29,
          30
        ]
      },
      {
        "deficits": [
          3,
          0,
          0
        ],
        "edge_count": 22,
        "possible_defects": [
          21,
          22
        ]
      }
    ]
  },
  "sample_records": [
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        162,
        179
      ],
      "defect": 0,
      "multiplicities": {
        "1": 1140
      },
      "active_deficits": []
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        161,
        178
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1138,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        160,
        177
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1132,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        159,
        176
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1120,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        158,
        175
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1100,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        153,
        169
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1138,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        152,
        168
      ],
      "defect": 2,
      "multiplicities": {
        "1": 1136,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        151,
        167
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1130,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        150,
        166
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1118,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        149,
        165
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1098,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        158,
        173
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1132,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        157,
        172
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1130,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        156,
        171
      ],
      "defect": 8,
      "multiplicities": {
        "1": 1124,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        155,
        170
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1112,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        154,
        169
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1092,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        148,
        162
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1120,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        147,
        161
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1118,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        146,
        160
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1112,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        145,
        159
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1100,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        144,
        158
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1080,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        150,
        163
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1100,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        149,
        162
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1098,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        148,
        161
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1092,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        147,
        160
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1080,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        146,
        159
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1060,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        9,
        17,
        217
      ],
      "defect": 3,
      "multiplicities": {
        "1": 1134,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        9,
        16,
        209
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1128,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        8,
        15,
        199
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1116,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        9,
        14,
        193
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1096,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        9,
        17,
        208
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1128,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        9,
        16,
        200
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1122,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        8,
        15,
        191
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1110,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        9,
        14,
        184
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1090,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        9,
        17,
        199
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1116,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        9,
        16,
        191
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1110,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        8,
        15,
        183
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1098,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        9,
        14,
        175
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1078,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        9,
        17,
        190
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1096,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        9,
        16,
        182
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1090,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        8,
        15,
        175
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1078,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        9,
        14,
        166
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1058,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        9,
        17,
        209
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1128,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        9,
        16,
        202
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1122,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        8,
        15,
        192
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1110,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        9,
        14,
        188
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1090,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        9,
        17,
        200
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1122,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        9,
        16,
        193
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1116,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        8,
        15,
        184
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1104,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        9,
        14,
        179
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1084,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        9,
        17,
        191
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1110,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        9,
        16,
        184
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1104,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        8,
        15,
        176
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1092,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        9,
        14,
        170
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1072,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        9,
        17,
        182
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1090,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        9,
        16,
        175
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1084,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        8,
        15,
        168
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1072,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        9,
        14,
        161
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1052,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        9,
        17,
        201
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1116,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        9,
        16,
        195
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1110,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        8,
        15,
        185
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1098,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        9,
        14,
        183
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1078,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        9,
        17,
        192
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1110,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        9,
        16,
        186
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1104,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        8,
        15,
        177
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1092,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        9,
        14,
        174
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1072,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        9,
        17,
        183
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1098,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        9,
        16,
        177
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1092,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        8,
        15,
        169
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1080,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        9,
        14,
        165
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1060,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        9,
        17,
        174
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1078,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        9,
        16,
        168
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1072,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        8,
        15,
        161
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1060,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        9,
        14,
        156
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1040,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        9,
        17,
        193
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1096,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        9,
        16,
        188
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1090,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        8,
        15,
        178
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1078,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        9,
        14,
        178
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1058,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        9,
        17,
        184
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1090,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        9,
        16,
        179
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1084,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        8,
        15,
        170
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1072,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        9,
        14,
        169
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1052,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        9,
        17,
        175
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1078,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        9,
        16,
        170
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1072,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        8,
        15,
        162
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1060,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        9,
        14,
        160
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1040,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        9,
        17,
        166
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1058,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        9,
        16,
        161
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1052,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        8,
        15,
        154
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1040,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        9,
        14,
        151
      ],
      "defect": 60,
      "multiplicities": {
        "1": 1020,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 17,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        13,
        29,
        224
      ],
      "defect": 17,
      "multiplicities": {
        "1": 1107,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 17,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        13,
        15,
        212
      ],
      "defect": 23,
      "multiplicities": {
        "1": 1095,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        14,
        15,
        211
      ],
      "defect": 26,
      "multiplicities": {
        "1": 1092,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 17,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        13,
        15,
        199
      ],
      "defect": 29,
      "multiplicities": {
        "1": 1083,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        172,
        190
      ],
      "defect": 0,
      "multiplicities": {
        "1": 1330
      },
      "active_deficits": []
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        171,
        189
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1328,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        170,
        188
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1322,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        169,
        187
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1310,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        168,
        186
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1290,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        179,
        196
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1328,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        178,
        195
      ],
      "defect": 2,
      "multiplicities": {
        "1": 1326,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        177,
        194
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1320,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        176,
        193
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1308,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        175,
        192
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1288,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        169,
        185
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1322,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        168,
        184
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1320,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        167,
        183
      ],
      "defect": 8,
      "multiplicities": {
        "1": 1314,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        166,
        182
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1302,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        165,
        181
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1282,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        173,
        188
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1310,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        172,
        187
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1308,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        171,
        186
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1302,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        170,
        185
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1290,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        169,
        184
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1270,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        162,
        176
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1290,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        161,
        175
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1288,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        160,
        174
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1282,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        159,
        173
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1270,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        158,
        172
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1250,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        11,
        18,
        247
      ],
      "defect": 3,
      "multiplicities": {
        "1": 1324,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        9,
        17,
        234
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1318,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        9,
        16,
        225
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1306,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        8,
        15,
        214
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1286,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        11,
        18,
        236
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1318,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        9,
        17,
        225
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1312,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        9,
        16,
        216
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1300,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        8,
        15,
        206
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1280,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        11,
        18,
        225
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1306,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        9,
        17,
        216
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1300,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        9,
        16,
        207
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1288,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        8,
        15,
        198
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1268,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        11,
        18,
        214
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1286,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        9,
        17,
        207
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1280,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        9,
        16,
        198
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1268,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        8,
        15,
        190
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1248,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        11,
        18,
        240
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1318,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        9,
        17,
        226
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1312,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        9,
        16,
        218
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1300,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        8,
        15,
        207
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1280,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        11,
        18,
        229
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1312,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        9,
        17,
        217
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1306,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        9,
        16,
        209
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1294,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        8,
        15,
        199
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1274,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        11,
        18,
        218
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1300,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        9,
        17,
        208
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1294,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        9,
        16,
        200
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1282,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        8,
        15,
        191
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1262,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        11,
        18,
        207
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1280,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        9,
        17,
        199
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1274,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        9,
        16,
        191
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1262,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        8,
        15,
        183
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1242,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        11,
        18,
        233
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1306,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        9,
        17,
        218
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1300,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        9,
        16,
        211
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1288,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        8,
        15,
        200
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1268,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        11,
        18,
        222
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1300,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        9,
        17,
        209
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1294,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        9,
        16,
        202
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1282,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        8,
        15,
        192
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1262,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        11,
        18,
        211
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1288,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        9,
        17,
        200
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1282,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        9,
        16,
        193
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1270,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        8,
        15,
        184
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1250,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        11,
        18,
        200
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1268,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        9,
        17,
        191
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1262,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        9,
        16,
        184
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1250,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        8,
        15,
        176
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1230,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        11,
        18,
        226
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1286,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        9,
        17,
        210
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1280,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        9,
        16,
        204
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1268,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        8,
        15,
        193
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1248,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        11,
        18,
        215
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1280,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        9,
        17,
        201
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1274,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        9,
        16,
        195
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1262,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        8,
        15,
        185
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1242,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        11,
        18,
        204
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1268,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        9,
        17,
        192
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1262,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        9,
        16,
        186
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1250,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        8,
        15,
        177
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1230,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        11,
        18,
        193
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1248,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        9,
        17,
        183
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1242,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        9,
        16,
        177
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1230,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        8,
        15,
        169
      ],
      "defect": 60,
      "multiplicities": {
        "1": 1210,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 18,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        14,
        31,
        255
      ],
      "defect": 17,
      "multiplicities": {
        "1": 1297,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 18,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        15,
        17,
        242
      ],
      "defect": 23,
      "multiplicities": {
        "1": 1285,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        15,
        16,
        241
      ],
      "defect": 26,
      "multiplicities": {
        "1": 1282,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 18,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        137,
        158,
        226
      ],
      "defect": 29,
      "multiplicities": {
        "1": 1273,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        200,
        219
      ],
      "defect": 0,
      "multiplicities": {
        "1": 1540
      },
      "active_deficits": []
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        199,
        218
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1538,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        198,
        217
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1532,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        197,
        216
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1520,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        196,
        215
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1500,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        190,
        208
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1538,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        189,
        207
      ],
      "defect": 2,
      "multiplicities": {
        "1": 1536,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        188,
        206
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1530,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        187,
        205
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1518,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        186,
        204
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1498,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        196,
        213
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1532,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        195,
        212
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1530,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        194,
        211
      ],
      "defect": 8,
      "multiplicities": {
        "1": 1524,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        193,
        210
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1512,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        192,
        209
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1492,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        185,
        201
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1520,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        184,
        200
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1518,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        183,
        199
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1512,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        182,
        198
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1500,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        181,
        197
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1480,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        188,
        203
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1500,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        187,
        202
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1498,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        186,
        201
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1492,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        185,
        200
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1480,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        184,
        199
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1460,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        10,
        19,
        271
      ],
      "defect": 3,
      "multiplicities": {
        "1": 1534,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        11,
        18,
        265
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1528,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        9,
        17,
        251
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1516,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        9,
        16,
        241
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1496,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        10,
        19,
        261
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1528,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        11,
        18,
        254
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1522,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        9,
        17,
        242
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1510,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        9,
        16,
        232
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1490,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        10,
        19,
        251
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1516,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        11,
        18,
        243
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1510,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        9,
        17,
        233
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1498,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        9,
        16,
        223
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1478,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        10,
        19,
        241
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1496,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        11,
        18,
        232
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1490,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        9,
        17,
        224
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1478,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        9,
        16,
        214
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1458,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        10,
        19,
        262
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1528,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        11,
        18,
        258
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1522,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        9,
        17,
        243
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1510,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        9,
        16,
        234
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1490,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        10,
        19,
        252
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1522,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        11,
        18,
        247
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1516,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        9,
        17,
        234
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1504,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        9,
        16,
        225
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1484,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        10,
        19,
        242
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1510,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        11,
        18,
        236
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1504,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        9,
        17,
        225
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1492,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        9,
        16,
        216
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1472,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        10,
        19,
        232
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1490,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        11,
        18,
        225
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1484,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        9,
        17,
        216
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1472,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        9,
        16,
        207
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1452,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        10,
        19,
        253
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1516,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        11,
        18,
        251
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1510,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        9,
        17,
        235
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1498,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        9,
        16,
        227
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1478,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        10,
        19,
        243
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1510,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        11,
        18,
        240
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1504,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        9,
        17,
        226
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1492,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        9,
        16,
        218
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1472,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        10,
        19,
        233
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1498,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        11,
        18,
        229
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1492,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        9,
        17,
        217
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1480,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        9,
        16,
        209
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1460,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        10,
        19,
        223
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1478,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        11,
        18,
        218
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1472,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        9,
        17,
        208
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1460,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        9,
        16,
        200
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1440,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        10,
        19,
        244
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1496,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        11,
        18,
        244
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1490,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        9,
        17,
        227
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1478,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        9,
        16,
        220
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1458,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        10,
        19,
        234
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1490,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        11,
        18,
        233
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1484,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        9,
        17,
        218
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1472,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        9,
        16,
        211
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1452,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        10,
        19,
        224
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1478,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        11,
        18,
        222
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1472,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        9,
        17,
        209
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1460,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        9,
        16,
        202
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1440,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        10,
        19,
        214
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1458,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        11,
        18,
        211
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1452,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        9,
        17,
        200
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1440,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        9,
        16,
        193
      ],
      "defect": 60,
      "multiplicities": {
        "1": 1420,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 19,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        16,
        35,
        288
      ],
      "defect": 17,
      "multiplicities": {
        "1": 1507,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 19,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        15,
        17,
        274
      ],
      "defect": 23,
      "multiplicities": {
        "1": 1495,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        16,
        17,
        273
      ],
      "defect": 26,
      "multiplicities": {
        "1": 1492,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 19,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        15,
        17,
        259
      ],
      "defect": 29,
      "multiplicities": {
        "1": 1483,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        211,
        231
      ],
      "defect": 0,
      "multiplicities": {
        "1": 1771
      },
      "active_deficits": []
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        210,
        230
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1769,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        209,
        229
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1763,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        208,
        228
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1751,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        207,
        227
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1731,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        219,
        238
      ],
      "defect": 1,
      "multiplicities": {
        "1": 1769,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        218,
        237
      ],
      "defect": 2,
      "multiplicities": {
        "1": 1767,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        217,
        236
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1761,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        216,
        235
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1749,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        215,
        234
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1729,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        208,
        226
      ],
      "defect": 4,
      "multiplicities": {
        "1": 1763,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        207,
        225
      ],
      "defect": 5,
      "multiplicities": {
        "1": 1761,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        206,
        224
      ],
      "defect": 8,
      "multiplicities": {
        "1": 1755,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        205,
        223
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1743,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        204,
        222
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1723,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        213,
        230
      ],
      "defect": 10,
      "multiplicities": {
        "1": 1751,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        212,
        229
      ],
      "defect": 11,
      "multiplicities": {
        "1": 1749,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        211,
        228
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1743,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        210,
        227
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1731,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        209,
        226
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1711,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        201,
        217
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1731,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        200,
        216
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1729,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        199,
        215
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1723,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        198,
        214
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1711,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        197,
        213
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1691,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        11,
        20,
        301
      ],
      "defect": 3,
      "multiplicities": {
        "1": 1765,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        10,
        19,
        290
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1759,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        11,
        18,
        283
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1747,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        9,
        17,
        268
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1727,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        11,
        20,
        290
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1759,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        10,
        19,
        280
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1753,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        11,
        18,
        272
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1741,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        9,
        17,
        259
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1721,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        11,
        20,
        279
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1747,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        10,
        19,
        270
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1741,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        11,
        18,
        261
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1729,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        9,
        17,
        250
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1709,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        11,
        20,
        268
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1727,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        10,
        19,
        260
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1721,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        11,
        18,
        250
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1709,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        9,
        17,
        241
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1689,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        11,
        20,
        292
      ],
      "defect": 6,
      "multiplicities": {
        "1": 1759,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        10,
        19,
        281
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1753,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        11,
        18,
        276
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1741,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        9,
        17,
        260
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1721,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        11,
        20,
        281
      ],
      "defect": 9,
      "multiplicities": {
        "1": 1753,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        10,
        19,
        271
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1747,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        11,
        18,
        265
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1735,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        9,
        17,
        251
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1715,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        11,
        20,
        270
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1741,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        10,
        19,
        261
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1735,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        11,
        18,
        254
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1723,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        9,
        17,
        242
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1703,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        11,
        20,
        259
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1721,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        10,
        19,
        251
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1715,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        11,
        18,
        243
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1703,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        9,
        17,
        233
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1683,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        11,
        20,
        283
      ],
      "defect": 12,
      "multiplicities": {
        "1": 1747,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        10,
        19,
        272
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1741,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        11,
        18,
        269
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1729,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        9,
        17,
        252
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1709,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        11,
        20,
        272
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1741,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        10,
        19,
        262
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1735,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        11,
        18,
        258
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1723,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        9,
        17,
        243
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1703,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        11,
        20,
        261
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1729,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        10,
        19,
        252
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1723,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        11,
        18,
        247
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1711,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        9,
        17,
        234
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1691,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        11,
        20,
        250
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1709,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        10,
        19,
        242
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1703,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        11,
        18,
        236
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1691,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        9,
        17,
        225
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1671,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        11,
        20,
        274
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1727,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        10,
        19,
        263
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1721,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        11,
        18,
        262
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1709,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        9,
        17,
        244
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1689,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        11,
        20,
        263
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1721,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        10,
        19,
        253
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1715,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        11,
        18,
        251
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1703,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        9,
        17,
        235
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1683,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        11,
        20,
        252
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1709,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        10,
        19,
        243
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1703,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        11,
        18,
        240
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1691,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        9,
        17,
        226
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1671,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        11,
        20,
        241
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1689,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        10,
        19,
        233
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1683,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        11,
        18,
        229
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1671,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        9,
        17,
        217
      ],
      "defect": 60,
      "multiplicities": {
        "1": 1651,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 20,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        16,
        35,
        323
      ],
      "defect": 17,
      "multiplicities": {
        "1": 1738,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 20,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        17,
        19,
        308
      ],
      "defect": 23,
      "multiplicities": {
        "1": 1726,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        17,
        18,
        307
      ],
      "defect": 26,
      "multiplicities": {
        "1": 1723,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 20,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        121,
        148,
        290
      ],
      "defect": 29,
      "multiplicities": {
        "1": 1714,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        242,
        263
      ],
      "defect": 0,
      "multiplicities": {
        "1": 2024
      },
      "active_deficits": []
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        241,
        262
      ],
      "defect": 1,
      "multiplicities": {
        "1": 2022,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        240,
        261
      ],
      "defect": 4,
      "multiplicities": {
        "1": 2016,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        239,
        260
      ],
      "defect": 10,
      "multiplicities": {
        "1": 2004,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        238,
        259
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1984,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        231,
        251
      ],
      "defect": 1,
      "multiplicities": {
        "1": 2022,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        230,
        250
      ],
      "defect": 2,
      "multiplicities": {
        "1": 2020,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        229,
        249
      ],
      "defect": 5,
      "multiplicities": {
        "1": 2014,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        228,
        248
      ],
      "defect": 11,
      "multiplicities": {
        "1": 2002,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        227,
        247
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1982,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        238,
        257
      ],
      "defect": 4,
      "multiplicities": {
        "1": 2016,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        237,
        256
      ],
      "defect": 5,
      "multiplicities": {
        "1": 2014,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        236,
        255
      ],
      "defect": 8,
      "multiplicities": {
        "1": 2008,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        235,
        254
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1996,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        234,
        253
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1976,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        226,
        244
      ],
      "defect": 10,
      "multiplicities": {
        "1": 2004,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        225,
        243
      ],
      "defect": 11,
      "multiplicities": {
        "1": 2002,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        224,
        242
      ],
      "defect": 14,
      "multiplicities": {
        "1": 1996,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        223,
        241
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1984,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        222,
        240
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1964,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        230,
        247
      ],
      "defect": 20,
      "multiplicities": {
        "1": 1984,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        229,
        246
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1982,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        228,
        245
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1976,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        227,
        244
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1964,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        226,
        243
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1944,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        11,
        21,
        331
      ],
      "defect": 3,
      "multiplicities": {
        "1": 2018,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        11,
        20,
        321
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2012,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        10,
        19,
        309
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2000,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        11,
        18,
        301
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1980,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        11,
        21,
        320
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2012,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        11,
        20,
        310
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2006,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        10,
        19,
        299
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1994,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        11,
        18,
        290
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1974,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        11,
        21,
        309
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2000,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        11,
        20,
        299
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1994,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        10,
        19,
        289
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1982,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        11,
        18,
        279
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1962,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        11,
        21,
        298
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1980,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        11,
        20,
        288
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1974,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        10,
        19,
        279
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1962,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        11,
        18,
        268
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1942,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        11,
        21,
        321
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2012,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        11,
        20,
        312
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2006,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        10,
        19,
        300
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1994,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        11,
        18,
        294
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1974,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        11,
        21,
        310
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2006,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        11,
        20,
        301
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2000,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        10,
        19,
        290
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1988,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        11,
        18,
        283
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1968,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        11,
        21,
        299
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1994,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        11,
        20,
        290
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1988,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        10,
        19,
        280
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1976,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        11,
        18,
        272
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1956,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        11,
        21,
        288
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1974,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        11,
        20,
        279
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1968,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        10,
        19,
        270
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1956,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        11,
        18,
        261
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1936,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        11,
        21,
        311
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2000,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        11,
        20,
        303
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1994,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        10,
        19,
        291
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1982,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        11,
        18,
        287
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1962,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        11,
        21,
        300
      ],
      "defect": 15,
      "multiplicities": {
        "1": 1994,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        11,
        20,
        292
      ],
      "defect": 18,
      "multiplicities": {
        "1": 1988,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        10,
        19,
        281
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1976,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        11,
        18,
        276
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1956,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        11,
        21,
        289
      ],
      "defect": 21,
      "multiplicities": {
        "1": 1982,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        11,
        20,
        281
      ],
      "defect": 24,
      "multiplicities": {
        "1": 1976,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        10,
        19,
        271
      ],
      "defect": 30,
      "multiplicities": {
        "1": 1964,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        11,
        18,
        265
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1944,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        11,
        21,
        278
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1962,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        11,
        20,
        270
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1956,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        10,
        19,
        261
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1944,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        11,
        18,
        254
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1924,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        11,
        21,
        301
      ],
      "defect": 22,
      "multiplicities": {
        "1": 1980,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        11,
        20,
        294
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1974,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        10,
        19,
        282
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1962,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        11,
        18,
        280
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1942,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        11,
        21,
        290
      ],
      "defect": 25,
      "multiplicities": {
        "1": 1974,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        11,
        20,
        283
      ],
      "defect": 28,
      "multiplicities": {
        "1": 1968,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        10,
        19,
        272
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1956,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        11,
        18,
        269
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1936,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        11,
        21,
        279
      ],
      "defect": 31,
      "multiplicities": {
        "1": 1962,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        11,
        20,
        272
      ],
      "defect": 34,
      "multiplicities": {
        "1": 1956,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        10,
        19,
        262
      ],
      "defect": 40,
      "multiplicities": {
        "1": 1944,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        11,
        18,
        258
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1924,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        11,
        21,
        268
      ],
      "defect": 41,
      "multiplicities": {
        "1": 1942,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        11,
        20,
        261
      ],
      "defect": 44,
      "multiplicities": {
        "1": 1936,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        10,
        19,
        252
      ],
      "defect": 50,
      "multiplicities": {
        "1": 1924,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        11,
        18,
        247
      ],
      "defect": 60,
      "multiplicities": {
        "1": 1904,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 21,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        17,
        37,
        360
      ],
      "defect": 17,
      "multiplicities": {
        "1": 1991,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 21,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        17,
        19,
        344
      ],
      "defect": 23,
      "multiplicities": {
        "1": 1979,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        18,
        19,
        343
      ],
      "defect": 26,
      "multiplicities": {
        "1": 1976,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 21,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        17,
        19,
        327
      ],
      "defect": 29,
      "multiplicities": {
        "1": 1967,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        254,
        276
      ],
      "defect": 0,
      "multiplicities": {
        "1": 2300
      },
      "active_deficits": []
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        253,
        275
      ],
      "defect": 1,
      "multiplicities": {
        "1": 2298,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        252,
        274
      ],
      "defect": 4,
      "multiplicities": {
        "1": 2292,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        251,
        273
      ],
      "defect": 10,
      "multiplicities": {
        "1": 2280,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        250,
        272
      ],
      "defect": 20,
      "multiplicities": {
        "1": 2260,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        263,
        284
      ],
      "defect": 1,
      "multiplicities": {
        "1": 2298,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        262,
        283
      ],
      "defect": 2,
      "multiplicities": {
        "1": 2296,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        261,
        282
      ],
      "defect": 5,
      "multiplicities": {
        "1": 2290,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        260,
        281
      ],
      "defect": 11,
      "multiplicities": {
        "1": 2278,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        259,
        280
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2258,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        251,
        271
      ],
      "defect": 4,
      "multiplicities": {
        "1": 2292,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        250,
        270
      ],
      "defect": 5,
      "multiplicities": {
        "1": 2290,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        249,
        269
      ],
      "defect": 8,
      "multiplicities": {
        "1": 2284,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        248,
        268
      ],
      "defect": 14,
      "multiplicities": {
        "1": 2272,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        247,
        267
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2252,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        257,
        276
      ],
      "defect": 10,
      "multiplicities": {
        "1": 2280,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        256,
        275
      ],
      "defect": 11,
      "multiplicities": {
        "1": 2278,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        255,
        274
      ],
      "defect": 14,
      "multiplicities": {
        "1": 2272,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        254,
        273
      ],
      "defect": 20,
      "multiplicities": {
        "1": 2260,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        253,
        272
      ],
      "defect": 30,
      "multiplicities": {
        "1": 2240,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        244,
        262
      ],
      "defect": 20,
      "multiplicities": {
        "1": 2260,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        243,
        261
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2258,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        242,
        260
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2252,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        241,
        259
      ],
      "defect": 30,
      "multiplicities": {
        "1": 2240,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        240,
        258
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2220,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        13,
        22,
        367
      ],
      "defect": 3,
      "multiplicities": {
        "1": 2294,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        11,
        21,
        352
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2288,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        11,
        20,
        341
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2276,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        10,
        19,
        328
      ],
      "defect": 22,
      "multiplicities": {
        "1": 2256,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        13,
        22,
        354
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2288,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        11,
        21,
        341
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2282,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        11,
        20,
        330
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2270,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        10,
        19,
        318
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2250,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        13,
        22,
        341
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2276,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        11,
        21,
        330
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2270,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        11,
        20,
        319
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2258,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        10,
        19,
        308
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2238,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        13,
        22,
        328
      ],
      "defect": 22,
      "multiplicities": {
        "1": 2256,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        11,
        21,
        319
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2250,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        11,
        20,
        308
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2238,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        10,
        19,
        298
      ],
      "defect": 41,
      "multiplicities": {
        "1": 2218,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        13,
        22,
        358
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2288,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        11,
        21,
        342
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2282,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        11,
        20,
        332
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2270,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        10,
        19,
        319
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2250,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        13,
        22,
        345
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2282,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        11,
        21,
        331
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2276,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        11,
        20,
        321
      ],
      "defect": 18,
      "multiplicities": {
        "1": 2264,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        10,
        19,
        309
      ],
      "defect": 28,
      "multiplicities": {
        "1": 2244,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        13,
        22,
        332
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2270,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        11,
        21,
        320
      ],
      "defect": 18,
      "multiplicities": {
        "1": 2264,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        11,
        20,
        310
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2252,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        10,
        19,
        299
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2232,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        13,
        22,
        319
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2250,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        11,
        21,
        309
      ],
      "defect": 28,
      "multiplicities": {
        "1": 2244,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        11,
        20,
        299
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2232,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        10,
        19,
        289
      ],
      "defect": 44,
      "multiplicities": {
        "1": 2212,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        13,
        22,
        349
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2276,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        11,
        21,
        332
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2270,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        11,
        20,
        323
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2258,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        10,
        19,
        310
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2238,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        13,
        22,
        336
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2270,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        11,
        21,
        321
      ],
      "defect": 18,
      "multiplicities": {
        "1": 2264,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        11,
        20,
        312
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2252,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        10,
        19,
        300
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2232,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        13,
        22,
        323
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2258,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        11,
        21,
        310
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2252,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        11,
        20,
        301
      ],
      "defect": 30,
      "multiplicities": {
        "1": 2240,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        10,
        19,
        290
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2220,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        13,
        22,
        310
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2238,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        11,
        21,
        299
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2232,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        11,
        20,
        290
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2220,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        10,
        19,
        280
      ],
      "defect": 50,
      "multiplicities": {
        "1": 2200,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        13,
        22,
        340
      ],
      "defect": 22,
      "multiplicities": {
        "1": 2256,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        11,
        21,
        322
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2250,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        11,
        20,
        314
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2238,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        10,
        19,
        301
      ],
      "defect": 41,
      "multiplicities": {
        "1": 2218,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        13,
        22,
        327
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2250,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        11,
        21,
        311
      ],
      "defect": 28,
      "multiplicities": {
        "1": 2244,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        11,
        20,
        303
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2232,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        10,
        19,
        291
      ],
      "defect": 44,
      "multiplicities": {
        "1": 2212,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        13,
        22,
        314
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2238,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        11,
        21,
        300
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2232,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        11,
        20,
        292
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2220,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        10,
        19,
        281
      ],
      "defect": 50,
      "multiplicities": {
        "1": 2200,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        13,
        22,
        301
      ],
      "defect": 41,
      "multiplicities": {
        "1": 2218,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        11,
        21,
        289
      ],
      "defect": 44,
      "multiplicities": {
        "1": 2212,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        11,
        20,
        281
      ],
      "defect": 50,
      "multiplicities": {
        "1": 2200,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        10,
        19,
        271
      ],
      "defect": 60,
      "multiplicities": {
        "1": 2180,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 22,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        19,
        41,
        399
      ],
      "defect": 17,
      "multiplicities": {
        "1": 2267,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 22,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        19,
        21,
        382
      ],
      "defect": 23,
      "multiplicities": {
        "1": 2255,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        19,
        20,
        381
      ],
      "defect": 26,
      "multiplicities": {
        "1": 2252,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 22,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        211,
        238,
        362
      ],
      "defect": 29,
      "multiplicities": {
        "1": 2243,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        -1,
        -1
      ],
      "A": [
        0,
        1,
        288,
        311
      ],
      "defect": 0,
      "multiplicities": {
        "1": 2600
      },
      "active_deficits": []
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        -1,
        0
      ],
      "A": [
        0,
        1,
        287,
        310
      ],
      "defect": 1,
      "multiplicities": {
        "1": 2598,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        -1,
        1
      ],
      "A": [
        0,
        1,
        286,
        309
      ],
      "defect": 4,
      "multiplicities": {
        "1": 2592,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        -1,
        2
      ],
      "A": [
        0,
        1,
        285,
        308
      ],
      "defect": 10,
      "multiplicities": {
        "1": 2580,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        -1,
        3
      ],
      "A": [
        0,
        1,
        284,
        307
      ],
      "defect": 20,
      "multiplicities": {
        "1": 2560,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        0,
        -1
      ],
      "A": [
        0,
        1,
        276,
        298
      ],
      "defect": 1,
      "multiplicities": {
        "1": 2598,
        "2": 1
      },
      "active_deficits": [
        0
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        0,
        0
      ],
      "A": [
        0,
        1,
        275,
        297
      ],
      "defect": 2,
      "multiplicities": {
        "1": 2596,
        "2": 2
      },
      "active_deficits": [
        0,
        0
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        0,
        1
      ],
      "A": [
        0,
        1,
        274,
        296
      ],
      "defect": 5,
      "multiplicities": {
        "1": 2590,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        0,
        2
      ],
      "A": [
        0,
        1,
        273,
        295
      ],
      "defect": 11,
      "multiplicities": {
        "1": 2578,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        0,
        3
      ],
      "A": [
        0,
        1,
        272,
        294
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2558,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        1,
        -1
      ],
      "A": [
        0,
        1,
        284,
        305
      ],
      "defect": 4,
      "multiplicities": {
        "1": 2592,
        "2": 4
      },
      "active_deficits": [
        1
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        1,
        0
      ],
      "A": [
        0,
        1,
        283,
        304
      ],
      "defect": 5,
      "multiplicities": {
        "1": 2590,
        "2": 5
      },
      "active_deficits": [
        0,
        1
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        1,
        1
      ],
      "A": [
        0,
        1,
        282,
        303
      ],
      "defect": 8,
      "multiplicities": {
        "1": 2584,
        "2": 8
      },
      "active_deficits": [
        1,
        1
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        1,
        2
      ],
      "A": [
        0,
        1,
        281,
        302
      ],
      "defect": 14,
      "multiplicities": {
        "1": 2572,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        1,
        3
      ],
      "A": [
        0,
        1,
        280,
        301
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2552,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        2,
        -1
      ],
      "A": [
        0,
        1,
        271,
        291
      ],
      "defect": 10,
      "multiplicities": {
        "1": 2580,
        "2": 10
      },
      "active_deficits": [
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        2,
        0
      ],
      "A": [
        0,
        1,
        270,
        290
      ],
      "defect": 11,
      "multiplicities": {
        "1": 2578,
        "2": 11
      },
      "active_deficits": [
        0,
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        2,
        1
      ],
      "A": [
        0,
        1,
        269,
        289
      ],
      "defect": 14,
      "multiplicities": {
        "1": 2572,
        "2": 14
      },
      "active_deficits": [
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        2,
        2
      ],
      "A": [
        0,
        1,
        268,
        288
      ],
      "defect": 20,
      "multiplicities": {
        "1": 2560,
        "2": 20
      },
      "active_deficits": [
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        2,
        3
      ],
      "A": [
        0,
        1,
        267,
        287
      ],
      "defect": 30,
      "multiplicities": {
        "1": 2540,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        3,
        -1
      ],
      "A": [
        0,
        1,
        276,
        295
      ],
      "defect": 20,
      "multiplicities": {
        "1": 2560,
        "2": 20
      },
      "active_deficits": [
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        3,
        0
      ],
      "A": [
        0,
        1,
        275,
        294
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2558,
        "2": 21
      },
      "active_deficits": [
        0,
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        3,
        1
      ],
      "A": [
        0,
        1,
        274,
        293
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2552,
        "2": 24
      },
      "active_deficits": [
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        3,
        2
      ],
      "A": [
        0,
        1,
        273,
        292
      ],
      "defect": 30,
      "multiplicities": {
        "1": 2540,
        "2": 30
      },
      "active_deficits": [
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "two",
      "parameters": [
        3,
        3
      ],
      "A": [
        0,
        1,
        272,
        291
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2520,
        "2": 40
      },
      "active_deficits": [
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        0,
        0
      ],
      "A": [
        0,
        12,
        23,
        397
      ],
      "defect": 3,
      "multiplicities": {
        "1": 2594,
        "2": 3
      },
      "active_deficits": [
        0,
        0,
        0
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        0,
        1
      ],
      "A": [
        0,
        13,
        22,
        389
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2588,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        0,
        2
      ],
      "A": [
        0,
        11,
        21,
        373
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2576,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        0,
        3
      ],
      "A": [
        0,
        11,
        20,
        361
      ],
      "defect": 22,
      "multiplicities": {
        "1": 2556,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        1,
        0
      ],
      "A": [
        0,
        12,
        23,
        385
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2588,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        1,
        1
      ],
      "A": [
        0,
        13,
        22,
        376
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2582,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        1,
        2
      ],
      "A": [
        0,
        11,
        21,
        362
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2570,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        1,
        3
      ],
      "A": [
        0,
        11,
        20,
        350
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2550,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        2,
        0
      ],
      "A": [
        0,
        12,
        23,
        373
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2576,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        2,
        1
      ],
      "A": [
        0,
        13,
        22,
        363
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2570,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        2,
        2
      ],
      "A": [
        0,
        11,
        21,
        351
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2558,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        2,
        3
      ],
      "A": [
        0,
        11,
        20,
        339
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2538,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        3,
        0
      ],
      "A": [
        0,
        12,
        23,
        361
      ],
      "defect": 22,
      "multiplicities": {
        "1": 2556,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        3,
        1
      ],
      "A": [
        0,
        13,
        22,
        350
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2550,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        3,
        2
      ],
      "A": [
        0,
        11,
        21,
        340
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2538,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        0,
        3,
        3
      ],
      "A": [
        0,
        11,
        20,
        328
      ],
      "defect": 41,
      "multiplicities": {
        "1": 2518,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        0,
        0
      ],
      "A": [
        0,
        12,
        23,
        386
      ],
      "defect": 6,
      "multiplicities": {
        "1": 2588,
        "2": 6
      },
      "active_deficits": [
        0,
        0,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        0,
        1
      ],
      "A": [
        0,
        13,
        22,
        380
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2582,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        0,
        2
      ],
      "A": [
        0,
        11,
        21,
        363
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2570,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        0,
        3
      ],
      "A": [
        0,
        11,
        20,
        352
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2550,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        1,
        0
      ],
      "A": [
        0,
        12,
        23,
        374
      ],
      "defect": 9,
      "multiplicities": {
        "1": 2582,
        "2": 9
      },
      "active_deficits": [
        0,
        1,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        1,
        1
      ],
      "A": [
        0,
        13,
        22,
        367
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2576,
        "2": 12
      },
      "active_deficits": [
        1,
        1,
        1
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        1,
        2
      ],
      "A": [
        0,
        11,
        21,
        352
      ],
      "defect": 18,
      "multiplicities": {
        "1": 2564,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        1,
        3
      ],
      "A": [
        0,
        11,
        20,
        341
      ],
      "defect": 28,
      "multiplicities": {
        "1": 2544,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        2,
        0
      ],
      "A": [
        0,
        12,
        23,
        362
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2570,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        2,
        1
      ],
      "A": [
        0,
        13,
        22,
        354
      ],
      "defect": 18,
      "multiplicities": {
        "1": 2564,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        2,
        2
      ],
      "A": [
        0,
        11,
        21,
        341
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2552,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        2,
        3
      ],
      "A": [
        0,
        11,
        20,
        330
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2532,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        3,
        0
      ],
      "A": [
        0,
        12,
        23,
        350
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2550,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        3,
        1
      ],
      "A": [
        0,
        13,
        22,
        341
      ],
      "defect": 28,
      "multiplicities": {
        "1": 2544,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        3,
        2
      ],
      "A": [
        0,
        11,
        21,
        330
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2532,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        1,
        3,
        3
      ],
      "A": [
        0,
        11,
        20,
        319
      ],
      "defect": 44,
      "multiplicities": {
        "1": 2512,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        0,
        0
      ],
      "A": [
        0,
        12,
        23,
        375
      ],
      "defect": 12,
      "multiplicities": {
        "1": 2576,
        "2": 12
      },
      "active_deficits": [
        0,
        0,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        0,
        1
      ],
      "A": [
        0,
        13,
        22,
        371
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2570,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        0,
        2
      ],
      "A": [
        0,
        11,
        21,
        353
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2558,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        0,
        3
      ],
      "A": [
        0,
        11,
        20,
        343
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2538,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        1,
        0
      ],
      "A": [
        0,
        12,
        23,
        363
      ],
      "defect": 15,
      "multiplicities": {
        "1": 2570,
        "2": 15
      },
      "active_deficits": [
        0,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        1,
        1
      ],
      "A": [
        0,
        13,
        22,
        358
      ],
      "defect": 18,
      "multiplicities": {
        "1": 2564,
        "2": 18
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        1,
        2
      ],
      "A": [
        0,
        11,
        21,
        342
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2552,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        1,
        3
      ],
      "A": [
        0,
        11,
        20,
        332
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2532,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        2,
        0
      ],
      "A": [
        0,
        12,
        23,
        351
      ],
      "defect": 21,
      "multiplicities": {
        "1": 2558,
        "2": 21
      },
      "active_deficits": [
        0,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        2,
        1
      ],
      "A": [
        0,
        13,
        22,
        345
      ],
      "defect": 24,
      "multiplicities": {
        "1": 2552,
        "2": 24
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        2,
        2
      ],
      "A": [
        0,
        11,
        21,
        331
      ],
      "defect": 30,
      "multiplicities": {
        "1": 2540,
        "2": 30
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        2,
        3
      ],
      "A": [
        0,
        11,
        20,
        321
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2520,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        3,
        0
      ],
      "A": [
        0,
        12,
        23,
        339
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2538,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        3,
        1
      ],
      "A": [
        0,
        13,
        22,
        332
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2532,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        3,
        2
      ],
      "A": [
        0,
        11,
        21,
        320
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2520,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        2,
        3,
        3
      ],
      "A": [
        0,
        11,
        20,
        310
      ],
      "defect": 50,
      "multiplicities": {
        "1": 2500,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        0,
        0
      ],
      "A": [
        0,
        12,
        23,
        364
      ],
      "defect": 22,
      "multiplicities": {
        "1": 2556,
        "2": 22
      },
      "active_deficits": [
        0,
        0,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        0,
        1
      ],
      "A": [
        0,
        13,
        22,
        362
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2550,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        0,
        2
      ],
      "A": [
        0,
        11,
        21,
        343
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2538,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        0,
        3
      ],
      "A": [
        0,
        11,
        20,
        334
      ],
      "defect": 41,
      "multiplicities": {
        "1": 2518,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        1,
        0
      ],
      "A": [
        0,
        12,
        23,
        352
      ],
      "defect": 25,
      "multiplicities": {
        "1": 2550,
        "2": 25
      },
      "active_deficits": [
        0,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        1,
        1
      ],
      "A": [
        0,
        13,
        22,
        349
      ],
      "defect": 28,
      "multiplicities": {
        "1": 2544,
        "2": 28
      },
      "active_deficits": [
        1,
        1,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        1,
        2
      ],
      "A": [
        0,
        11,
        21,
        332
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2532,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        1,
        3
      ],
      "A": [
        0,
        11,
        20,
        323
      ],
      "defect": 44,
      "multiplicities": {
        "1": 2512,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        2,
        0
      ],
      "A": [
        0,
        12,
        23,
        340
      ],
      "defect": 31,
      "multiplicities": {
        "1": 2538,
        "2": 31
      },
      "active_deficits": [
        0,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        2,
        1
      ],
      "A": [
        0,
        13,
        22,
        336
      ],
      "defect": 34,
      "multiplicities": {
        "1": 2532,
        "2": 34
      },
      "active_deficits": [
        1,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        2,
        2
      ],
      "A": [
        0,
        11,
        21,
        321
      ],
      "defect": 40,
      "multiplicities": {
        "1": 2520,
        "2": 40
      },
      "active_deficits": [
        2,
        2,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        2,
        3
      ],
      "A": [
        0,
        11,
        20,
        312
      ],
      "defect": 50,
      "multiplicities": {
        "1": 2500,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        3,
        0
      ],
      "A": [
        0,
        12,
        23,
        328
      ],
      "defect": 41,
      "multiplicities": {
        "1": 2518,
        "2": 41
      },
      "active_deficits": [
        0,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        3,
        1
      ],
      "A": [
        0,
        13,
        22,
        323
      ],
      "defect": 44,
      "multiplicities": {
        "1": 2512,
        "2": 44
      },
      "active_deficits": [
        1,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        3,
        2
      ],
      "A": [
        0,
        11,
        21,
        310
      ],
      "defect": 50,
      "multiplicities": {
        "1": 2500,
        "2": 50
      },
      "active_deficits": [
        2,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "three",
      "parameters": [
        3,
        3,
        3
      ],
      "A": [
        0,
        11,
        20,
        301
      ],
      "defect": 60,
      "multiplicities": {
        "1": 2480,
        "2": 60
      },
      "active_deficits": [
        3,
        3,
        3
      ]
    },
    {
      "h": 23,
      "kind": "special",
      "parameters": [
        17
      ],
      "A": [
        0,
        19,
        41,
        440
      ],
      "defect": 17,
      "multiplicities": {
        "1": 2567,
        "2": 15,
        "3": 1
      },
      "active_deficits": [
        1,
        1,
        2
      ]
    },
    {
      "h": 23,
      "kind": "special",
      "parameters": [
        23
      ],
      "A": [
        0,
        19,
        21,
        422
      ],
      "defect": 23,
      "multiplicities": {
        "1": 2555,
        "2": 21,
        "3": 1
      },
      "active_deficits": [
        1,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "special",
      "parameters": [
        26
      ],
      "A": [
        0,
        20,
        21,
        421
      ],
      "defect": 26,
      "multiplicities": {
        "1": 2552,
        "2": 18,
        "3": 4
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    },
    {
      "h": 23,
      "kind": "special",
      "parameters": [
        29
      ],
      "A": [
        0,
        19,
        21,
        403
      ],
      "defect": 29,
      "multiplicities": {
        "1": 2543,
        "2": 27,
        "3": 1
      },
      "active_deficits": [
        2,
        2,
        2
      ]
    }
  ],
  "script_sha256": "11579c44d3661de5a40a1aaa6b13456245a2ad7e016cc8d4c63c3431d84c1643",
  "scope": "Finite exact controls for the separate parameter-uniform proof. No new full-spectrum exhaustion beyond h=20.",
  "finished_utc": "2026-09-09T00:05:25.226752+00:00"
}


==> anc/validated/full_nu/receipt.json <==
{
  "status": "PASS",
  "started_utc": "2026-09-09T00:05:11.298551+00:00",
  "uniform_threshold": 17,
  "family_instances": 6696,
  "direct_fiber_checks": 651,
  "symbolic_checks": 5550,
  "inputs_sha256": {
    "check.py": "804d5efe2663c30433865825ff73fc4c3fce5b7654a03778ee0d88cd00c2a834",
    "verify_full_nu_families.py": "11579c44d3661de5a40a1aaa6b13456245a2ad7e016cc8d4c63c3431d84c1643",
    "verify_uniform_bounds.py": "5c9ca5df0421124e9d0f15b9048f8581a605bdb15f212a710d67696c479a4f90"
  },
  "scope": "Explicit formulas, exact sumsets, representation fibers and parameter-uniform polynomial bounds. The printed reduction and completeness proofs remain mathematical dependencies.",
  "finished_utc": "2026-09-09T00:05:25.408104+00:00"
}


==> anc/validated/full_nu/uniform_bound_certificates.json <==
{
  "status": "PASS",
  "utc": "2026-09-09T00:05:25.382652+00:00",
  "domain": "h=17+residue+4*N, residue=0,1,2,3, N>=0",
  "checks": [
    {
      "label": "r0/half-square exclusion",
      "strict": true,
      "coefficients": {
        "0": "159/2",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/opposite orientation exclusion",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "4"
      }
    },
    {
      "label": "r0/two/-1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "67",
        "1": "16"
      }
    },
    {
      "label": "r0/two/-1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/two/-1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/two/-1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "65",
        "1": "16"
      }
    },
    {
      "label": "r0/two/-1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/two/-1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r0/two/-1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "159",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "63",
        "1": "16"
      }
    },
    {
      "label": "r0/two/-1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/two/-1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r0/two/-1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "158",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "61",
        "1": "16"
      }
    },
    {
      "label": "r0/two/-1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/two/-1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r0/two/-1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "157",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/-1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "59",
        "1": "16"
      }
    },
    {
      "label": "r0/two/-1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r0/two/-1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/two/-1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r0/two/0,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "152",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "64",
        "1": "16"
      }
    },
    {
      "label": "r0/two/0,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/two/0,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r0/two/0,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "151",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "62",
        "1": "16"
      }
    },
    {
      "label": "r0/two/0,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/two/0,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/two/0,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "150",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "57",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "60",
        "1": "16"
      }
    },
    {
      "label": "r0/two/0,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/two/0,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r0/two/0,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "149",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "58",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "58",
        "1": "16"
      }
    },
    {
      "label": "r0/two/0,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/two/0,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r0/two/0,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "59",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/0,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "56",
        "1": "16"
      }
    },
    {
      "label": "r0/two/0,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/two/0,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/two/0,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r0/two/1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "157",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "89",
        "1": "24"
      }
    },
    {
      "label": "r0/two/1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/two/1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/two/1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "156",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "87",
        "1": "24"
      }
    },
    {
      "label": "r0/two/1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/two/1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r0/two/1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "155",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "85",
        "1": "24"
      }
    },
    {
      "label": "r0/two/1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/two/1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r0/two/1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "154",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "83",
        "1": "24"
      }
    },
    {
      "label": "r0/two/1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/two/1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r0/two/1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "153",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "81",
        "1": "24"
      }
    },
    {
      "label": "r0/two/1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/two/1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/two/1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r0/two/2,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "147",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "24"
      }
    },
    {
      "label": "r0/two/2,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/two/2,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r0/two/2,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "24"
      }
    },
    {
      "label": "r0/two/2,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/two/2,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/two/2,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "145",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "80",
        "1": "24"
      }
    },
    {
      "label": "r0/two/2,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/two/2,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r0/two/2,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "78",
        "1": "24"
      }
    },
    {
      "label": "r0/two/2,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/two/2,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r0/two/2,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "143",
        "1": "70",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "66",
        "1": "46",
        "2": "8"
      }
    },
    {
      "label": "r0/two/2,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "76",
        "1": "24"
      }
    },
    {
      "label": "r0/two/2,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/two/2,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "4"
      }
    },
    {
      "label": "r0/two/2,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r0/two/3,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "149",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "103",
        "1": "32"
      }
    },
    {
      "label": "r0/two/3,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/two/3,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/two/3,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "101",
        "1": "32"
      }
    },
    {
      "label": "r0/two/3,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/two/3,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r0/two/3,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "147",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "99",
        "1": "32"
      }
    },
    {
      "label": "r0/two/3,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/two/3,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r0/two/3,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "97",
        "1": "32"
      }
    },
    {
      "label": "r0/two/3,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "4"
      }
    },
    {
      "label": "r0/two/3,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r0/two/3,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "145",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/two/3,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "95",
        "1": "32"
      }
    },
    {
      "label": "r0/two/3,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "2",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/two/3,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "4"
      }
    },
    {
      "label": "r0/two/3,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r0/three/0,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,0,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "145",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "18",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "15/4"
      }
    },
    {
      "label": "r0/three/0,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,0,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "20",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "47/4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,0,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "143",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "25",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "87/4",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,0,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "179",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "31",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "111/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/0,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,1,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "127",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "20",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "51/4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,1,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "24",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "83/4",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,1,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "176",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "127",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "119/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/0,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,1,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "130",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "147/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/0,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,2,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "182",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "109",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "25",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "87/4",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,2,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "119/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/0,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,2,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "111",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "151/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/0,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,2,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "183/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/0,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,3,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "173",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "91",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "34",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "123/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/0,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,3,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "166",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "92",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "42",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "155/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/0,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,3,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "95",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "183/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/0,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r0/three/0,3,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/0,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/0,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "152",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/0,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/0,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "58",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/0,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/0,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "219/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/1,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,0,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "192",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "129",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "20",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "47/4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,0,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "186",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "132",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "22",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "75/4",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,0,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "177",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "129",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "32",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "115/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/1,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,0,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "174",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "138",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "131/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/1,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,1,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "183",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "111",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "24",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "83/4",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,1,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "177",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "114",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "31",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "111/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/1,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,1,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "169",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "113",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "147/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/1,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,1,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "165",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "120",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "167/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/1,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,2,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "174",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "93",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "119/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/1,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,2,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "147/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/1,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,2,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "97",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "179/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/1,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,2,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "156",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "102",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "203/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/1,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,3,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "165",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "75",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "42",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "155/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/1,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,3,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "159",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "78",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "183/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/1,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,3,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "153",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "81",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "211/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/1,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r0/three/1,3,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/1,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/1,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "147",
        "1": "84",
        "2": "12"
      }
    },
    {
      "label": "r0/three/1,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/1,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r0/three/1,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/1,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "239/4",
        "1": "14"
      }
    },
    {
      "label": "r0/three/2,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,0,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "113",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "23",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "79/4",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,0,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "179",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "118",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "103/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/2,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,0,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "115",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "39",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "143/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/2,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,0,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "169",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "151/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/2,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,1,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "95",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "32",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "115/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/2,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,1,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "100",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "38",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "139/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/2,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,1,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "99",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "175/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/2,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,1,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "50",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "187/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/2,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,2,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "166",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "77",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "151/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/2,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,2,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "175/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/2,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,2,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "154",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "83",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "207/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/2,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,2,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "151",
        "1": "84",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "92",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "59",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "223/4",
        "1": "14"
      }
    },
    {
      "label": "r0/three/2,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,3,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "157",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "59",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "50",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "187/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/2,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,3,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "152",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "64",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "211/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/2,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,3,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "84",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "67",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "239/4",
        "1": "14"
      }
    },
    {
      "label": "r0/three/2,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/three/2,3,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/2,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/2,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "82",
        "2": "12"
      }
    },
    {
      "label": "r0/three/2,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "74",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/2,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "68",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r0/three/2,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r0/three/2,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "259/4",
        "1": "16"
      }
    },
    {
      "label": "r0/three/3,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,0,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "176",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "97",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "31",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "111/4",
        "1": "6"
      }
    },
    {
      "label": "r0/three/3,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,0,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "172",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "104",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "131/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/3,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,0,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "163",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "101",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "171/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/3,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,0,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "118",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "2",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "171/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/3,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,1,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "167",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "79",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "147/4",
        "1": "8"
      }
    },
    {
      "label": "r0/three/3,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,1,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "163",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "86",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "167/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/3,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,1,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "155",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "85",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "203/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/3,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,1,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "155",
        "1": "84",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "100",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "2",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "207/4",
        "1": "14"
      }
    },
    {
      "label": "r0/three/3,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,2,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "158",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "61",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "183/4",
        "1": "10"
      }
    },
    {
      "label": "r0/three/3,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,2,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "154",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "68",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "203/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/3,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,2,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "147",
        "1": "84",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "69",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "235/4",
        "1": "14"
      }
    },
    {
      "label": "r0/three/3,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,2,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "82",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "2",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "243/4",
        "1": "16"
      }
    },
    {
      "label": "r0/three/3,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,3,0/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "149",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "43",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "58",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "219/4",
        "1": "12"
      }
    },
    {
      "label": "r0/three/3,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,3,1/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "145",
        "1": "84",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "50",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "239/4",
        "1": "14"
      }
    },
    {
      "label": "r0/three/3,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,3,2/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "139",
        "1": "82",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "53",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "267/4",
        "1": "16"
      }
    },
    {
      "label": "r0/three/3,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/degree R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/three/3,3,3/degree S",
      "identity": true
    },
    {
      "label": "r0/three/3,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r0/three/3,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "137",
        "1": "80",
        "2": "12"
      }
    },
    {
      "label": "r0/three/3,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "64",
        "1": "44",
        "2": "8"
      }
    },
    {
      "label": "r0/three/3,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "73",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r0/three/3,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "2",
        "1": "2"
      }
    },
    {
      "label": "r0/three/3,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "279/4",
        "1": "18"
      }
    },
    {
      "label": "r0/special/23/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/special/23/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/degree R",
      "identity": true
    },
    {
      "label": "r0/special/23/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/degree S",
      "identity": true
    },
    {
      "label": "r0/special/23/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/special/23/degree S-R",
      "identity": true
    },
    {
      "label": "r0/special/23/alpha",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/special/23/x",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/ordered D",
      "strict": true,
      "coefficients": {
        "0": "197",
        "1": "112",
        "2": "16"
      }
    },
    {
      "label": "r0/special/23/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "169",
        "1": "104",
        "2": "16"
      }
    },
    {
      "label": "r0/special/23/diameter target",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/special/23/triangle height",
      "identity": true
    },
    {
      "label": "r0/special/23/diameter formula",
      "identity": true
    },
    {
      "label": "r0/special/26/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r0/special/26/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/degree R",
      "identity": true
    },
    {
      "label": "r0/special/26/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/degree S",
      "identity": true
    },
    {
      "label": "r0/special/26/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r0/special/26/degree S-R",
      "identity": true
    },
    {
      "label": "r0/special/26/alpha",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r0/special/26/x",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/ordered D",
      "strict": true,
      "coefficients": {
        "0": "196",
        "1": "112",
        "2": "16"
      }
    },
    {
      "label": "r0/special/26/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "167",
        "1": "104",
        "2": "16"
      }
    },
    {
      "label": "r0/special/26/diameter target",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r0/special/26/triangle height",
      "identity": true
    },
    {
      "label": "r0/special/26/diameter formula",
      "identity": true
    },
    {
      "label": "r0/special/29/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/special/29/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/degree R",
      "identity": true
    },
    {
      "label": "r0/special/29/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/degree S",
      "identity": true
    },
    {
      "label": "r0/special/29/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/special/29/degree S-R",
      "identity": true
    },
    {
      "label": "r0/special/29/alpha",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r0/special/29/x",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "108",
        "2": "16"
      }
    },
    {
      "label": "r0/special/29/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "143",
        "1": "96",
        "2": "16"
      }
    },
    {
      "label": "r0/special/29/diameter target",
      "strict": false,
      "coefficients": {
        "0": "25",
        "1": "8"
      }
    },
    {
      "label": "r0/special/29/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r0/special/29/triangle height",
      "identity": true
    },
    {
      "label": "r0/special/29/diameter formula",
      "identity": true
    },
    {
      "label": "r1/half-square exclusion",
      "strict": true,
      "coefficients": {
        "0": "93",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/opposite orientation exclusion",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "4"
      }
    },
    {
      "label": "r1/two/-1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "171",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "54",
        "1": "12"
      }
    },
    {
      "label": "r1/two/-1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/two/-1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/two/-1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "66",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "52",
        "1": "12"
      }
    },
    {
      "label": "r1/two/-1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/two/-1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/two/-1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "169",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "67",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "50",
        "1": "12"
      }
    },
    {
      "label": "r1/two/-1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/two/-1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r1/two/-1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "68",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "48",
        "1": "12"
      }
    },
    {
      "label": "r1/two/-1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/two/-1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r1/two/-1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "167",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "69",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/-1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "46",
        "1": "12"
      }
    },
    {
      "label": "r1/two/-1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/two/-1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/two/-1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r1/two/0,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "178",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "59",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "20"
      }
    },
    {
      "label": "r1/two/0,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/two/0,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/two/0,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "177",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "60",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "20"
      }
    },
    {
      "label": "r1/two/0,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/two/0,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r1/two/0,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "176",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "80",
        "1": "20"
      }
    },
    {
      "label": "r1/two/0,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/two/0,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r1/two/0,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "78",
        "1": "20"
      }
    },
    {
      "label": "r1/two/0,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/two/0,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r1/two/0,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "174",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/0,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "76",
        "1": "20"
      }
    },
    {
      "label": "r1/two/0,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/two/0,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/two/0,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r1/two/1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "80",
        "1": "20"
      }
    },
    {
      "label": "r1/two/1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/two/1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/two/1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "167",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "78",
        "1": "20"
      }
    },
    {
      "label": "r1/two/1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/two/1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/two/1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "166",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "76",
        "1": "20"
      }
    },
    {
      "label": "r1/two/1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/two/1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r1/two/1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "165",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "73",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "74",
        "1": "20"
      }
    },
    {
      "label": "r1/two/1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/two/1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r1/two/1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "74",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "72",
        "1": "20"
      }
    },
    {
      "label": "r1/two/1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/two/1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r1/two/1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r1/two/2,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "172",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "67",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "104",
        "1": "28"
      }
    },
    {
      "label": "r1/two/2,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/two/2,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/two/2,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "171",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "68",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "102",
        "1": "28"
      }
    },
    {
      "label": "r1/two/2,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/two/2,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r1/two/2,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "69",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "100",
        "1": "28"
      }
    },
    {
      "label": "r1/two/2,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/two/2,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r1/two/2,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "169",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "98",
        "1": "28"
      }
    },
    {
      "label": "r1/two/2,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r1/two/2,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r1/two/2,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/two/2,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "28"
      }
    },
    {
      "label": "r1/two/2,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/two/2,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r1/two/2,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r1/two/3,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "98",
        "1": "28"
      }
    },
    {
      "label": "r1/two/3,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/two/3,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/two/3,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "80",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "28"
      }
    },
    {
      "label": "r1/two/3,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/two/3,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/two/3,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "159",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "81",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "28"
      }
    },
    {
      "label": "r1/two/3,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r1/two/3,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r1/two/3,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "158",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "82",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "92",
        "1": "28"
      }
    },
    {
      "label": "r1/two/3,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r1/two/3,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r1/two/3,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "157",
        "1": "74",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "83",
        "1": "50",
        "2": "8"
      }
    },
    {
      "label": "r1/two/3,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "90",
        "1": "28"
      }
    },
    {
      "label": "r1/two/3,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/two/3,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "4"
      }
    },
    {
      "label": "r1/two/3,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r1/three/0,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,0,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "229",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "20",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {}
    },
    {
      "label": "r1/three/0,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,0,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "217",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "21",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,0,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "30",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "22",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,0,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "199",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "158",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "6"
      }
    },
    {
      "label": "r1/three/0,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,1,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,1,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "208",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "30",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "22",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,1,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "39",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "31",
        "1": "6"
      }
    },
    {
      "label": "r1/three/0,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,1,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "8"
      }
    },
    {
      "label": "r1/three/0,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,2,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "207",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "30",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "22",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,2,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "199",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "39",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "31",
        "1": "6"
      }
    },
    {
      "label": "r1/three/0,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,2,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "8"
      }
    },
    {
      "label": "r1/three/0,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,2,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "183",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "57",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "10"
      }
    },
    {
      "label": "r1/three/0,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,3,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "196",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "104",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "6"
      }
    },
    {
      "label": "r1/three/0,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,3,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "190",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "108",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "8"
      }
    },
    {
      "label": "r1/three/0,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,3,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "182",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "108",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "57",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "10"
      }
    },
    {
      "label": "r1/three/0,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/0,3,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/0,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/0,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/0,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/0,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/0,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "2",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/0,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "57",
        "1": "12"
      }
    },
    {
      "label": "r1/three/1,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,0,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "222",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "156",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,0,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "21",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,0,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "202",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "6"
      }
    },
    {
      "label": "r1/three/1,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,0,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "192",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "8"
      }
    },
    {
      "label": "r1/three/1,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,1,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "211",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "134",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "26",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,1,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "38",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "30",
        "1": "6"
      }
    },
    {
      "label": "r1/three/1,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,1,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "130",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "38",
        "1": "8"
      }
    },
    {
      "label": "r1/three/1,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,1,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "10"
      }
    },
    {
      "label": "r1/three/1,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,2,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "6"
      }
    },
    {
      "label": "r1/three/1,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,2,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "39",
        "1": "8"
      }
    },
    {
      "label": "r1/three/1,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,2,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "10"
      }
    },
    {
      "label": "r1/three/1,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,2,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "176",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "12"
      }
    },
    {
      "label": "r1/three/1,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,3,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "189",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "90",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "8"
      }
    },
    {
      "label": "r1/three/1,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,3,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "182",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "92",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "10"
      }
    },
    {
      "label": "r1/three/1,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,3,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "12"
      }
    },
    {
      "label": "r1/three/1,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r1/three/1,3,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/1,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/1,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r1/three/1,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/1,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r1/three/1,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/1,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "14"
      }
    },
    {
      "label": "r1/three/2,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,0,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "215",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "22",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,0,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "201",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "130",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "6"
      }
    },
    {
      "label": "r1/three/2,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,0,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "195",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "134",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "8"
      }
    },
    {
      "label": "r1/three/2,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,0,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "185",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "130",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "10"
      }
    },
    {
      "label": "r1/three/2,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,1,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "204",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "120",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "25",
        "1": "6"
      }
    },
    {
      "label": "r1/three/2,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,1,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "192",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "38",
        "1": "8"
      }
    },
    {
      "label": "r1/three/2,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,1,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "186",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "116",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "10"
      }
    },
    {
      "label": "r1/three/2,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,1,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "177",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "114",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "12"
      }
    },
    {
      "label": "r1/three/2,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,2,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "98",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "8"
      }
    },
    {
      "label": "r1/three/2,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,2,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "183",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "10"
      }
    },
    {
      "label": "r1/three/2,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,2,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "177",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "98",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "12"
      }
    },
    {
      "label": "r1/three/2,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,2,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "169",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "98",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "14"
      }
    },
    {
      "label": "r1/three/2,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,3,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "182",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "76",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "10"
      }
    },
    {
      "label": "r1/three/2,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,3,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "174",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "76",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "12"
      }
    },
    {
      "label": "r1/three/2,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,3,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "168",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "80",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "14"
      }
    },
    {
      "label": "r1/three/2,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/three/2,3,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/2,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/2,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r1/three/2,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/2,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r1/three/2,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/2,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "16"
      }
    },
    {
      "label": "r1/three/3,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,0,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "208",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "21",
        "1": "6"
      }
    },
    {
      "label": "r1/three/3,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,0,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "114",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "8"
      }
    },
    {
      "label": "r1/three/3,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,0,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "188",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "120",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "43",
        "1": "10"
      }
    },
    {
      "label": "r1/three/3,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,0,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "178",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "116",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "12"
      }
    },
    {
      "label": "r1/three/3,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,1,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "197",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "106",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "32",
        "1": "8"
      }
    },
    {
      "label": "r1/three/3,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,1,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "10"
      }
    },
    {
      "label": "r1/three/3,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,1,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "179",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "102",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "60",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "12"
      }
    },
    {
      "label": "r1/three/3,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,1,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "100",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "14"
      }
    },
    {
      "label": "r1/three/3,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,2,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "186",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "43",
        "1": "10"
      }
    },
    {
      "label": "r1/three/3,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,2,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "78",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "12"
      }
    },
    {
      "label": "r1/three/3,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,2,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "69",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "14"
      }
    },
    {
      "label": "r1/three/3,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,2,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "78",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "16"
      }
    },
    {
      "label": "r1/three/3,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,3,0/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "175",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "62",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "12"
      }
    },
    {
      "label": "r1/three/3,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,3,1/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "166",
        "1": "90",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "60",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "14"
      }
    },
    {
      "label": "r1/three/3,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,3,2/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "88",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "66",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "78",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "16"
      }
    },
    {
      "label": "r1/three/3,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/degree R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/three/3,3,3/degree S",
      "identity": true
    },
    {
      "label": "r1/three/3,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r1/three/3,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "154",
        "1": "86",
        "2": "12"
      }
    },
    {
      "label": "r1/three/3,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "68",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/three/3,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "86",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r1/three/3,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/three/3,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "78",
        "1": "18"
      }
    },
    {
      "label": "r1/special/23/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/special/23/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/degree R",
      "identity": true
    },
    {
      "label": "r1/special/23/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/degree S",
      "identity": true
    },
    {
      "label": "r1/special/23/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/special/23/degree S-R",
      "identity": true
    },
    {
      "label": "r1/special/23/alpha",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/special/23/x",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "120",
        "2": "16"
      }
    },
    {
      "label": "r1/special/23/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "178",
        "1": "108",
        "2": "16"
      }
    },
    {
      "label": "r1/special/23/diameter target",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/special/23/triangle height",
      "identity": true
    },
    {
      "label": "r1/special/23/diameter formula",
      "identity": true
    },
    {
      "label": "r1/special/26/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/special/26/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/degree R",
      "identity": true
    },
    {
      "label": "r1/special/26/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/degree S",
      "identity": true
    },
    {
      "label": "r1/special/26/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/special/26/degree S-R",
      "identity": true
    },
    {
      "label": "r1/special/26/alpha",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/special/26/x",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "120",
        "2": "16"
      }
    },
    {
      "label": "r1/special/26/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "194",
        "1": "112",
        "2": "16"
      }
    },
    {
      "label": "r1/special/26/diameter target",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/special/26/triangle height",
      "identity": true
    },
    {
      "label": "r1/special/26/diameter formula",
      "identity": true
    },
    {
      "label": "r1/even29/t lower",
      "strict": false,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r1/even29/t upper",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/even29/a positive",
      "strict": true,
      "coefficients": {
        "0": "137",
        "1": "66",
        "2": "8"
      }
    },
    {
      "label": "r1/even29/b>a",
      "strict": true,
      "coefficients": {
        "0": "21",
        "1": "6"
      }
    },
    {
      "label": "r1/even29/D>b",
      "strict": true,
      "coefficients": {
        "0": "68",
        "1": "48",
        "2": "8"
      }
    },
    {
      "label": "r1/even29/diameter",
      "strict": true,
      "coefficients": {
        "0": "29",
        "1": "8"
      }
    },
    {
      "label": "r1/even29/normal component",
      "identity": true
    },
    {
      "label": "r1/even29/normal component",
      "identity": true
    },
    {
      "label": "r1/even29/normal component",
      "identity": true
    },
    {
      "label": "r1/even29/row degree",
      "identity": true
    },
    {
      "label": "r1/even29/row degree",
      "identity": true
    },
    {
      "label": "r1/even29/row degree",
      "identity": true
    },
    {
      "label": "r1/even29/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r1/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r1/even29/active degree",
      "identity": true
    },
    {
      "label": "r1/even29/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r1/even29/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r1/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r1/even29/active degree",
      "identity": true
    },
    {
      "label": "r1/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r1/even29/coordinate3-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r1/even29/active degree",
      "identity": true
    },
    {
      "label": "r1/even29/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r1/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r1/even29/u+v excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r1/even29/coefficient i bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "100",
        "2": "16"
      }
    },
    {
      "label": "r1/even29/coefficient j bound",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "104",
        "2": "16"
      }
    },
    {
      "label": "r2/half-square exclusion",
      "strict": true,
      "coefficients": {
        "0": "215/2",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/opposite orientation exclusion",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "4"
      }
    },
    {
      "label": "r2/two/-1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "199",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "69",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "75",
        "1": "16"
      }
    },
    {
      "label": "r2/two/-1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/two/-1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/two/-1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "198",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "73",
        "1": "16"
      }
    },
    {
      "label": "r2/two/-1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/two/-1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r2/two/-1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "197",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "71",
        "1": "16"
      }
    },
    {
      "label": "r2/two/-1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/two/-1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r2/two/-1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "196",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "69",
        "1": "16"
      }
    },
    {
      "label": "r2/two/-1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/two/-1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r2/two/-1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "195",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "73",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/-1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "67",
        "1": "16"
      }
    },
    {
      "label": "r2/two/-1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r2/two/-1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/two/-1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r2/two/0,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "189",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "80",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "72",
        "1": "16"
      }
    },
    {
      "label": "r2/two/0,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/two/0,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r2/two/0,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "188",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "81",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "70",
        "1": "16"
      }
    },
    {
      "label": "r2/two/0,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/two/0,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/two/0,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "187",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "82",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "68",
        "1": "16"
      }
    },
    {
      "label": "r2/two/0,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/two/0,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r2/two/0,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "186",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "83",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "66",
        "1": "16"
      }
    },
    {
      "label": "r2/two/0,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/two/0,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r2/two/0,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "185",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "84",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/0,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "64",
        "1": "16"
      }
    },
    {
      "label": "r2/two/0,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/two/0,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/two/0,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r2/two/1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "195",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "75",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "101",
        "1": "24"
      }
    },
    {
      "label": "r2/two/1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/two/1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/two/1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "194",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "76",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "99",
        "1": "24"
      }
    },
    {
      "label": "r2/two/1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/two/1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r2/two/1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "77",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "97",
        "1": "24"
      }
    },
    {
      "label": "r2/two/1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/two/1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r2/two/1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "192",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "78",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "95",
        "1": "24"
      }
    },
    {
      "label": "r2/two/1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/two/1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r2/two/1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "93",
        "1": "24"
      }
    },
    {
      "label": "r2/two/1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/two/1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/two/1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r2/two/2,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "87",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "24"
      }
    },
    {
      "label": "r2/two/2,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/two/2,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r2/two/2,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "183",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "88",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "24"
      }
    },
    {
      "label": "r2/two/2,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/two/2,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/two/2,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "182",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "89",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "92",
        "1": "24"
      }
    },
    {
      "label": "r2/two/2,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/two/2,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r2/two/2,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "181",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "90",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "90",
        "1": "24"
      }
    },
    {
      "label": "r2/two/2,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/two/2,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r2/two/2,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "180",
        "1": "78",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "91",
        "1": "54",
        "2": "8"
      }
    },
    {
      "label": "r2/two/2,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "88",
        "1": "24"
      }
    },
    {
      "label": "r2/two/2,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/two/2,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r2/two/2,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r2/two/3,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "187",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "85",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "119",
        "1": "32"
      }
    },
    {
      "label": "r2/two/3,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/two/3,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/two/3,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "186",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "86",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "117",
        "1": "32"
      }
    },
    {
      "label": "r2/two/3,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/two/3,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r2/two/3,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "185",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "87",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "115",
        "1": "32"
      }
    },
    {
      "label": "r2/two/3,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/two/3,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r2/two/3,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "88",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "113",
        "1": "32"
      }
    },
    {
      "label": "r2/two/3,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r2/two/3,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r2/two/3,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "183",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "89",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/two/3,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "111",
        "1": "32"
      }
    },
    {
      "label": "r2/two/3,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/two/3,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r2/two/3,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r2/three/0,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,0,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "252",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "181",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "22",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "15/4"
      }
    },
    {
      "label": "r2/three/0,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,0,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "247",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "188",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "23",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "39/4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,0,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "234",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "179",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "95/4",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,0,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "178",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "135/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/0,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,1,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "242",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "27",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "55/4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,1,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "236",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "166",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "34",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "83/4",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,1,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "161",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "131/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/0,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,1,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "216",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "171/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/0,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,2,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "232",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "141",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "95/4",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,2,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "127/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/0,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,2,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "216",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "143",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "167/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/0,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,2,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "207",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "207/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/0,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,3,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "222",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "121",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "135/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/0,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,3,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "214",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "122",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "171/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/0,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,3,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "207",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "125",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "203/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/0,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r2/three/0,3,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/0,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/0,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "198",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/0,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "124",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/0,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "74",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/0,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/0,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "243/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/1,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,0,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "243",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "163",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "26",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "51/4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,0,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "240",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "174",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "30",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "67/4",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,0,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "226",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "163",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "127/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/1,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,0,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "163/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/1,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,1,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "233",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "143",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "91/4",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,1,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "229",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "152",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "111/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/1,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,1,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "217",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "145",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "163/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/1,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,1,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "199/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/1,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,2,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "223",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "123",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "131/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/1,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,2,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "130",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "155/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/1,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,2,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "208",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "127",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "199/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/1,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,2,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "235/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/1,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,3,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "213",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "103",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "56",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "171/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/1,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,3,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "207",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "108",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "199/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/1,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,3,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "199",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "109",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "235/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/1,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r2/three/1,3,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/1,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/1,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r2/three/1,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/1,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "81",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r2/three/1,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/1,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "271/4",
        "1": "14"
      }
    },
    {
      "label": "r2/three/2,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,0,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "234",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "145",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "35",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "87/4",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,0,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "233",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "37",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "95/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/2,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,0,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "147",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "159/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/2,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,0,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "211",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "150",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "191/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/2,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,1,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "224",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "125",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "127/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/2,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,1,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "222",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "138",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "48",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "139/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/2,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,1,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "129",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "195/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/2,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,1,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "202",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "132",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "227/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/2,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,2,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "214",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "105",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "167/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/2,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,2,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "211",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "116",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "59",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "183/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/2,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,2,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "111",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "231/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/2,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,2,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "114",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "263/4",
        "1": "14"
      }
    },
    {
      "label": "r2/three/2,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,3,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "204",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "85",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "207/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/2,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,3,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "227/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/2,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,3,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "191",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "93",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "80",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "267/4",
        "1": "14"
      }
    },
    {
      "label": "r2/three/2,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/three/2,3,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/2,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/2,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r2/three/2,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "96",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/2,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "88",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r2/three/2,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/2,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "299/4",
        "1": "16"
      }
    },
    {
      "label": "r2/three/3,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,0,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "127",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "123/4",
        "1": "6"
      }
    },
    {
      "label": "r2/three/3,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,0,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "226",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "123/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/3,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,0,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "210",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "131",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "191/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/3,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,0,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "204",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "136",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "68",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "219/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/3,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,1,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "215",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "107",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "163/4",
        "1": "8"
      }
    },
    {
      "label": "r2/three/3,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,1,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "215",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "124",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "167/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/3,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,1,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "201",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "113",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "227/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/3,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,1,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "195",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "118",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "77",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "255/4",
        "1": "14"
      }
    },
    {
      "label": "r2/three/3,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,2,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "205",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "87",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "203/4",
        "1": "10"
      }
    },
    {
      "label": "r2/three/3,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,2,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "204",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "102",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "66",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "211/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/3,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,2,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "192",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "95",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "263/4",
        "1": "14"
      }
    },
    {
      "label": "r2/three/3,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,2,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "186",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "100",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "86",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "291/4",
        "1": "16"
      }
    },
    {
      "label": "r2/three/3,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,3,0/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "195",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "67",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "74",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "243/4",
        "1": "12"
      }
    },
    {
      "label": "r2/three/3,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,3,1/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "193",
        "1": "96",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "80",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "77",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "255/4",
        "1": "14"
      }
    },
    {
      "label": "r2/three/3,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,3,2/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "183",
        "1": "94",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "77",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "88",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "299/4",
        "1": "16"
      }
    },
    {
      "label": "r2/three/3,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/degree R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/three/3,3,3/degree S",
      "identity": true
    },
    {
      "label": "r2/three/3,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r2/three/3,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "177",
        "1": "92",
        "2": "12"
      }
    },
    {
      "label": "r2/three/3,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "52",
        "2": "8"
      }
    },
    {
      "label": "r2/three/3,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "95",
        "1": "40",
        "2": "4"
      }
    },
    {
      "label": "r2/three/3,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r2/three/3,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "327/4",
        "1": "18"
      }
    },
    {
      "label": "r2/special/23/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/special/23/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/degree R",
      "identity": true
    },
    {
      "label": "r2/special/23/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/degree S",
      "identity": true
    },
    {
      "label": "r2/special/23/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/special/23/degree S-R",
      "identity": true
    },
    {
      "label": "r2/special/23/alpha",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/special/23/x",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/ordered D",
      "strict": true,
      "coefficients": {
        "0": "257",
        "1": "128",
        "2": "16"
      }
    },
    {
      "label": "r2/special/23/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "120",
        "2": "16"
      }
    },
    {
      "label": "r2/special/23/diameter target",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/special/23/triangle height",
      "identity": true
    },
    {
      "label": "r2/special/23/diameter formula",
      "identity": true
    },
    {
      "label": "r2/special/26/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r2/special/26/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/degree R",
      "identity": true
    },
    {
      "label": "r2/special/26/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/degree S",
      "identity": true
    },
    {
      "label": "r2/special/26/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r2/special/26/degree S-R",
      "identity": true
    },
    {
      "label": "r2/special/26/alpha",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r2/special/26/x",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/ordered D",
      "strict": true,
      "coefficients": {
        "0": "256",
        "1": "128",
        "2": "16"
      }
    },
    {
      "label": "r2/special/26/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "223",
        "1": "120",
        "2": "16"
      }
    },
    {
      "label": "r2/special/26/diameter target",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r2/special/26/triangle height",
      "identity": true
    },
    {
      "label": "r2/special/26/diameter formula",
      "identity": true
    },
    {
      "label": "r2/special/29/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/special/29/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/degree R",
      "identity": true
    },
    {
      "label": "r2/special/29/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/degree S",
      "identity": true
    },
    {
      "label": "r2/special/29/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/special/29/degree S-R",
      "identity": true
    },
    {
      "label": "r2/special/29/alpha",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r2/special/29/x",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/ordered D",
      "strict": true,
      "coefficients": {
        "0": "242",
        "1": "124",
        "2": "16"
      }
    },
    {
      "label": "r2/special/29/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "195",
        "1": "112",
        "2": "16"
      }
    },
    {
      "label": "r2/special/29/diameter target",
      "strict": false,
      "coefficients": {
        "0": "29",
        "1": "8"
      }
    },
    {
      "label": "r2/special/29/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r2/special/29/triangle height",
      "identity": true
    },
    {
      "label": "r2/special/29/diameter formula",
      "identity": true
    },
    {
      "label": "r3/half-square exclusion",
      "strict": true,
      "coefficients": {
        "0": "123",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/opposite orientation exclusion",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "4"
      }
    },
    {
      "label": "r3/two/-1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "210",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "92",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "60",
        "1": "12"
      }
    },
    {
      "label": "r3/two/-1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/two/-1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/two/-1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "93",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "58",
        "1": "12"
      }
    },
    {
      "label": "r3/two/-1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/two/-1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/two/-1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "208",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "94",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "56",
        "1": "12"
      }
    },
    {
      "label": "r3/two/-1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/two/-1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r3/two/-1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "207",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "95",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "54",
        "1": "12"
      }
    },
    {
      "label": "r3/two/-1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/two/-1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r3/two/-1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "206",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "96",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/-1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "52",
        "1": "12"
      }
    },
    {
      "label": "r3/two/-1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/two/-1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/two/-1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r3/two/0,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "85",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "20"
      }
    },
    {
      "label": "r3/two/0,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/two/0,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/two/0,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "217",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "86",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "92",
        "1": "20"
      }
    },
    {
      "label": "r3/two/0,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/two/0,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r3/two/0,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "216",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "87",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "90",
        "1": "20"
      }
    },
    {
      "label": "r3/two/0,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/two/0,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r3/two/0,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "215",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "88",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "88",
        "1": "20"
      }
    },
    {
      "label": "r3/two/0,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/two/0,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r3/two/0,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "214",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "89",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/0,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "86",
        "1": "20"
      }
    },
    {
      "label": "r3/two/0,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/two/0,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/two/0,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r3/two/1,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "207",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "97",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "90",
        "1": "20"
      }
    },
    {
      "label": "r3/two/1,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/two/1,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/two/1,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "206",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "98",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "88",
        "1": "20"
      }
    },
    {
      "label": "r3/two/1,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/two/1,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/two/1,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "205",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "99",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "86",
        "1": "20"
      }
    },
    {
      "label": "r3/two/1,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/two/1,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r3/two/1,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "204",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "100",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "84",
        "1": "20"
      }
    },
    {
      "label": "r3/two/1,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/two/1,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r3/two/1,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "203",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "101",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/1,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "20"
      }
    },
    {
      "label": "r3/two/1,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/two/1,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r3/two/1,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r3/two/2,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "212",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "93",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "118",
        "1": "28"
      }
    },
    {
      "label": "r3/two/2,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/two/2,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/two/2,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "211",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "94",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "116",
        "1": "28"
      }
    },
    {
      "label": "r3/two/2,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/two/2,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r3/two/2,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "210",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "95",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "114",
        "1": "28"
      }
    },
    {
      "label": "r3/two/2,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/two/2,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r3/two/2,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "96",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "28"
      }
    },
    {
      "label": "r3/two/2,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r3/two/2,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r3/two/2,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "208",
        "1": "84",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "97",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/two/2,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "28"
      }
    },
    {
      "label": "r3/two/2,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/two/2,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r3/two/2,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "6"
      }
    },
    {
      "label": "r3/two/3,-1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,-1/diameter",
      "strict": false,
      "coefficients": {
        "0": "106",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,-1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "28"
      }
    },
    {
      "label": "r3/two/3,-1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,-1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,-1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/two/3,-1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/two/3,0/increasing q",
      "strict": true,
      "coefficients": {
        "0": "199",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,0/diameter",
      "strict": false,
      "coefficients": {
        "0": "107",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,0/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "28"
      }
    },
    {
      "label": "r3/two/3,0/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,0/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,0/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/two/3,0/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/two/3,1/increasing q",
      "strict": true,
      "coefficients": {
        "0": "198",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,1/diameter",
      "strict": false,
      "coefficients": {
        "0": "108",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,1/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "108",
        "1": "28"
      }
    },
    {
      "label": "r3/two/3,1/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,1/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,1/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "4"
      }
    },
    {
      "label": "r3/two/3,1/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r3/two/3,2/increasing q",
      "strict": true,
      "coefficients": {
        "0": "197",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,2/diameter",
      "strict": false,
      "coefficients": {
        "0": "109",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,2/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "106",
        "1": "28"
      }
    },
    {
      "label": "r3/two/3,2/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,2/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,2/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "4"
      }
    },
    {
      "label": "r3/two/3,2/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "4"
      }
    },
    {
      "label": "r3/two/3,3/increasing q",
      "strict": true,
      "coefficients": {
        "0": "196",
        "1": "82",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,3/diameter",
      "strict": false,
      "coefficients": {
        "0": "110",
        "1": "58",
        "2": "8"
      }
    },
    {
      "label": "r3/two/3,3/s>=2 excluded",
      "strict": true,
      "coefficients": {
        "0": "104",
        "1": "28"
      }
    },
    {
      "label": "r3/two/3,3/central remainder >1",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,3/central remainder <m",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/two/3,3/left k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "4"
      }
    },
    {
      "label": "r3/two/3,3/right k excluded",
      "strict": true,
      "coefficients": {
        "0": "5"
      }
    },
    {
      "label": "r3/three/0,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,0,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "281",
        "1": "116",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "202",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "22",
        "1": "24",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "3"
      }
    },
    {
      "label": "r3/three/0,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,0,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "271",
        "1": "114",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,0,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "265",
        "1": "112",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "206",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "21",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,0,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "251",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "196",
        "1": "80",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "6"
      }
    },
    {
      "label": "r3/three/0,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,1,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "270",
        "1": "114",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "180",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,1,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "261",
        "1": "112",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "180",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "43",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "24",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,1,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "254",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "32",
        "1": "6"
      }
    },
    {
      "label": "r3/three/0,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,1,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "242",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "178",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "8"
      }
    },
    {
      "label": "r3/three/0,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,2,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "259",
        "1": "112",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "158",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "25",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,2,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "251",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "34",
        "1": "6"
      }
    },
    {
      "label": "r3/three/0,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,2,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "243",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "43",
        "1": "8"
      }
    },
    {
      "label": "r3/three/0,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,2,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "233",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "160",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "73",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "10"
      }
    },
    {
      "label": "r3/three/0,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,3,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "248",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "136",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "55",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "36",
        "1": "6"
      }
    },
    {
      "label": "r3/three/0,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,3,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "241",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "140",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "8"
      }
    },
    {
      "label": "r3/three/0,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,3,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "232",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "140",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "73",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "10"
      }
    },
    {
      "label": "r3/three/0,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "20",
        "1": "4"
      }
    },
    {
      "label": "r3/three/0,3,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/0,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/0,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "224",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/0,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/0,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "82",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/0,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "3",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/0,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "12"
      }
    },
    {
      "label": "r3/three/1,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,0,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "272",
        "1": "114",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "184",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "31",
        "1": "26",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,0,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "262",
        "1": "112",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "182",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "42",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "23",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,0,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "258",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "192",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "47",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "28",
        "1": "6"
      }
    },
    {
      "label": "r3/three/1,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,0,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "243",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "180",
        "1": "76",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "44",
        "1": "8"
      }
    },
    {
      "label": "r3/three/1,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,1,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "261",
        "1": "112",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "42",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "23",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,1,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "252",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "33",
        "1": "6"
      }
    },
    {
      "label": "r3/three/1,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,1,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "247",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "170",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "58",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "39",
        "1": "8"
      }
    },
    {
      "label": "r3/three/1,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,1,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "234",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "162",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "10"
      }
    },
    {
      "label": "r3/three/1,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,2,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "250",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "140",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "34",
        "1": "6"
      }
    },
    {
      "label": "r3/three/1,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,2,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "242",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "43",
        "1": "8"
      }
    },
    {
      "label": "r3/three/1,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,2,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "236",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "69",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "50",
        "1": "10"
      }
    },
    {
      "label": "r3/three/1,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,2,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "81",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "12"
      }
    },
    {
      "label": "r3/three/1,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,3,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "239",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "118",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "45",
        "1": "8"
      }
    },
    {
      "label": "r3/three/1,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,3,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "232",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "122",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "10"
      }
    },
    {
      "label": "r3/three/1,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,3,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "225",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "80",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "12"
      }
    },
    {
      "label": "r3/three/1,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/three/1,3,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/1,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/1,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "216",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r3/three/1,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/1,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "90",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r3/three/1,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/1,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "14"
      }
    },
    {
      "label": "r3/three/2,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,0,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "263",
        "1": "112",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "166",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "40",
        "1": "28",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "21",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,0,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "253",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "32",
        "1": "6"
      }
    },
    {
      "label": "r3/three/2,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,0,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "251",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "178",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "35",
        "1": "8"
      }
    },
    {
      "label": "r3/three/2,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,0,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "235",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "72",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "10"
      }
    },
    {
      "label": "r3/three/2,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,1,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "252",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "32",
        "1": "6"
      }
    },
    {
      "label": "r3/three/2,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,1,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "243",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "144",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "42",
        "1": "8"
      }
    },
    {
      "label": "r3/three/2,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,1,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "240",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "156",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "65",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "46",
        "1": "10"
      }
    },
    {
      "label": "r3/three/2,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,1,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "226",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "80",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "12"
      }
    },
    {
      "label": "r3/three/2,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,2,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "241",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "122",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "43",
        "1": "8"
      }
    },
    {
      "label": "r3/three/2,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,2,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "233",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "124",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "10"
      }
    },
    {
      "label": "r3/three/2,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,2,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "229",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "134",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "76",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "57",
        "1": "12"
      }
    },
    {
      "label": "r3/three/2,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,2,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "217",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "128",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "89",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "14"
      }
    },
    {
      "label": "r3/three/2,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,3,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "230",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "100",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "73",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "54",
        "1": "10"
      }
    },
    {
      "label": "r3/three/2,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,3,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "223",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "104",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "81",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "62",
        "1": "12"
      }
    },
    {
      "label": "r3/three/2,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,3,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "87",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "68",
        "1": "14"
      }
    },
    {
      "label": "r3/three/2,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/three/2,3,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/2,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/2,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "208",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r3/three/2,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "110",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/2,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "98",
        "1": "40",
        "2": "4"
      }
    },
    {
      "label": "r3/three/2,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/2,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "16"
      }
    },
    {
      "label": "r3/three/3,0,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,0,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,0,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "254",
        "1": "110",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,0,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,0,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "49",
        "1": "30",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,0,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "30",
        "1": "6"
      }
    },
    {
      "label": "r3/three/3,0,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,0,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,0,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "244",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,0,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "146",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,0,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "60",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,0,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "8"
      }
    },
    {
      "label": "r3/three/3,0,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,0,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,0,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "14",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "244",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,0,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "164",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,0,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,0,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "42",
        "1": "10"
      }
    },
    {
      "label": "r3/three/3,0,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,0,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,0,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,0,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "227",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,0,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "148",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,0,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "79",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,0,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,0,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "60",
        "1": "12"
      }
    },
    {
      "label": "r3/three/3,1,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,1,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,1,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "243",
        "1": "108",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,1,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,1,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "60",
        "1": "32",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,1,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "41",
        "1": "8"
      }
    },
    {
      "label": "r3/three/3,1,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,1,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,1,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "234",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,1,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "126",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,1,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "70",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,1,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "51",
        "1": "10"
      }
    },
    {
      "label": "r3/three/3,1,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,1,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,1,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "13",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "233",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,1,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,1,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "72",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,1,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "53",
        "1": "12"
      }
    },
    {
      "label": "r3/three/3,1,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,1,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,1,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,1,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "218",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,1,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "130",
        "1": "64",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,1,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "88",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,1,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,1,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "69",
        "1": "14"
      }
    },
    {
      "label": "r3/three/3,2,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,2,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,2,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "232",
        "1": "106",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,2,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "104",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,2,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "34",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,2,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "52",
        "1": "10"
      }
    },
    {
      "label": "r3/three/3,2,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,2,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,2,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "224",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,2,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "106",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,2,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "80",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,2,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "61",
        "1": "12"
      }
    },
    {
      "label": "r3/three/3,2,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,2,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,2,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "12",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "222",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,2,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "120",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,2,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "83",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,2,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "64",
        "1": "14"
      }
    },
    {
      "label": "r3/three/3,2,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,2,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,2,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,2,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "209",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,2,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "112",
        "1": "60",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,2,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "97",
        "1": "40",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,2,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,2,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "78",
        "1": "16"
      }
    },
    {
      "label": "r3/three/3,3,0/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,0/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,3,0/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,3,0/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,0/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/ordered D",
      "strict": true,
      "coefficients": {
        "0": "221",
        "1": "104",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,3,0/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "82",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,3,0/diameter target",
      "strict": false,
      "coefficients": {
        "0": "82",
        "1": "36",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,3,0/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,0/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "63",
        "1": "12"
      }
    },
    {
      "label": "r3/three/3,3,1/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,1/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,3,1/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,3,1/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,1/alpha",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/x",
      "strict": true,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/ordered D",
      "strict": true,
      "coefficients": {
        "0": "214",
        "1": "102",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,3,1/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "86",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,3,1/diameter target",
      "strict": false,
      "coefficients": {
        "0": "90",
        "1": "38",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,3,1/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/no triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,1/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "71",
        "1": "14"
      }
    },
    {
      "label": "r3/three/3,3,2/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,2/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,3,2/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,3,2/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,2/alpha",
      "strict": true,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/x",
      "strict": true,
      "coefficients": {
        "0": "11",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/ordered D",
      "strict": true,
      "coefficients": {
        "0": "211",
        "1": "100",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,3,2/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "98",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,3,2/diameter target",
      "strict": false,
      "coefficients": {
        "0": "94",
        "1": "40",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,3,2/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/no triangle",
      "strict": true,
      "coefficients": {
        "0": "4",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,2/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "75",
        "1": "16"
      }
    },
    {
      "label": "r3/three/3,3,3/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/degree R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,3/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/three/3,3,3/degree S",
      "identity": true
    },
    {
      "label": "r3/three/3,3,3/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/degree S-R",
      "identity": true
    },
    {
      "label": "r3/three/3,3,3/alpha",
      "strict": true,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/x",
      "strict": true,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/ordered D",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "98",
        "2": "12"
      }
    },
    {
      "label": "r3/three/3,3,3/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "94",
        "1": "56",
        "2": "8"
      }
    },
    {
      "label": "r3/three/3,3,3/diameter target",
      "strict": false,
      "coefficients": {
        "0": "106",
        "1": "42",
        "2": "4"
      }
    },
    {
      "label": "r3/three/3,3,3/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "6",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/no triangle",
      "strict": true,
      "coefficients": {
        "0": "5",
        "1": "2"
      }
    },
    {
      "label": "r3/three/3,3,3/three-quarter bound",
      "strict": false,
      "coefficients": {
        "0": "87",
        "1": "18"
      }
    },
    {
      "label": "r3/special/23/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/special/23/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/degree R",
      "identity": true
    },
    {
      "label": "r3/special/23/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/degree S",
      "identity": true
    },
    {
      "label": "r3/special/23/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/special/23/degree S-R",
      "identity": true
    },
    {
      "label": "r3/special/23/alpha",
      "strict": true,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/special/23/x",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/ordered D",
      "strict": true,
      "coefficients": {
        "0": "289",
        "1": "136",
        "2": "16"
      }
    },
    {
      "label": "r3/special/23/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "236",
        "1": "124",
        "2": "16"
      }
    },
    {
      "label": "r3/special/23/diameter target",
      "strict": false,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/special/23/triangle height",
      "identity": true
    },
    {
      "label": "r3/special/23/diameter formula",
      "identity": true
    },
    {
      "label": "r3/special/26/R/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/special/26/R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/degree R",
      "identity": true
    },
    {
      "label": "r3/special/26/S/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "18",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/degree S",
      "identity": true
    },
    {
      "label": "r3/special/26/S-R/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/S-R/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/special/26/degree S-R",
      "identity": true
    },
    {
      "label": "r3/special/26/alpha",
      "strict": true,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/special/26/x",
      "strict": true,
      "coefficients": {
        "0": "17",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/ordered D",
      "strict": true,
      "coefficients": {
        "0": "289",
        "1": "136",
        "2": "16"
      }
    },
    {
      "label": "r3/special/26/third coordinate bound",
      "strict": true,
      "coefficients": {
        "0": "254",
        "1": "128",
        "2": "16"
      }
    },
    {
      "label": "r3/special/26/diameter target",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/positive k excluded by coordinate two",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/negative k excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/opposite triangle",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/special/26/triangle height",
      "identity": true
    },
    {
      "label": "r3/special/26/diameter formula",
      "identity": true
    },
    {
      "label": "r3/even29/t lower",
      "strict": false,
      "coefficients": {
        "0": "8",
        "1": "2"
      }
    },
    {
      "label": "r3/even29/t upper",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/even29/a positive",
      "strict": true,
      "coefficients": {
        "0": "121",
        "1": "62",
        "2": "8"
      }
    },
    {
      "label": "r3/even29/b>a",
      "strict": true,
      "coefficients": {
        "0": "27",
        "1": "6"
      }
    },
    {
      "label": "r3/even29/D>b",
      "strict": true,
      "coefficients": {
        "0": "142",
        "1": "68",
        "2": "8"
      }
    },
    {
      "label": "r3/even29/diameter",
      "strict": true,
      "coefficients": {
        "0": "33",
        "1": "8"
      }
    },
    {
      "label": "r3/even29/normal component",
      "identity": true
    },
    {
      "label": "r3/even29/normal component",
      "identity": true
    },
    {
      "label": "r3/even29/normal component",
      "identity": true
    },
    {
      "label": "r3/even29/row degree",
      "identity": true
    },
    {
      "label": "r3/even29/row degree",
      "identity": true
    },
    {
      "label": "r3/even29/row degree",
      "identity": true
    },
    {
      "label": "r3/even29/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "9",
        "1": "2"
      }
    },
    {
      "label": "r3/even29/active degree",
      "identity": true
    },
    {
      "label": "r3/even29/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "10",
        "1": "2"
      }
    },
    {
      "label": "r3/even29/coordinate1-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "1"
      }
    },
    {
      "label": "r3/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "7",
        "1": "2"
      }
    },
    {
      "label": "r3/even29/active degree",
      "identity": true
    },
    {
      "label": "r3/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "2"
      }
    },
    {
      "label": "r3/even29/coordinate3-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/even29/active degree",
      "identity": true
    },
    {
      "label": "r3/even29/coordinate0-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "19",
        "1": "4"
      }
    },
    {
      "label": "r3/even29/coordinate2-nonpositive",
      "strict": false,
      "coefficients": {
        "0": "16",
        "1": "4"
      }
    },
    {
      "label": "r3/even29/u+v excluded",
      "strict": true,
      "coefficients": {
        "0": "15",
        "1": "4"
      }
    },
    {
      "label": "r3/even29/coefficient i bound",
      "strict": true,
      "coefficients": {
        "0": "200",
        "1": "116",
        "2": "16"
      }
    },
    {
      "label": "r3/even29/coefficient j bound",
      "strict": true,
      "coefficients": {
        "0": "220",
        "1": "120",
        "2": "16"
      }
    }
  ],
  "number_of_checks": 5550,
  "script_sha256": "5c9ca5df0421124e9d0f15b9048f8581a605bdb15f212a710d67696c479a4f90",
  "scope": "Exact symbolic identities and positivity bounds. Does not verify the completeness arguments or establish external novelty."
}


==> anc/validated/integration_quick.json <==
{
  "mode": "quick",
  "status": "PASS",
  "seconds": 4.013145199991413,
  "expected_sha256": "71f78f4f5a96e2fbacec90c8c3736c5e3ef78f37bd6aebe0584b3dc9d22cb090",
  "script_sha256": "3bde7ef1057f87913807b0fe33d57e6fbe8376f5ead91841d4e426c33c6b6cb0",
  "witnesses_replayed": 8778,
  "orders": [
    {
      "h": 2,
      "tail_covered": true,
      "witnesses": 4,
      "nu": 6
    },
    {
      "h": 3,
      "tail_covered": true,
      "witnesses": 10,
      "nu": 11
    },
    {
      "h": 4,
      "tail_covered": true,
      "witnesses": 17,
      "nu": 15
    },
    {
      "h": 5,
      "tail_covered": true,
      "witnesses": 32,
      "nu": 22
    },
    {
      "h": 6,
      "tail_covered": true,
      "witnesses": 51,
      "nu": 28
    },
    {
      "h": 7,
      "tail_covered": true,
      "witnesses": 81,
      "nu": 37
    },
    {
      "h": 8,
      "tail_covered": true,
      "witnesses": 113,
      "nu": 45
    },
    {
      "h": 9,
      "tail_covered": true,
      "witnesses": 161,
      "nu": 56
    },
    {
      "h": 10,
      "tail_covered": true,
      "witnesses": 213,
      "nu": 66
    },
    {
      "h": 11,
      "tail_covered": true,
      "witnesses": 278,
      "nu": 80
    },
    {
      "h": 12,
      "tail_covered": true,
      "witnesses": 350,
      "nu": 99
    },
    {
      "h": 13,
      "tail_covered": true,
      "witnesses": 455,
      "nu": 120
    },
    {
      "h": 14,
      "tail_covered": true,
      "witnesses": 551,
      "nu": 143
    },
    {
      "h": 15,
      "tail_covered": true,
      "witnesses": 681,
      "nu": 168
    },
    {
      "h": 16,
      "tail_covered": true,
      "witnesses": 808,
      "nu": 195
    },
    {
      "h": 17,
      "tail_covered": true,
      "witnesses": 968,
      "nu": 224
    },
    {
      "h": 18,
      "tail_covered": true,
      "witnesses": 1138,
      "nu": 255
    },
    {
      "h": 19,
      "tail_covered": true,
      "witnesses": 1334,
      "nu": 288
    },
    {
      "h": 20,
      "tail_covered": true,
      "witnesses": 1533,
      "nu": 323
    }
  ],
  "independent_exclusions": [
    {
      "h": 11,
      "maximum_diameter": 79,
      "target": 347,
      "tested": 79079,
      "pruning": "none",
      "algorithm": "direct integer sets"
    }
  ],
  "counterexample_fibers": {
    "1": 331,
    "2": 15,
    "3": 1
  },
  "families": {
    "h_range": [
      9,
      40
    ],
    "instances": 58,
    "scope": "finite arithmetic control of a separate all-h proof"
  },
  "limits": "Exact finite computations. Coverage and all-parameter construction require the manuscript proofs."
}


==> anc/validated/quick.json <==
{
  "mode": "quick",
  "status": "PASS",
  "seconds": 4.065881500006071,
  "expected_sha256": "71f78f4f5a96e2fbacec90c8c3736c5e3ef78f37bd6aebe0584b3dc9d22cb090",
  "script_sha256": "3bde7ef1057f87913807b0fe33d57e6fbe8376f5ead91841d4e426c33c6b6cb0",
  "witnesses_replayed": 8778,
  "orders": [
    {
      "h": 2,
      "tail_covered": true,
      "witnesses": 4,
      "nu": 6
    },
    {
      "h": 3,
      "tail_covered": true,
      "witnesses": 10,
      "nu": 11
    },
    {
      "h": 4,
      "tail_covered": true,
      "witnesses": 17,
      "nu": 15
    },
    {
      "h": 5,
      "tail_covered": true,
      "witnesses": 32,
      "nu": 22
    },
    {
      "h": 6,
      "tail_covered": true,
      "witnesses": 51,
      "nu": 28
    },
    {
      "h": 7,
      "tail_covered": true,
      "witnesses": 81,
      "nu": 37
    },
    {
      "h": 8,
      "tail_covered": true,
      "witnesses": 113,
      "nu": 45
    },
    {
      "h": 9,
      "tail_covered": true,
      "witnesses": 161,
      "nu": 56
    },
    {
      "h": 10,
      "tail_covered": true,
      "witnesses": 213,
      "nu": 66
    },
    {
      "h": 11,
      "tail_covered": true,
      "witnesses": 278,
      "nu": 80
    },
    {
      "h": 12,
      "tail_covered": true,
      "witnesses": 350,
      "nu": 99
    },
    {
      "h": 13,
      "tail_covered": true,
      "witnesses": 455,
      "nu": 120
    },
    {
      "h": 14,
      "tail_covered": true,
      "witnesses": 551,
      "nu": 143
    },
    {
      "h": 15,
      "tail_covered": true,
      "witnesses": 681,
      "nu": 168
    },
    {
      "h": 16,
      "tail_covered": true,
      "witnesses": 808,
      "nu": 195
    },
    {
      "h": 17,
      "tail_covered": true,
      "witnesses": 968,
      "nu": 224
    },
    {
      "h": 18,
      "tail_covered": true,
      "witnesses": 1138,
      "nu": 255
    },
    {
      "h": 19,
      "tail_covered": true,
      "witnesses": 1334,
      "nu": 288
    },
    {
      "h": 20,
      "tail_covered": true,
      "witnesses": 1533,
      "nu": 323
    }
  ],
  "independent_exclusions": [
    {
      "h": 11,
      "maximum_diameter": 79,
      "target": 347,
      "tested": 79079,
      "pruning": "none",
      "algorithm": "direct integer sets"
    }
  ],
  "counterexample_fibers": {
    "1": 331,
    "2": 15,
    "3": 1
  },
  "families": {
    "h_range": [
      9,
      40
    ],
    "instances": 58,
    "scope": "finite arithmetic control of a separate all-h proof"
  },
  "limits": "Exact finite computations. Coverage and all-parameter construction require the manuscript proofs."
}


==> anc/validated/receipt.json <==
{
  "mode": "full",
  "status": "PASS",
  "seconds": 126.53132409999671,
  "expected_sha256": "71f78f4f5a96e2fbacec90c8c3736c5e3ef78f37bd6aebe0584b3dc9d22cb090",
  "script_sha256": "3bde7ef1057f87913807b0fe33d57e6fbe8376f5ead91841d4e426c33c6b6cb0",
  "witnesses_replayed": 8778,
  "orders": [
    {
      "h": 2,
      "tail_covered": true,
      "witnesses": 4,
      "nu": 6,
      "full_scan": true,
      "normalized_alphabets": 12,
      "scan_seconds": 1.3700002455152571e-05
    },
    {
      "h": 3,
      "tail_covered": true,
      "witnesses": 10,
      "nu": 11,
      "full_scan": true,
      "normalized_alphabets": 87,
      "scan_seconds": 4.260000423528254e-05
    },
    {
      "h": 4,
      "tail_covered": true,
      "witnesses": 17,
      "nu": 15,
      "full_scan": true,
      "normalized_alphabets": 266,
      "scan_seconds": 0.0001635000080568716
    },
    {
      "h": 5,
      "tail_covered": true,
      "witnesses": 32,
      "nu": 22,
      "full_scan": true,
      "normalized_alphabets": 1058,
      "scan_seconds": 0.000782600007369183
    },
    {
      "h": 6,
      "tail_covered": true,
      "witnesses": 51,
      "nu": 28,
      "full_scan": true,
      "normalized_alphabets": 3138,
      "scan_seconds": 0.0028550999995786697
    },
    {
      "h": 7,
      "tail_covered": true,
      "witnesses": 81,
      "nu": 37,
      "full_scan": true,
      "normalized_alphabets": 8077,
      "scan_seconds": 0.00876579999749083
    },
    {
      "h": 8,
      "tail_covered": true,
      "witnesses": 113,
      "nu": 45,
      "full_scan": true,
      "normalized_alphabets": 17916,
      "scan_seconds": 0.022571300010895357
    },
    {
      "h": 9,
      "tail_covered": true,
      "witnesses": 161,
      "nu": 56,
      "full_scan": true,
      "normalized_alphabets": 36550,
      "scan_seconds": 0.05442620000394527
    },
    {
      "h": 10,
      "tail_covered": true,
      "witnesses": 213,
      "nu": 66,
      "full_scan": true,
      "normalized_alphabets": 68630,
      "scan_seconds": 0.11677699998836033
    },
    {
      "h": 11,
      "tail_covered": true,
      "witnesses": 278,
      "nu": 80,
      "full_scan": true,
      "normalized_alphabets": 122300,
      "scan_seconds": 0.2381650999886915
    },
    {
      "h": 12,
      "tail_covered": true,
      "witnesses": 350,
      "nu": 99,
      "full_scan": true,
      "normalized_alphabets": 205617,
      "scan_seconds": 0.446498999997857
    },
    {
      "h": 13,
      "tail_covered": true,
      "witnesses": 455,
      "nu": 120,
      "full_scan": true,
      "normalized_alphabets": 333771,
      "scan_seconds": 0.8412307999969926
    },
    {
      "h": 14,
      "tail_covered": true,
      "witnesses": 551,
      "nu": 143,
      "full_scan": true,
      "normalized_alphabets": 519343,
      "scan_seconds": 1.5336356000043452
    },
    {
      "h": 15,
      "tail_covered": true,
      "witnesses": 681,
      "nu": 168,
      "full_scan": true,
      "normalized_alphabets": 787256,
      "scan_seconds": 2.691856599994935
    },
    {
      "h": 16,
      "tail_covered": true,
      "witnesses": 808,
      "nu": 195,
      "full_scan": true,
      "normalized_alphabets": 1158700,
      "scan_seconds": 4.753580799995689
    },
    {
      "h": 17,
      "tail_covered": true,
      "witnesses": 968,
      "nu": 224,
      "full_scan": true,
      "normalized_alphabets": 1670849,
      "scan_seconds": 8.436305399998673
    },
    {
      "h": 18,
      "tail_covered": true,
      "witnesses": 1138,
      "nu": 255,
      "full_scan": true,
      "normalized_alphabets": 2350912,
      "scan_seconds": 14.467806200002087
    },
    {
      "h": 19,
      "tail_covered": true,
      "witnesses": 1334,
      "nu": 288,
      "full_scan": true,
      "normalized_alphabets": 3257476,
      "scan_seconds": 23.455729900000733
    },
    {
      "h": 20,
      "tail_covered": true,
      "witnesses": 1533,
      "nu": 323,
      "full_scan": true,
      "normalized_alphabets": 4425735,
      "scan_seconds": 37.59115429999656
    }
  ],
  "independent_exclusions": [
    {
      "h": 11,
      "maximum_diameter": 79,
      "target": 347,
      "tested": 79079,
      "pruning": "none",
      "algorithm": "direct integer sets"
    },
    {
      "h": 12,
      "maximum_diameter": 98,
      "target": 438,
      "tested": 152096,
      "pruning": "none",
      "algorithm": "direct integer sets"
    },
    {
      "h": 13,
      "maximum_diameter": 119,
      "target": 543,
      "tested": 273819,
      "pruning": "none",
      "algorithm": "direct integer sets"
    },
    {
      "h": 14,
      "maximum_diameter": 142,
      "target": 663,
      "tested": 467180,
      "pruning": "none",
      "algorithm": "direct integer sets"
    }
  ],
  "counterexample_fibers": {
    "1": 331,
    "2": 15,
    "3": 1
  },
  "families": {
    "h_range": [
      9,
      40
    ],
    "instances": 58,
    "scope": "finite arithmetic control of a separate all-h proof"
  },
  "limits": "Exact finite computations. Coverage and all-parameter construction require the manuscript proofs."
}


==> anc/validated/theory/TEMPLATE_TABLE.md <==
| Type | Extra coordinate owner | Extra-exponent choices | Free row | Range of t | Constant distance | Endpoint ranges minus D |
|---|---|---|---|---|---|---|
| I | P | 010 | P | 0..n-1 | q0-q3=D+2 | 2,2 |
| I | P | 101 | P | 0..n-1 | q1-q3=D+2 | 2,2 |
| I | P | 110 | Q | 0..n | q0-q2=D+0 | 2,0 |
| I | P | 111 | R | 0..n+1 | q1-q2=D+0 | 2,0 |
| I | Q | 001 | P | 0..n | q0-q1=D+0 | 2,0 |
| I | Q | 010 | Q | 0..n-1 | q2-q3=D+2 | 2,2 |
| I | Q | 011 | R | 0..n+1 | q2-q1=D+0 | 0,2 |
| I | Q | 101 | Q | 0..n-1 | q0-q3=D+2 | 2,2 |
| I | R | 000 | P | 0..n | q1-q0=D+1 | 1,2 |
| I | R | 010 | R | 0..n | q1-q3=D+2 | 2,2 |
| I | R | 100 | Q | 0..n | q2-q0=D+1 | 1,2 |
| I | R | 101 | R | 0..n | q2-q3=D+2 | 2,2 |
| II | - | 0010 | P | 0..n | q0-q1=D+2 | 2,2 |
| II | - | 0101 | P | 0..n | q0-q2=D+1 | 2,1 |
| II | - | 0110 | Q | 0..n | q3-q1=D+1 | 2,1 |
| II | - | 0111 | R | 0..n+1 | q3-q2=D+0 | 1,1 |
| II | - | 1001 | P | 0..n | q2-q1=D+1 | 2,1 |
| II | - | 1010 | Q | 0..n | q0-q3=D+1 | 2,1 |
| II | - | 1011 | R | 0..n+1 | q2-q3=D+0 | 1,1 |
| II | - | 1101 | Q | 0..n | q0-q1=D+2 | 2,2 |


==> anc/validated/theory/normal_form_check_results.json <==
{
  "status": "PASS",
  "h_range": [
    9,
    120
  ],
  "hand_formula_checks": 63000,
  "representatives": 9,
  "covered_ownership_patterns": 20,
  "scope": "Independent exact finite controls for hand-written polynomial identities and symmetry coverage. Their symbolic proofs are given in PROOF.md."
}


==> anc/validated/theory/receipt.json <==
{
  "status": "PASS",
  "started_utc": "2026-09-09T00:05:10.805540+00:00",
  "inputs_sha256": {
    "check_theory.py": "a3592204891cd450df35405f9fab5849262b51aa7e04d9840800f800f3d1a195",
    "normal_forms_check.py": "e3357bbf4ff2cd7fea4b6bd868fa38cff23f072fcd7c657a2b60dc0a69aff39d",
    "symbolic_templates.py": "dcf98825ab85e3a9dbf5e27e0b78ecda120e99beab896e21856d757f9fed0aa5",
    "triangle_templates.py": "26756d967f1e9423a3d0abf3721a18dfbc87a4aa5ea0502c7d8f185efdf08c80"
  },
  "normal_forms": {
    "status": "PASS",
    "h_range": [
      9,
      120
    ],
    "hand_formula_checks": 63000,
    "representatives": 9,
    "covered_ownership_patterns": 20,
    "scope": "Independent exact finite controls for hand-written polynomial identities and symmetry coverage. Their symbolic proofs are given in PROOF.md."
  },
  "symbolic_summary": {
    "arithmetic": "exact sparse integer polynomials; no interpolation",
    "domain": "n=h-3>=6; t integer in the stated interval",
    "endpoint_inequalities_verified": 480,
    "conclusion": "For every template, D <= range(normal) <= D+2, D=n(n+2). Applying this to alphabets also requires the proved lattice-basis step."
  },
  "scope": "Exact polynomial identities, endpoint bounds, symmetry coverage and finite controls. The mathematical completeness proof is in the article.",
  "finished_utc": "2026-09-09T00:05:11.196913+00:00"
}


==> anc/validated/theory/symbolic_template_certificates.json <==
{
  "arithmetic": "exact sparse integer polynomials; no interpolation",
  "domain": "n=h-3>=6; t integer in the stated interval",
  "rows": [
    {
      "kind": "I",
      "owner": 0,
      "choices": [
        0,
        1,
        0
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n-1",
      "PQR": [
        [
          "t+2",
          "1",
          "0",
          "n-t"
        ],
        [
          "2",
          "0",
          "n+1",
          "0"
        ],
        [
          "0",
          "n+2",
          "1",
          "0"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t",
        "-n^2+n*t-2*n+2*t",
        "-n^2-2*n-2"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 3,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n-1",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 0,
      "choices": [
        1,
        0,
        1
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n-1",
      "PQR": [
        [
          "2",
          "t+1",
          "0",
          "n-t"
        ],
        [
          "n+2",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "1",
          "n+2",
          "0"
        ]
      ],
      "normal": [
        "0",
        "n^2-n*t+n-t",
        "-n+t",
        "-n*t-n-t-2"
      ],
      "constant_difference_certificate": {
        "i": 1,
        "j": 3,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 1,
          "distance_offset": 2
        },
        {
          "t": "n-1",
          "min_index": 3,
          "max_index": 1,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 0,
      "choices": [
        1,
        1,
        0
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "2",
          "1",
          "0",
          "n"
        ],
        [
          "t+2",
          "0",
          "n-t+1",
          "0"
        ],
        [
          "0",
          "n+2",
          "1",
          "0"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t",
        "-n^2-2*n",
        "-n^2+n*t-2*n+t-2"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 2,
        "sign": -1,
        "offset": 0
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 2,
          "max_index": 0,
          "distance_offset": 0
        }
      ]
    },
    {
      "kind": "I",
      "owner": 0,
      "choices": [
        1,
        1,
        1
      ],
      "free_row": 2,
      "t_min": "0",
      "t_max": "n+1",
      "PQR": [
        [
          "2",
          "1",
          "0",
          "n"
        ],
        [
          "n+2",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "t+1",
          "n-t+2",
          "0"
        ]
      ],
      "normal": [
        "0",
        "n^2-n*t+n",
        "-n*t-n",
        "-n-2"
      ],
      "constant_difference_certificate": {
        "i": 1,
        "j": 2,
        "sign": -1,
        "offset": 0
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 1,
          "distance_offset": 2
        },
        {
          "t": "n+1",
          "min_index": 2,
          "max_index": 0,
          "distance_offset": 0
        }
      ]
    },
    {
      "kind": "I",
      "owner": 1,
      "choices": [
        0,
        0,
        1
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "t+2",
          "n-t+1",
          "0",
          "0"
        ],
        [
          "2",
          "0",
          "1",
          "n"
        ],
        [
          "0",
          "1",
          "n+2",
          "0"
        ]
      ],
      "normal": [
        "0",
        "-n^2-2*n",
        "-n^2+n*t",
        "-n^2+n*t-2*n+t-2"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 1,
        "sign": -1,
        "offset": 0
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 0
        }
      ]
    },
    {
      "kind": "I",
      "owner": 1,
      "choices": [
        0,
        1,
        0
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n-1",
      "PQR": [
        [
          "n+2",
          "1",
          "0",
          "0"
        ],
        [
          "2",
          "0",
          "t+1",
          "n-t"
        ],
        [
          "0",
          "n+2",
          "1",
          "0"
        ]
      ],
      "normal": [
        "0",
        "-n+t",
        "n^2-n*t+n-t",
        "-n*t-n-t-2"
      ],
      "constant_difference_certificate": {
        "i": 2,
        "j": 3,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 2,
          "distance_offset": 2
        },
        {
          "t": "n-1",
          "min_index": 3,
          "max_index": 2,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 1,
      "choices": [
        0,
        1,
        1
      ],
      "free_row": 2,
      "t_min": "0",
      "t_max": "n+1",
      "PQR": [
        [
          "n+2",
          "1",
          "0",
          "0"
        ],
        [
          "2",
          "0",
          "1",
          "n"
        ],
        [
          "0",
          "t+1",
          "n-t+2",
          "0"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t-2*n",
        "n*t",
        "-n-2"
      ],
      "constant_difference_certificate": {
        "i": 1,
        "j": 2,
        "sign": 1,
        "offset": 0
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 0
        },
        {
          "t": "n+1",
          "min_index": 3,
          "max_index": 2,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 1,
      "choices": [
        1,
        0,
        1
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n-1",
      "PQR": [
        [
          "2",
          "n+1",
          "0",
          "0"
        ],
        [
          "t+2",
          "0",
          "1",
          "n-t"
        ],
        [
          "0",
          "1",
          "n+2",
          "0"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t-2*n+2*t",
        "-n^2+n*t",
        "-n^2-2*n-2"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 3,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n-1",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 2,
      "choices": [
        0,
        0,
        0
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "t+2",
          "n-t+1",
          "0",
          "0"
        ],
        [
          "2",
          "0",
          "n+1",
          "0"
        ],
        [
          "0",
          "1",
          "1",
          "n+1"
        ]
      ],
      "normal": [
        "0",
        "n^2+2*n+1",
        "n^2-n*t+2*n-t+1",
        "n^2-n*t-1"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 1,
        "sign": 1,
        "offset": 1
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 0,
          "max_index": 1,
          "distance_offset": 1
        },
        {
          "t": "n",
          "min_index": 3,
          "max_index": 1,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 2,
      "choices": [
        0,
        1,
        0
      ],
      "free_row": 2,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "n+2",
          "1",
          "0",
          "0"
        ],
        [
          "2",
          "0",
          "n+1",
          "0"
        ],
        [
          "0",
          "t+1",
          "1",
          "n-t+1"
        ]
      ],
      "normal": [
        "0",
        "n^2-n*t+2*n-t+1",
        "n-t+1",
        "-n*t-t-1"
      ],
      "constant_difference_certificate": {
        "i": 1,
        "j": 3,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 1,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 3,
          "max_index": 1,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 2,
      "choices": [
        1,
        0,
        0
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "2",
          "n+1",
          "0",
          "0"
        ],
        [
          "t+2",
          "0",
          "n-t+1",
          "0"
        ],
        [
          "0",
          "1",
          "1",
          "n+1"
        ]
      ],
      "normal": [
        "0",
        "n^2-n*t+2*n-t+1",
        "n^2+2*n+1",
        "n^2-n*t-1"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 2,
        "sign": 1,
        "offset": 1
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 0,
          "max_index": 1,
          "distance_offset": 1
        },
        {
          "t": "n",
          "min_index": 3,
          "max_index": 2,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "I",
      "owner": 2,
      "choices": [
        1,
        0,
        1
      ],
      "free_row": 2,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "2",
          "n+1",
          "0",
          "0"
        ],
        [
          "n+2",
          "0",
          "1",
          "0"
        ],
        [
          "0",
          "1",
          "t+1",
          "n-t+1"
        ]
      ],
      "normal": [
        "0",
        "n-t+1",
        "n^2-n*t+2*n-t+1",
        "-n*t-t-1"
      ],
      "constant_difference_certificate": {
        "i": 2,
        "j": 3,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 3,
          "max_index": 2,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 3,
          "max_index": 2,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        0,
        0,
        1,
        0
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "t+1",
          "n-t+1",
          "1",
          "0"
        ],
        [
          "1",
          "1",
          "0",
          "n+1"
        ],
        [
          "0",
          "0",
          "n+2",
          "1"
        ]
      ],
      "normal": [
        "0",
        "-n^2-2*n-2",
        "-n^2+n*t-n-1",
        "-n^2+n*t-2*n+2*t-1"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 1,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        0,
        1,
        0,
        1
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "t+1",
          "1",
          "n-t+1",
          "0"
        ],
        [
          "1",
          "n+1",
          "0",
          "1"
        ],
        [
          "0",
          "0",
          "1",
          "n+2"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t-2*n+t-2",
        "-n^2-2*n-1",
        "-n^2+n*t-n+t-1"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 2,
        "sign": -1,
        "offset": 1
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 2,
          "max_index": 0,
          "distance_offset": 1
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        0,
        1,
        1,
        0
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "n+1",
          "1",
          "1",
          "0"
        ],
        [
          "1",
          "t+1",
          "0",
          "n-t+1"
        ],
        [
          "0",
          "0",
          "n+2",
          "1"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t-2*n+t-2",
        "-n-1",
        "n*t+t-1"
      ],
      "constant_difference_certificate": {
        "i": 1,
        "j": 3,
        "sign": 1,
        "offset": 1
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 1,
          "max_index": 3,
          "distance_offset": 1
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        0,
        1,
        1,
        1
      ],
      "free_row": 2,
      "t_min": "0",
      "t_max": "n+1",
      "PQR": [
        [
          "n+1",
          "1",
          "1",
          "0"
        ],
        [
          "1",
          "n+1",
          "0",
          "1"
        ],
        [
          "0",
          "0",
          "t+1",
          "n-t+2"
        ]
      ],
      "normal": [
        "0",
        "-n-2",
        "-n^2+n*t-2*n-1",
        "n*t-1"
      ],
      "constant_difference_certificate": {
        "i": 2,
        "j": 3,
        "sign": 1,
        "offset": 0
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 2,
          "max_index": 0,
          "distance_offset": 1
        },
        {
          "t": "n+1",
          "min_index": 1,
          "max_index": 3,
          "distance_offset": 1
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        1,
        0,
        0,
        1
      ],
      "free_row": 0,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "1",
          "t+1",
          "n-t+1",
          "0"
        ],
        [
          "n+1",
          "1",
          "0",
          "1"
        ],
        [
          "0",
          "0",
          "1",
          "n+2"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t-2*n+t-2",
        "n*t+t-1",
        "-n-1"
      ],
      "constant_difference_certificate": {
        "i": 1,
        "j": 2,
        "sign": 1,
        "offset": 1
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 1,
          "max_index": 2,
          "distance_offset": 1
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        1,
        0,
        1,
        0
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "1",
          "n+1",
          "1",
          "0"
        ],
        [
          "t+1",
          "1",
          "0",
          "n-t+1"
        ],
        [
          "0",
          "0",
          "n+2",
          "1"
        ]
      ],
      "normal": [
        "0",
        "-n^2+n*t-2*n+t-2",
        "-n^2+n*t-n+t-1",
        "-n^2-2*n-1"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 3,
        "sign": -1,
        "offset": 1
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 1
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        1,
        0,
        1,
        1
      ],
      "free_row": 2,
      "t_min": "0",
      "t_max": "n+1",
      "PQR": [
        [
          "1",
          "n+1",
          "1",
          "0"
        ],
        [
          "n+1",
          "1",
          "0",
          "1"
        ],
        [
          "0",
          "0",
          "t+1",
          "n-t+2"
        ]
      ],
      "normal": [
        "0",
        "-n-2",
        "n^2-n*t+n-1",
        "-n*t-n-1"
      ],
      "constant_difference_certificate": {
        "i": 2,
        "j": 3,
        "sign": -1,
        "offset": 0
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 2,
          "distance_offset": 1
        },
        {
          "t": "n+1",
          "min_index": 3,
          "max_index": 0,
          "distance_offset": 1
        }
      ]
    },
    {
      "kind": "II",
      "owner": null,
      "choices": [
        1,
        1,
        0,
        1
      ],
      "free_row": 1,
      "t_min": "0",
      "t_max": "n",
      "PQR": [
        [
          "1",
          "1",
          "n+1",
          "0"
        ],
        [
          "t+1",
          "n-t+1",
          "0",
          "1"
        ],
        [
          "0",
          "0",
          "1",
          "n+2"
        ]
      ],
      "normal": [
        "0",
        "-n^2-2*n-2",
        "-n^2+n*t-2*n+2*t-1",
        "-n^2+n*t-n-1"
      ],
      "constant_difference_certificate": {
        "i": 0,
        "j": 1,
        "sign": -1,
        "offset": 2
      },
      "endpoints": [
        {
          "t": "0",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        },
        {
          "t": "n",
          "min_index": 1,
          "max_index": 0,
          "distance_offset": 2
        }
      ]
    }
  ],
  "endpoint_inequalities_verified": 480,
  "conclusion": "For every template, D <= range(normal) <= D+2, D=n(n+2). Applying this to alphabets also requires the proved lattice-basis step."
}

